Introduction to Engineering Mathematics and Analysis: Modeling Physical Systems Using the Language of Mathematics

An introduction to applied mathematics written for students in engineering and science. Focus is on a rigorous presentation that also builds understanding by discussion, analogy, and examples. Discussion of concepts involved in modeling physical processes is a central theme in the text. Updated with new chapter on feedforward neural networks.

==> chapter01_review/Mathematica_notebooks_Review_chp/inscribed_polygons.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[     35431,        898]
NotebookOptionsPosition[     31314,        814]
NotebookOutlinePosition[     31706,        830]
CellTagsIndexPosition[     31663,        827]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Always", " ", "put", " ", "these", " ", "at", " ", "the", " ", "start", 
    " ", "of", " ", "a", " ", 
    RowBox[{"notebook", "!"}]}], "  ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Clear", "[", "Derivative", "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"SetOptions", "[", 
     RowBox[{"Plot", ",", 
      RowBox[{"BaseStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"FontFamily", "\[Rule]", "\"\<Arial\>\""}], ",", 
         RowBox[{"FontSize", "\[Rule]", "16"}]}], "}"}]}]}], "]"}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellLabel->"In[44]:=",ExpressionUUID->"c2a873be-d5c4-49df-b6eb-028747103c7c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"a", "[", 
   RowBox[{"n_", ",", "r_"}], "]"}], " ", "=", " ", 
  RowBox[{"n", "  ", 
   RowBox[{"r", "^", "2"}], 
   RowBox[{"Sin", "[", " ", 
    RowBox[{"Pi", "/", "n"}], "]"}], 
   RowBox[{"Cos", "[", 
    RowBox[{"Pi", "/", "n"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.882626585499978*^9, 3.882626614871415*^9}, {
   3.882626860822982*^9, 3.8826268841923733`*^9}, {3.8826271244257507`*^9, 
   3.8826271290975027`*^9}, {3.882627528862811*^9, 3.8826275446324387`*^9}, 
   3.8826276212594223`*^9, {3.8826277978953037`*^9, 3.8826278009110613`*^9}, {
   3.882628928687557*^9, 3.8826289290146103`*^9}, {3.882628983996798*^9, 
   3.8826289841788197`*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"d1fc5c3a-d331-43af-bd19-6cc60f3a7949"],

Cell[BoxData[
 RowBox[{"n", " ", 
  SuperscriptBox["r", "2"], " ", 
  RowBox[{"Cos", "[", 
   FractionBox["\[Pi]", "n"], "]"}], " ", 
  RowBox[{"Sin", "[", 
   FractionBox["\[Pi]", "n"], "]"}]}]], "Output",
 CellChangeTimes->{3.8826278016687098`*^9, 3.88262892955048*^9, 
  3.8826289853577757`*^9},
 CellLabel->"Out[62]=",ExpressionUUID->"b9861987-0b07-4181-bc00-bfa503714203"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"a", "[", 
  RowBox[{"3", ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.8826266182652903`*^9, 3.8826266208973*^9}, {
  3.882626873297616*^9, 3.882626873554255*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"3b808faa-39e3-4570-9cd6-a74b530f63e5"],

Cell[BoxData[
 FractionBox[
  RowBox[{"3", " ", 
   SqrtBox["3"]}], "4"]], "Output",
 CellChangeTimes->{
  3.882626621578742*^9, {3.882626874115553*^9, 3.8826268877000713`*^9}, 
   3.882627132197851*^9, 3.882627548763879*^9, {3.882627613291765*^9, 
   3.882627624544503*^9}, 3.882627731190709*^9, {3.882627785048897*^9, 
   3.882627811508087*^9}, 3.882628932060616*^9, 3.882628987501019*^9},
 CellLabel->"Out[63]=",ExpressionUUID->"6ab70270-c849-4fca-ac8d-3d5422ed4718"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.882627785070631*^9, 
  3.882627786739356*^9}},ExpressionUUID->"e13b45a0-ac2f-437c-8338-\
b062afe85f30"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"a", "[", 
  RowBox[{"4", ",", "2"}], "]"}]], "Input",
 CellChangeTimes->{{3.882626628256631*^9, 3.882626631750054*^9}, {
   3.882626890748557*^9, 3.882626890946595*^9}, 3.8826270074725933`*^9, 
   3.882627840755774*^9, 3.882629058584774*^9},
 CellLabel->"In[69]:=",ExpressionUUID->"67cad901-7492-49f0-a0aa-bd469af3578f"],

Cell[BoxData["8"], "Output",
 CellChangeTimes->{
  3.882626632034478*^9, 3.882626891429143*^9, 3.882627009547872*^9, 
   3.882627134187354*^9, {3.882627596295945*^9, 3.882627626710187*^9}, {
   3.882627813605496*^9, 3.882627841792248*^9}, 3.8826289920691767`*^9, 
   3.882629067337195*^9},
 CellLabel->"Out[69]=",ExpressionUUID->"0881ced8-cb8e-4142-8592-6845a815e779"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{"a", "[", 
   RowBox[{"5", ",", "4"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.8826267281364393`*^9, 3.88262673017686*^9}, {
   3.882626894580463*^9, 3.882626895782474*^9}, {3.882627016918531*^9, 
   3.882627091907016*^9}, {3.882629002044285*^9, 3.882629019844818*^9}, 
   3.882629180835088*^9},
 CellLabel->"In[70]:=",ExpressionUUID->"6558431f-8ba3-4a22-8017-17345bbb7b98"],

Cell[BoxData["38.042260651806146`"], "Output",
 CellChangeTimes->{
  3.882626731094985*^9, 3.882626896230092*^9, 3.882627026345581*^9, {
   3.88262705773632*^9, 3.882627092305913*^9}, 3.882627136262952*^9, 
   3.882627601175462*^9, {3.8826290047177258`*^9, 3.882629020128771*^9}, 
   3.882629182294856*^9},
 CellLabel->"Out[70]=",ExpressionUUID->"2473c5f3-cea1-4cc0-b0dc-76a2af9b4ca4"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", "Pentacontagon", "  ", "*)"}]], "Input",
 CellChangeTimes->{{3.88262912741887*^9, 
  3.882629136578961*^9}},ExpressionUUID->"00f4883a-c3fa-4892-8d71-\
772cb6904a09"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{"a", "[", 
   RowBox[{"50", ",", "1"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.882626756697691*^9, 3.882626759037249*^9}, {
  3.882629028528157*^9, 3.882629047083112*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"c9cea282-02f6-4a26-bd6b-079566fe6943"],

Cell[BoxData["3.133330839107606`"], "Output",
 CellChangeTimes->{
  3.882626759380672*^9, 3.882626898570128*^9, {3.8826290366183577`*^9, 
   3.882629047790511*^9}},
 CellLabel->"Out[68]=",ExpressionUUID->"a9d5328f-5bfb-4ec4-aec9-35865359aa37"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{"Cos", "[", 
   RowBox[{"2", " ", 
    RowBox[{"Pi", "/", "3"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.882627644154871*^9, 3.882627659746076*^9}, {
  3.8826276942697763`*^9, 3.882627701622409*^9}, {3.882627737756754*^9, 
  3.882627737842815*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"2490f14e-2270-4c3e-b9b9-6eeb53ac9106"],

Cell[BoxData[
 RowBox[{"-", "0.5`"}]], "Output",
 CellChangeTimes->{{3.882627650576845*^9, 3.882627660078179*^9}, 
   3.882627702036132*^9, 3.882627742849324*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"dd2cd037-71bc-40ec-9d31-b82b75d5c977"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{"Sin", "[", 
   RowBox[{"2", " ", 
    RowBox[{"Pi", "/", "3"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.8826276620598593`*^9, 3.8826276673380947`*^9}, {
  3.882627706330192*^9, 3.882627708664484*^9}, {3.8826277400260677`*^9, 
  3.8826277401365747`*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"f4d45acc-229f-4879-8d5f-0ddd6c5370d0"],

Cell[BoxData["0.8660254037844386`"], "Output",
 CellChangeTimes->{3.882627668935083*^9, 3.882627708974614*^9, 
  3.8826277406102743`*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"49efc764-4682-4867-ae79-790496931957"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"360", "/", "3"}]], "Input",
 CellChangeTimes->{{3.8826277631892633`*^9, 3.8826277656907177`*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"7ab647d3-3ba5-40f3-8d44-04c767892fab"],

Cell[BoxData["120"], "Output",
 CellChangeTimes->{3.882627766979986*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"1f065ea5-3cb2-4aed-828c-5ce90188ff93"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"p", "[", "n_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "Pi", " ", 
          RowBox[{"#", "/", "n"}]}], "]"}], ",", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", " ", "Pi", " ", 
          RowBox[{"#", "/", "n"}]}], "]"}]}], "}"}], "&"}], "/@", 
     RowBox[{"Range", "[", 
      RowBox[{"0", ",", "n"}], "]"}]}]}], "\n", 
   RowBox[{
    RowBox[{"piapp", "[", "n_", "]"}], ":=", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"pg", "=", 
        RowBox[{"Polygon", "[", 
         RowBox[{"p", "[", "n", "]"}], "]"}]}], "}"}], ",", 
      RowBox[{"Graphics", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Circle", "[", "]"}], ",", "Red", ",", "pg", ",", 
          RowBox[{"Text", "[", 
           RowBox[{
            RowBox[{"Style", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"N", "@", "n"}], " ", 
               RowBox[{
                RowBox[{"Sin", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"Pi", "/", "n"}]}], "]"}], "/", "2"}]}], ",", 
              "White", ",", "16"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], "}"}], ",", 
        RowBox[{"ImageSize", "->", "300"}]}], "]"}]}], "]"}]}], "\n", 
   RowBox[{"anim", "=", 
    RowBox[{"Manipulate", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Text", "[", 
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"\"\<Area =\>\"", "<>", 
            RowBox[{"ToString", "[", 
             RowBox[{
              RowBox[{"N", "@", "n"}], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"180", " ", "Degree"}], ")"}], "/", "n"}], "]"}], 
              " ", 
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"180", " ", "Degree"}], ")"}], "/", "n"}], "]"}]}], 
             "]"}]}], ",", "Italic"}], "]"}], "]"}], ",", 
        RowBox[{"Graphics", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Circle", "[", "]"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"FaceForm", "[", "Transparent", "]"}], ",", 
             RowBox[{"EdgeForm", "[", 
              RowBox[{"Directive", "[", "Red", "]"}], "]"}], ",", 
             RowBox[{"Polygon", "[", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"Cos", "[", "\[Theta]", "]"}], ",", 
                  RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"\[Theta]", ",", "0", ",", 
                  RowBox[{"2", " ", "\[Pi]"}], ",", 
                  RowBox[{"2", " ", 
                   RowBox[{"\[Pi]", "/", "n"}]}]}], "}"}]}], "]"}], "]"}]}], 
            "}"}]}], "}"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "3", ",", "50", ",", "1"}], "}"}]}], "]"}]}], 
   "\n"}]}]], "Input",
 CellChangeTimes->{{3.882629582677759*^9, 3.8826295831803913`*^9}, {
  3.882629672398303*^9, 3.882629688979941*^9}, {3.882630125768468*^9, 
  3.88263014996618*^9}, {3.882630204702261*^9, 3.882630239764544*^9}, {
  3.8826303506510057`*^9, 3.882630390884638*^9}},
 CellLabel->
  "In[105]:=",ExpressionUUID->"0c965fbe-1b70-4c8e-a522-e65c71b087cb"],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`n$$ = 6, Typeset`show$$ = True, 
    Typeset`bookmarkList$$ = {}, Typeset`bookmarkMode$$ = "Menu", 
    Typeset`animator$$, Typeset`animvar$$ = 1, Typeset`name$$ = 
    "\"untitled\"", Typeset`specs$$ = {{
      Hold[$CellContext`n$$], 3, 50, 1}}, Typeset`size$$ = {295., {88., 92.}},
     Typeset`update$$ = 0, Typeset`initDone$$, Typeset`skipInitDone$$ = True}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, "Variables" :> {$CellContext`n$$ = 3}, 
      "ControllerVariables" :> {}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, "Body" :> {
        Text[
         Style[
         "Area =" <> 
          ToString[(N[$CellContext`n$$] Cos[(180 Degree)/$CellContext`n$$]) 
            Sin[(180 Degree)/$CellContext`n$$]], Italic]], 
        Graphics[{
          Circle[], {
           FaceForm[Transparent], 
           EdgeForm[
            Directive[Red]], 
           Polygon[
            Table[{
              Cos[$CellContext`\[Theta]], 
              Sin[$CellContext`\[Theta]]}, {$CellContext`\[Theta], 0, 2 Pi, 
              2 (Pi/$CellContext`n$$)}]]}}]}, 
      "Specifications" :> {{$CellContext`n$$, 3, 50, 1}}, "Options" :> {}, 
      "DefaultOptions" :> {}],
     ImageSizeCache->{339., {133., 138.}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Manipulate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output",
 CellChangeTimes->{{3.882629677834366*^9, 3.882629689807076*^9}, {
  3.882630127403501*^9, 3.882630151251243*^9}, {3.882630206705737*^9, 
  3.8826302403535624`*^9}, {3.882630376737446*^9, 3.882630391614038*^9}},
 CellLabel->
  "Out[107]=",ExpressionUUID->"a724bbb1-52dd-4151-97bc-366836af9179"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"b", "=", 
     RowBox[{
      RowBox[{"-", "2"}], 
      RowBox[{"Pi", "/", "5"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"p", "[", "n_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Cos", "[", 
         RowBox[{
          RowBox[{"2", " ", "Pi", " ", 
           RowBox[{"#", "/", "n"}]}], "+", "b"}], "]"}], ",", 
        RowBox[{"Sin", "[", 
         RowBox[{
          RowBox[{"2", " ", "Pi", " ", 
           RowBox[{"#", "/", "n"}]}], "+", "b"}], "]"}]}], "}"}], "&"}], "/@", 
     RowBox[{"Range", "[", 
      RowBox[{"0", ",", "n"}], "]"}]}]}], "\n", 
   RowBox[{
    RowBox[{"piapp", "[", "n_", "]"}], ":=", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"pg", "=", 
        RowBox[{"Polygon", "[", 
         RowBox[{"p", "[", "n", "]"}], "]"}]}], "}"}], ",", 
      RowBox[{"Graphics", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Circle", "[", "]"}], ",", 
          RowBox[{"FaceForm", "[", "Transparent", "]"}], ",", 
          RowBox[{"EdgeForm", "[", 
           RowBox[{"Directive", "[", 
            RowBox[{"Darker", "@", "Red"}], "]"}], "]"}], ",", "pg", ",", 
          RowBox[{"Text", "[", 
           RowBox[{
            RowBox[{"Style", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"N", "@", "n"}], " ", 
               RowBox[{
                RowBox[{"Sin", "[", 
                 RowBox[{"2", " ", 
                  RowBox[{"Pi", "/", "n"}]}], "]"}], "/", "2"}]}], ",", 
              "White", ",", "16"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], "}"}], ",", 
        RowBox[{"ImageSize", "->", "300"}]}], "]"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"bob3", "=", 
    RowBox[{"piapp", "[", "3", "]"}]}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.882630992111844*^9, 3.882631112278262*^9}, {
   3.882631154288158*^9, 3.8826311659281397`*^9}, {3.882631540917574*^9, 
   3.8826315931082582`*^9}, {3.882631805375552*^9, 3.882631909802559*^9}, {
   3.882632087939205*^9, 3.8826321200097237`*^9}, {3.882632195531961*^9, 
   3.882632214379361*^9}, {3.882632419905876*^9, 3.88263246601655*^9}, {
   3.8826326012134047`*^9, 3.882632672137546*^9}, {3.882632710814454*^9, 
   3.8826327634153967`*^9}, 3.882632797519908*^9},
 CellLabel->
  "In[250]:=",ExpressionUUID->"df798b83-477d-448c-a485-551e6bea44ac"],

Cell[BoxData[
 GraphicsBox[{CircleBox[{0, 0}], 
   {EdgeForm[RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0]], FaceForm[{GrayLevel[0], 
    Opacity[0]}], 
    PolygonBox[
     NCache[{{Rational[1, 4] (-1 + 
         5^Rational[1, 2]), -(Rational[5, 8] + 
          Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
       Sin[Rational[7, 30] Pi], Cos[Rational[7, 30] Pi]}, {-
        Cos[Rational[1, 15] Pi], Sin[Rational[1, 15] Pi]}, {
       Rational[1, 4] (-1 + 
         5^Rational[1, 2]), -(Rational[5, 8] + 
          Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}}, {{
      0.30901699437494745`, -0.9510565162951535}, {0.6691306063588582, 
      0.7431448254773942}, {-0.9781476007338057, 0.20791169081775931`}, {
      0.30901699437494745`, -0.9510565162951535}}]], InsetBox[
     StyleBox["1.299038105676658`",
      StripOnInput->False,
      LineColor->GrayLevel[1],
      FrontFaceColor->GrayLevel[1],
      BackFaceColor->GrayLevel[1],
      GraphicsColor->GrayLevel[1],
      FontSize->16,
      FontColor->GrayLevel[1]], {0, 0}]}},
  ImageSize->300]], "Output",
 CellChangeTimes->{{3.882632207271793*^9, 3.882632217321643*^9}, 
   3.882632424366115*^9, {3.882632458247232*^9, 3.882632467022273*^9}, {
   3.882632603735306*^9, 3.8826326326441917`*^9}, 3.88263267277917*^9, {
   3.882632711733296*^9, 3.882632731845808*^9}, 3.882632765023405*^9, 
   3.8826327986160583`*^9},
 CellLabel->
  "Out[253]=",ExpressionUUID->"4c73e53d-f8ed-4795-a4f2-487ef3bc8c8b"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.882631879477367*^9, 3.8826318818181963`*^9}},
 CellLabel->
  "In[144]:=",ExpressionUUID->"9d8b78f3-c449-415b-8795-dfadd8b55cc9"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"p", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "Pi", " ", 
        RowBox[{"#", "/", "n"}]}], "]"}], ",", 
      RowBox[{"Sin", "[", 
       RowBox[{"2", " ", "Pi", " ", 
        RowBox[{"#", "/", "n"}]}], "]"}]}], "}"}], "&"}], "/@", 
   RowBox[{"Range", "[", 
    RowBox[{"0", ",", "n"}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"piapp", "[", "n_", "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"pg", "=", 
      RowBox[{"Polygon", "[", 
       RowBox[{"p", "[", "n", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"Graphics", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Circle", "[", "]"}], ",", 
        RowBox[{"FaceForm", "[", "Transparent", "]"}], ",", 
        RowBox[{"EdgeForm", "[", 
         RowBox[{"Directive", "[", 
          RowBox[{"Darker", "@", "Blue"}], "]"}], "]"}], ",", "pg", ",", 
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"N", "@", "n"}], " ", 
             RowBox[{
              RowBox[{"Sin", "[", 
               RowBox[{"2", " ", 
                RowBox[{"Pi", "/", "n"}]}], "]"}], "/", "2"}]}], ",", "White",
             ",", "16"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], "}"}], ",", 
      RowBox[{"ImageSize", "->", "300"}]}], "]"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"bob5", "=", 
  RowBox[{"piapp", "[", "5", "]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.882632228174974*^9, 3.882632267348468*^9}, {
   3.882632315179508*^9, 3.882632454237731*^9}, 
   3.882632497008337*^9},ExpressionUUID->"47d99175-2bb7-4c08-8db6-\
d84645b24c60"],

Cell[BoxData[
 GraphicsBox[{CircleBox[{0, 0}], 
   {EdgeForm[RGBColor[0, 0, 
     NCache[
      Rational[2, 3], 0.6666666666666666]]], FaceForm[{GrayLevel[0], Opacity[
    0]}], PolygonBox[
     NCache[{{1, 0}, {
       Rational[1, 4] (-1 + 5^Rational[1, 2]), (Rational[5, 8] + 
         Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
       Rational[1, 4] (-1 - 5^Rational[1, 2]), (Rational[5, 8] + 
         Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
       Rational[1, 4] (-1 - 5^
         Rational[1, 2]), -(Rational[5, 8] + 
          Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
       Rational[1, 4] (-1 + 
         5^Rational[1, 2]), -(Rational[5, 8] + 
          Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {1, 0}}, {{1, 
       0}, {0.30901699437494745`, 0.9510565162951535}, {-0.8090169943749475, 
       0.5877852522924731}, {-0.8090169943749475, -0.5877852522924731}, {
       0.30901699437494745`, -0.9510565162951535}, {1, 0}}]], InsetBox[
     StyleBox["2.3776412907378837`",
      StripOnInput->False,
      LineColor->GrayLevel[1],
      FrontFaceColor->GrayLevel[1],
      BackFaceColor->GrayLevel[1],
      GraphicsColor->GrayLevel[1],
      FontSize->16,
      FontColor->GrayLevel[1]], {0, 0}]}},
  ImageSize->300]], "Output",
 CellChangeTimes->{
  3.8826322686813717`*^9, {3.8826323281419067`*^9, 3.882632385632422*^9}, {
   3.882632438359408*^9, 3.882632471778137*^9}},
 CellLabel->
  "Out[202]=",ExpressionUUID->"55186b51-df5d-4abf-a52b-5a8ddca6d773"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"p", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "Pi", " ", 
        RowBox[{"#", "/", "n"}]}], "]"}], ",", 
      RowBox[{"Sin", "[", 
       RowBox[{"2", " ", "Pi", " ", 
        RowBox[{"#", "/", "n"}]}], "]"}]}], "}"}], "&"}], "/@", 
   RowBox[{"Range", "[", 
    RowBox[{"0", ",", "n"}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"piapp", "[", "n_", "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"pg", "=", 
      RowBox[{"Polygon", "[", 
       RowBox[{"p", "[", "n", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"Graphics", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Circle", "[", "]"}], ",", 
        RowBox[{"FaceForm", "[", "Transparent", "]"}], ",", 
        RowBox[{"EdgeForm", "[", 
         RowBox[{"Directive", "[", 
          RowBox[{"Darker", "@", "Green"}], "]"}], "]"}], ",", "pg", ",", 
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"N", "@", "n"}], " ", 
             RowBox[{
              RowBox[{"Sin", "[", 
               RowBox[{"2", " ", 
                RowBox[{"Pi", "/", "n"}]}], "]"}], "/", "2"}]}], ",", "White",
             ",", "16"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], "}"}], ",", 
      RowBox[{"ImageSize", "->", "300"}]}], "]"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"bob8", "=", 
  RowBox[{"piapp", "[", "10", "]"}]}]}], "Input",
 CellChangeTimes->{{3.882632510189138*^9, 3.882632542356032*^9}},
 CellLabel->
  "In[211]:=",ExpressionUUID->"2dc14826-112e-4bec-a43f-d0d279e4f7bf"],

Cell[BoxData[
 GraphicsBox[{CircleBox[{0, 0}], 
   {EdgeForm[RGBColor[0, 
     NCache[
      Rational[2, 3], 0.6666666666666666], 0]], FaceForm[{GrayLevel[0], 
    Opacity[0]}], 
    PolygonBox[
     NCache[{{1, 0}, {
       Rational[1, 4] (1 + 5^Rational[1, 2]), (Rational[5, 8] + 
         Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
       Rational[1, 4] (-1 + 5^Rational[1, 2]), (Rational[5, 8] + 
         Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
       Rational[1, 4] (1 - 5^Rational[1, 2]), (Rational[5, 8] + 
         Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
       Rational[1, 4] (-1 - 5^Rational[1, 2]), (Rational[5, 8] + 
         Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {-1, 0}, {
       Rational[1, 4] (-1 - 5^
         Rational[1, 2]), -(Rational[5, 8] + 
          Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
       Rational[1, 4] (1 - 5^
         Rational[1, 2]), -(Rational[5, 8] + Rational[1, 8] 5^Rational[1, 2])^
         Rational[1, 2]}, {
       Rational[1, 4] (-1 + 
         5^Rational[1, 2]), -(Rational[5, 8] + 
          Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
       Rational[1, 4] (1 + 
         5^Rational[1, 2]), -(Rational[5, 8] + 
          Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {1, 0}}, {{1, 
       0}, {0.8090169943749475, 0.5877852522924731}, {0.30901699437494745`, 
       0.9510565162951535}, {-0.30901699437494745`, 
       0.9510565162951535}, {-0.8090169943749475, 0.5877852522924731}, {-1, 
       0}, {-0.8090169943749475, -0.5877852522924731}, \
{-0.30901699437494745`, -0.9510565162951535}, {
       0.30901699437494745`, -0.9510565162951535}, {
       0.8090169943749475, -0.5877852522924731}, {1, 0}}]], InsetBox[
     StyleBox["2.938926261462366`",
      StripOnInput->False,
      LineColor->GrayLevel[1],
      FrontFaceColor->GrayLevel[1],
      BackFaceColor->GrayLevel[1],
      GraphicsColor->GrayLevel[1],
      FontSize->16,
      FontColor->GrayLevel[1]], {0, 0}]}},
  ImageSize->300]], "Output",
 CellChangeTimes->{{3.882632520557322*^9, 3.8826325430255547`*^9}},
 CellLabel->
  "Out[213]=",ExpressionUUID->"5555a67a-a9ca-441b-a7fb-052594f6bc51"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"bob4", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"bob3", ",", "bob5", ",", "bob8"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.882632477546422*^9, 3.882632483603691*^9}, {
  3.882632515472719*^9, 3.8826325180593977`*^9}, {3.882633285383039*^9, 
  3.882633287621929*^9}},
 CellLabel->
  "In[255]:=",ExpressionUUID->"1565097b-c29a-43c5-ae93-80042c9c4f36"],

Cell[BoxData[
 GraphicsBox[{{CircleBox[{0, 0}], 
    {EdgeForm[RGBColor[
      NCache[
       Rational[2, 3], 0.6666666666666666], 0, 0]], FaceForm[{GrayLevel[0], 
     Opacity[0]}], 
     PolygonBox[
      NCache[{{Rational[1, 4] (-1 + 
          5^Rational[1, 2]), -(Rational[5, 8] + 
           Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
        Sin[Rational[7, 30] Pi], Cos[Rational[7, 30] Pi]}, {-
         Cos[Rational[1, 15] Pi], Sin[Rational[1, 15] Pi]}, {
        Rational[1, 4] (-1 + 
          5^Rational[1, 2]), -(Rational[5, 8] + 
           Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}}, {{
       0.30901699437494745`, -0.9510565162951535}, {0.6691306063588582, 
       0.7431448254773942}, {-0.9781476007338057, 0.20791169081775931`}, {
       0.30901699437494745`, -0.9510565162951535}}]], InsetBox[
      StyleBox["1.299038105676658`",
       StripOnInput->False,
       LineColor->GrayLevel[1],
       FrontFaceColor->GrayLevel[1],
       BackFaceColor->GrayLevel[1],
       GraphicsColor->GrayLevel[1],
       FontSize->16,
       FontColor->GrayLevel[1]], {0, 0}]}}, {CircleBox[{0, 0}], 
    {EdgeForm[RGBColor[0, 0, 
      NCache[
       Rational[2, 3], 0.6666666666666666]]], FaceForm[{GrayLevel[0], Opacity[
     0]}], PolygonBox[
      NCache[{{1, 0}, {
        Rational[1, 4] (-1 + 5^Rational[1, 2]), (Rational[5, 8] + 
          Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
        Rational[1, 4] (-1 - 5^Rational[1, 2]), (Rational[5, 8] + 
          Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
        Rational[1, 4] (-1 - 5^
          Rational[1, 2]), -(Rational[5, 8] + 
           Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
        Rational[1, 4] (-1 + 
          5^Rational[1, 2]), -(Rational[5, 8] + 
           Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {1, 0}}, {{1, 
        0}, {0.30901699437494745`, 0.9510565162951535}, {-0.8090169943749475, 
        0.5877852522924731}, {-0.8090169943749475, -0.5877852522924731}, {
        0.30901699437494745`, -0.9510565162951535}, {1, 0}}]], InsetBox[
      StyleBox["2.3776412907378837`",
       StripOnInput->False,
       LineColor->GrayLevel[1],
       FrontFaceColor->GrayLevel[1],
       BackFaceColor->GrayLevel[1],
       GraphicsColor->GrayLevel[1],
       FontSize->16,
       FontColor->GrayLevel[1]], {0, 0}]}}, {CircleBox[{0, 0}], 
    {EdgeForm[RGBColor[0, 
      NCache[
       Rational[2, 3], 0.6666666666666666], 0]], FaceForm[{GrayLevel[0], 
     Opacity[0]}], 
     PolygonBox[
      NCache[{{1, 0}, {
        Rational[1, 4] (1 + 5^Rational[1, 2]), (Rational[5, 8] + 
          Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
        Rational[1, 4] (-1 + 5^Rational[1, 2]), (Rational[5, 8] + 
          Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
        Rational[1, 4] (1 - 5^Rational[1, 2]), (Rational[5, 8] + 
          Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
        Rational[1, 4] (-1 - 5^Rational[1, 2]), (Rational[5, 8] + 
          Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {-1, 0}, {
        Rational[1, 4] (-1 - 5^
          Rational[1, 2]), -(Rational[5, 8] + 
           Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
        Rational[1, 4] (1 - 5^
          Rational[1, 2]), -(Rational[5, 8] + 
           Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
        Rational[1, 4] (-1 + 
          5^Rational[1, 2]), -(Rational[5, 8] + 
           Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
        Rational[1, 4] (1 + 
          5^Rational[1, 2]), -(Rational[5, 8] + 
           Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {1, 0}}, {{1, 
        0}, {0.8090169943749475, 0.5877852522924731}, {0.30901699437494745`, 
        0.9510565162951535}, {-0.30901699437494745`, 
        0.9510565162951535}, {-0.8090169943749475, 0.5877852522924731}, {-1, 
        0}, {-0.8090169943749475, -0.5877852522924731}, \
{-0.30901699437494745`, -0.9510565162951535}, {
        0.30901699437494745`, -0.9510565162951535}, {
        0.8090169943749475, -0.5877852522924731}, {1, 0}}]], InsetBox[
      StyleBox["2.938926261462366`",
       StripOnInput->False,
       LineColor->GrayLevel[1],
       FrontFaceColor->GrayLevel[1],
       BackFaceColor->GrayLevel[1],
       GraphicsColor->GrayLevel[1],
       FontSize->16,
       FontColor->GrayLevel[1]], {0, 0}]}}},
  ImageSize->300]], "Output",
 CellChangeTimes->{
  3.882632483973485*^9, {3.882632529743891*^9, 3.882632545236402*^9}, 
   3.882632679183571*^9, {3.882632716736333*^9, 3.882632736586338*^9}, 
   3.882632769644454*^9, 3.882632803213553*^9, 3.8826332884022093`*^9},
 CellLabel->
  "Out[255]=",ExpressionUUID->"a4843b9f-577a-49a7-9aeb-bf53468980d5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<polygons.pdf\>\"", ",", "bob4"}], "]"}]], "Input",
 CellChangeTimes->{{3.8826332898091927`*^9, 3.8826333027507963`*^9}},
 CellLabel->
  "In[256]:=",ExpressionUUID->"f1f4f7d0-7e15-4e6a-8199-10e323aec803"],

Cell[BoxData["\<\"polygons.pdf\"\>"], "Output",
 CellChangeTimes->{3.8826333054321938`*^9},
 CellLabel->
  "Out[256]=",ExpressionUUID->"c4b2fbfd-7a11-48a4-b77a-b72db6448873"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{"Log", "[", 
   RowBox[{"2", ",", "50"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.88292207570933*^9, 3.8829220981292553`*^9}, {
  3.8829221363715553`*^9, 3.882922136450511*^9}, {3.8829221975141573`*^9, 
  3.882922197613618*^9}, {3.882922488870872*^9, 3.882922491433179*^9}},
 CellLabel->
  "In[624]:=",ExpressionUUID->"1549f155-f2ec-4ee5-86fd-00733c79bdd7"],

Cell[BoxData["5.643856189774724`"], "Output",
 CellChangeTimes->{{3.882922081652583*^9, 3.88292208854187*^9}, 
   3.882922137003819*^9, 3.882922198862197*^9, 3.882922492485635*^9},
 CellLabel->
  "Out[624]=",ExpressionUUID->"41616d18-c7fd-463e-bb33-e46024b9c2fd"]
}, Open  ]]
},
WindowSize->{1191, 914},
WindowMargins->{{4, Automatic}, {Automatic, 4}},
FrontEndVersion->"13.1 for Mac OS X ARM (64-bit) (June 16, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"28b1f98c-0ea1-4e1e-8d24-abf8bd8081d0"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[400, 13, 833, 22, 115, "Input",ExpressionUUID->"c2a873be-d5c4-49df-b6eb-028747103c7c"],
Cell[CellGroupData[{
Cell[1258, 39, 771, 16, 30, "Input",ExpressionUUID->"d1fc5c3a-d331-43af-bd19-6cc60f3a7949"],
Cell[2032, 57, 377, 9, 46, "Output",ExpressionUUID->"b9861987-0b07-4181-bc00-bfa503714203"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2446, 71, 271, 5, 30, "Input",ExpressionUUID->"3b808faa-39e3-4570-9cd6-a74b530f63e5"],
Cell[2720, 78, 470, 9, 53, "Output",ExpressionUUID->"6ab70270-c849-4fca-ac8d-3d5422ed4718"]
}, Open  ]],
Cell[3205, 90, 152, 3, 30, "Input",ExpressionUUID->"e13b45a0-ac2f-437c-8338-b062afe85f30"],
Cell[CellGroupData[{
Cell[3382, 97, 344, 6, 30, "Input",ExpressionUUID->"67cad901-7492-49f0-a0aa-bd469af3578f"],
Cell[3729, 105, 368, 6, 34, "Output",ExpressionUUID->"0881ced8-cb8e-4142-8592-6845a815e779"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4134, 116, 424, 8, 30, "Input",ExpressionUUID->"6558431f-8ba3-4a22-8017-17345bbb7b98"],
Cell[4561, 126, 385, 6, 34, "Output",ExpressionUUID->"2473c5f3-cea1-4cc0-b0dc-76a2af9b4ca4"]
}, Open  ]],
Cell[4961, 135, 199, 4, 30, "Input",ExpressionUUID->"00f4883a-c3fa-4892-8d71-772cb6904a09"],
Cell[CellGroupData[{
Cell[5185, 143, 301, 6, 30, "Input",ExpressionUUID->"c9cea282-02f6-4a26-bd6b-079566fe6943"],
Cell[5489, 151, 243, 4, 34, "Output",ExpressionUUID->"a9d5328f-5bfb-4ec4-aec9-35865359aa37"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5769, 160, 379, 8, 30, "Input",ExpressionUUID->"2490f14e-2270-4c3e-b9b9-6eeb53ac9106"],
Cell[6151, 170, 241, 4, 34, "Output",ExpressionUUID->"dd2cd037-71bc-40ec-9d31-b82b75d5c977"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6429, 179, 385, 8, 30, "Input",ExpressionUUID->"f4d45acc-229f-4879-8d5f-0ddd6c5370d0"],
Cell[6817, 189, 216, 3, 34, "Output",ExpressionUUID->"49efc764-4682-4867-ae79-790496931957"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7070, 197, 200, 3, 30, "Input",ExpressionUUID->"7ab647d3-3ba5-40f3-8d44-04c767892fab"],
Cell[7273, 202, 151, 2, 34, "Output",ExpressionUUID->"1f065ea5-3cb2-4aed-828c-5ce90188ff93"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7461, 209, 3626, 96, 178, "Input",ExpressionUUID->"0c965fbe-1b70-4c8e-a522-e65c71b087cb"],
Cell[11090, 307, 2217, 49, 290, "Output",ExpressionUUID->"a724bbb1-52dd-4151-97bc-366836af9179"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13344, 361, 2554, 66, 199, "Input",ExpressionUUID->"df798b83-477d-448c-a485-551e6bea44ac"],
Cell[15901, 429, 1499, 33, 317, "Output",ExpressionUUID->"4c73e53d-f8ed-4795-a4f2-487ef3bc8c8b"]
}, Open  ]],
Cell[17415, 465, 177, 3, 30, "Input",ExpressionUUID->"9d8b78f3-c449-415b-8795-dfadd8b55cc9"],
Cell[CellGroupData[{
Cell[17617, 472, 1858, 52, 157, "Input",ExpressionUUID->"47d99175-2bb7-4c08-8db6-d84645b24c60"],
Cell[19478, 526, 1505, 33, 317, "Output",ExpressionUUID->"55186b51-df5d-4abf-a52b-5a8ddca6d773"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21020, 564, 1787, 51, 136, "Input",ExpressionUUID->"2dc14826-112e-4bec-a43f-d0d279e4f7bf"],
Cell[22810, 617, 2181, 46, 317, "Output",ExpressionUUID->"5555a67a-a9ca-441b-a7fb-052594f6bc51"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25028, 668, 375, 8, 30, "Input",ExpressionUUID->"1565097b-c29a-43c5-ae93-80042c9c4f36"],
Cell[25406, 678, 4711, 99, 317, "Output",ExpressionUUID->"a4843b9f-577a-49a7-9aeb-bf53468980d5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30154, 782, 257, 5, 30, "Input",ExpressionUUID->"f1f4f7d0-7e15-4e6a-8199-10e323aec803"],
Cell[30414, 789, 174, 3, 34, "Output",ExpressionUUID->"c4b2fbfd-7a11-48a4-b77a-b72db6448873"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30625, 797, 407, 8, 30, "Input",ExpressionUUID->"1549f155-f2ec-4ee5-86fd-00733c79bdd7"],
Cell[31035, 807, 263, 4, 57, "Output",ExpressionUUID->"41616d18-c7fd-463e-bb33-e46024b9c2fd"]
}, Open  ]]
}
]
*)



==> chapter02_odes/Mathematica_notebooks_ODEs/masspring.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     29804,        709]
NotebookOptionsPosition[     26959,        652]
NotebookOutlinePosition[     27356,        668]
CellTagsIndexPosition[     27313,        665]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Always", " ", "put", " ", "these", " ", "at", " ", "the", " ", "start", 
    " ", "of", " ", "a", " ", 
    RowBox[{"notebook", "!"}]}], "  ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Clear", "[", "Derivative", "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"SetOptions", "[", 
     RowBox[{"Plot", ",", 
      RowBox[{"BaseStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"FontFamily", "\[Rule]", "\"\<Arial\>\""}], ",", 
         RowBox[{"FontSize", "\[Rule]", "16"}]}], "}"}]}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.8866118838957863`*^9, 
  3.886611895959208*^9}},ExpressionUUID->"d3ddfdb0-a133-4195-a2df-\
488d82dd4b11"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"InverseLaplaceTransform", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s", "+", "a"}], ")"}], "^", "2"}], "+", 
       RowBox[{"b", "^", "2"}]}], ")"}]}], 
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s", "+", "a"}], ")"}], "^", "2"}], "+", 
       RowBox[{"b", "^", "2"}]}], ")"}]}]}], ",", " ", "s", ",", " ", "t", 
   ",", " ", 
   RowBox[{"Assumptions", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a", ">", "0"}], " ", "&&", " ", 
      RowBox[{"b", ">", "0"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.886610232047748*^9, 3.8866102621783447`*^9}, {
   3.8866103091821632`*^9, 3.88661031972794*^9}, {3.886610358704143*^9, 
   3.886610359488844*^9}, 3.8866105248264103`*^9},
 CellLabel->
  "In[383]:=",ExpressionUUID->"6951b086-5b59-4f20-9016-4b1a5ba9e0dd"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "a"}], " ", "t"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "b"}], " ", "t", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"b", " ", "t"}], "]"}]}], "+", 
     RowBox[{"Sin", "[", 
      RowBox[{"b", " ", "t"}], "]"}]}], ")"}]}], 
  RowBox[{"2", " ", 
   SuperscriptBox["b", "3"]}]]], "Output",
 CellChangeTimes->{3.886610263249901*^9, 3.886610323548424*^9, 
  3.886610360125943*^9, 3.8866105258503933`*^9},
 CellLabel->
  "Out[383]=",ExpressionUUID->"e5861740-24ee-4ffa-a6ab-e1c64392ebde"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"y", "[", "t_", "]"}], "=", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{"-", "tau"}], "]"}], 
     RowBox[{"Sin", "[", "tau", "]"}], 
     RowBox[{"Exp", "[", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"t", "-", "tau"}], ")"}]}], "]"}], 
     RowBox[{"Sin", "[", 
      RowBox[{"t", "-", "tau"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"tau", ",", "0", ",", "t"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.88661052949054*^9, 3.8866105878124943`*^9}, {
  3.88661138866494*^9, 3.886611394113923*^9}},
 CellLabel->
  "In[386]:=",ExpressionUUID->"3f48e8f4-1882-449d-a768-5182d0ac6667"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{"-", "t"}]], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "t"}], " ", 
     RowBox[{"Cos", "[", "t", "]"}]}], "+", 
    RowBox[{"Sin", "[", "t", "]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.8866105821198606`*^9, 3.886610588601215*^9}, 
   3.886611394858535*^9},
 CellLabel->
  "Out[386]=",ExpressionUUID->"554f83ce-f374-4ae4-8f61-f40cf221257d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"yp", "[", "t_", "]"}], "=", 
  RowBox[{
   RowBox[{"y", "'"}], "[", "t", "]"}]}]], "Input",
 CellChangeTimes->{{3.886611396656736*^9, 3.886611405388051*^9}},
 CellLabel->
  "In[390]:=",ExpressionUUID->"51755e8a-23a6-4498-9732-e8532a5f1264"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", "t"}]], " ", "t", " ", 
   RowBox[{"Sin", "[", "t", "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", "t"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "t"}], " ", 
      RowBox[{"Cos", "[", "t", "]"}]}], "+", 
     RowBox[{"Sin", "[", "t", "]"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.886611405801497*^9, 3.886611504806785*^9},
 CellLabel->
  "Out[390]=",ExpressionUUID->"73aa69fe-c855-4105-b459-7885dba8a7d8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TeXForm", "[", "%", "]"}]], "Input",
 CellChangeTimes->{{3.8866114937340937`*^9, 3.886611502478632*^9}},
 CellLabel->
  "In[391]:=",ExpressionUUID->"483444c2-1e21-4f54-9770-0e601bbd9f04"],

Cell["\<\
\\frac{1}{2} e^{-t} t \\sin (t)-\\frac{1}{2} e^{-t} (\\sin (t)-t \\cos (t))\
\>", "Output",
 CellChangeTimes->{3.886611506548667*^9},
 CellLabel->
  "Out[391]//TeXForm=",ExpressionUUID->"b4031a62-d499-4ded-bf8a-8df9ede6c031"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ypp", "[", "t_", "]"}], "=", 
  RowBox[{
   RowBox[{"y", "''"}], "[", "t", "]"}]}]], "Input",
 CellChangeTimes->{{3.886611407609832*^9, 3.886611416087019*^9}, {
  3.886611510848175*^9, 3.886611512057255*^9}},
 CellLabel->
  "In[395]:=",ExpressionUUID->"2766d796-61fe-4cf0-bc9d-7761816d365b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", "t"}]], " ", "t", " ", 
   RowBox[{"Cos", "[", "t", "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", "t"}]], " ", 
   RowBox[{"Sin", "[", "t", "]"}]}], "-", 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", "t"}]], " ", "t", " ", 
   RowBox[{"Sin", "[", "t", "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", "t"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "t"}], " ", 
      RowBox[{"Cos", "[", "t", "]"}]}], "+", 
     RowBox[{"Sin", "[", "t", "]"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.88661141657135*^9, {3.886611513059824*^9, 3.8866115260758142`*^9}},
 CellLabel->
  "Out[395]=",ExpressionUUID->"86445d94-a41d-47aa-bb7f-f3325f1d979a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"TeXForm", "[", "%", "]"}]], "Input",
 CellLabel->
  "In[396]:=",ExpressionUUID->"acbe3540-baca-42f9-bfc6-1dca5eb5a972"],

Cell["", "Input",
 CellChangeTimes->{{3.886611750778512*^9, 
  3.886611751876708*^9}},ExpressionUUID->"09811b2b-1834-46f1-b460-\
4465526d187b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"-", "t"}]], " ", "t", " ", 
    RowBox[{"Cos", "[", "t", "]"}]}], "+", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"-", "t"}]], " ", 
    RowBox[{"Sin", "[", "t", "]"}]}], "-", 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"-", "t"}]], " ", "t", " ", 
    RowBox[{"Sin", "[", "t", "]"}]}], "+", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"-", "t"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "t"}], " ", 
       RowBox[{"Cos", "[", "t", "]"}]}], "+", 
      RowBox[{"Sin", "[", "t", "]"}]}], ")"}]}]}], "]"}]], "Input",
 NumberMarks->False,
 CellLabel->
  "In[393]:=",ExpressionUUID->"e8e3c07f-ef11-49b2-989c-e8fccd29f218"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", "t"}]]}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", 
  RowBox[{"Sin", "[", "t", "]"}]}]], "Output",
 CellChangeTimes->{3.8866115142613497`*^9},
 CellLabel->
  "Out[393]=",ExpressionUUID->"aa6034fe-00fd-4d5b-8bfa-b1854b663044"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TeXForm", "[", "%", "]"}]], "Input",
 CellLabel->
  "In[394]:=",ExpressionUUID->"20ff4b2b-73b7-46c5-8c2e-168da9c14794"],

Cell["-e^{-t} (t-1) \\sin (t)", "Output",
 CellChangeTimes->{3.8866115176181517`*^9},
 CellLabel->
  "Out[394]//TeXForm=",ExpressionUUID->"5bc5f757-7902-4ccd-bda7-d24cc9c04e01"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"ypp", "[", "t", "]"}], "+", 
   RowBox[{"2", 
    RowBox[{"yp", "[", "t", "]"}]}], "+", 
   RowBox[{"2", 
    RowBox[{"y", "[", "t", "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.886611421516694*^9, 3.886611448260914*^9}},
 CellLabel->
  "In[389]:=",ExpressionUUID->"9f2370db-5de0-413a-bdf9-b33b403e3a0a"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{"-", "t"}]], " ", 
  RowBox[{"Sin", "[", "t", "]"}]}]], "Output",
 CellChangeTimes->{3.8866114485488033`*^9},
 CellLabel->
  "Out[389]=",ExpressionUUID->"c78b380c-e673-4dea-8d19-a79d544b16ba"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"bob", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"y", "[", "t", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", "0", ",", "10"}], "}"}], ",", " ", 
    RowBox[{"PlotRange", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.1"}], ",", " ", "0.2"}], "}"}]}], ",", " ", 
    RowBox[{"AxesLabel", "->", "Automatic"}], ",", " ", 
    RowBox[{"ImageSize", "->", "Large"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.886611753563263*^9, 3.886611814255207*^9}},
 CellLabel->
  "In[402]:=",ExpressionUUID->"e54ed0fc-c9b6-4912-a5d6-03aa1fdbf6a8"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVlnk4lH8XxgdRKOsMlW0G2ZKkKCnnMApJi5D6SVmyZMmWCFkmSVKIbFmy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       "]]},
     Annotation[#, "Charting`Private`Tag$430322#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox["t", HoldForm], TraditionalForm], None},
  AxesOrigin->{0, 0},
  BaseStyle->{FontFamily -> "Arial", FontSize -> 16},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->Large,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0., 9.999999795918367}, {-0.1, 0.2}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.886611760567223*^9, 3.886611814918811*^9}},
 CellLabel->
  "Out[402]=",ExpressionUUID->"0119c25b-f5d4-4e20-855f-6fbacbc6c340"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<masspring.pdf\>\"", ",", "bob"}], "]"}]], "Input",
 CellChangeTimes->{{3.8866118171325483`*^9, 3.8866118367129498`*^9}},
 CellLabel->
  "In[403]:=",ExpressionUUID->"e728f2ad-5a56-4de6-934f-f047f49842a3"],

Cell[BoxData["\<\"masspring.pdf\"\>"], "Output",
 CellChangeTimes->{3.8866118373833723`*^9},
 CellLabel->
  "Out[403]=",ExpressionUUID->"a3801f29-d5c5-4cc2-a49b-b1d11c91735d"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.886611797812539*^9, 
  3.886611799183578*^9}},ExpressionUUID->"a19002c7-d798-44b9-abd2-\
01d6d47e9c5f"]
},
WindowSize->{808, 911},
WindowMargins->{{Automatic, 403}, {Automatic, -6}},
FrontEndVersion->"13.2 for Mac OS X ARM (64-bit) (January 30, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"e91cc699-53b8-4b99-b5f5-ca854d6badf5"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 905, 24, 136, "Input",ExpressionUUID->"d3ddfdb0-a133-4195-a2df-488d82dd4b11"],
Cell[CellGroupData[{
Cell[1488, 48, 970, 28, 52, "Input",ExpressionUUID->"6951b086-5b59-4f20-9016-4b1a5ba9e0dd"],
Cell[2461, 78, 629, 19, 55, "Output",ExpressionUUID->"e5861740-24ee-4ffa-a6ab-e1c64392ebde"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3127, 102, 697, 20, 30, "Input",ExpressionUUID->"3f48e8f4-1882-449d-a768-5182d0ac6667"],
Cell[3827, 124, 473, 14, 49, "Output",ExpressionUUID->"554f83ce-f374-4ae4-8f61-f40cf221257d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4337, 143, 275, 7, 30, "Input",ExpressionUUID->"51755e8a-23a6-4498-9732-e8532a5f1264"],
Cell[4615, 152, 630, 19, 49, "Output",ExpressionUUID->"73aa69fe-c855-4105-b459-7885dba8a7d8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5282, 176, 211, 4, 30, "Input",ExpressionUUID->"483444c2-1e21-4f54-9770-0e601bbd9f04"],
Cell[5496, 182, 235, 5, 48, "Output",ExpressionUUID->"b4031a62-d499-4ded-bf8a-8df9ede6c031"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5768, 192, 326, 8, 30, "Input",ExpressionUUID->"2766d796-61fe-4cf0-bc9d-7761816d365b"],
Cell[6097, 202, 946, 29, 49, "Output",ExpressionUUID->"86445d94-a41d-47aa-bb7f-f3325f1d979a"]
}, Open  ]],
Cell[7058, 234, 143, 3, 30, "Input",ExpressionUUID->"acbe3540-baca-42f9-bfc6-1dca5eb5a972"],
Cell[7204, 239, 143, 3, 30, "Input",ExpressionUUID->"09811b2b-1834-46f1-b460-4465526d187b"],
Cell[CellGroupData[{
Cell[7372, 246, 933, 29, 47, "Input",ExpressionUUID->"e8e3c07f-ef11-49b2-989c-e8fccd29f218"],
Cell[8308, 277, 361, 11, 34, "Output",ExpressionUUID->"aa6034fe-00fd-4d5b-8bfa-b1854b663044"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8706, 293, 143, 3, 30, "Input",ExpressionUUID->"20ff4b2b-73b7-46c5-8c2e-168da9c14794"],
Cell[8852, 298, 177, 3, 48, "Output",ExpressionUUID->"5bc5f757-7902-4ccd-bda7-d24cc9c04e01"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9066, 306, 377, 10, 30, "Input",ExpressionUUID->"9f2370db-5de0-413a-bdf9-b33b403e3a0a"],
Cell[9446, 318, 264, 7, 34, "Output",ExpressionUUID->"c78b380c-e673-4dea-8d19-a79d544b16ba"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9747, 330, 591, 15, 52, "Input",ExpressionUUID->"e54ed0fc-c9b6-4912-a5d6-03aa1fdbf6a8"],
Cell[10341, 347, 15975, 282, 363, "Output",ExpressionUUID->"0119c25b-f5d4-4e20-855f-6fbacbc6c340"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26353, 634, 257, 5, 30, "Input",ExpressionUUID->"e728f2ad-5a56-4de6-934f-f047f49842a3"],
Cell[26613, 641, 175, 3, 34, "Output",ExpressionUUID->"a3801f29-d5c5-4cc2-a49b-b1d11c91735d"]
}, Open  ]],
Cell[26803, 647, 152, 3, 30, "Input",ExpressionUUID->"a19002c7-d798-44b9-abd2-01d6d47e9c5f"]
}
]
*)

(* End of internal cache information *)



==> chapter06_separation_of_variables/Mathematica_notebooks/airy_function.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    314026,       5266]
NotebookOptionsPosition[    311975,       5226]
NotebookOutlinePosition[    312366,       5242]
CellTagsIndexPosition[    312323,       5239]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Always", " ", "put", " ", "these", " ", "at", " ", "the", " ", "start", 
    " ", "of", " ", "a", " ", 
    RowBox[{"notebook", "!"}]}], "  ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Clear", "[", "Derivative", "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"SetOptions", "[", 
     RowBox[{"Plot", ",", 
      RowBox[{"BaseStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"FontFamily", "\[Rule]", "\"\<Arial\>\""}], ",", 
         RowBox[{"FontSize", "\[Rule]", "16"}]}], "}"}]}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.884731324175479*^9, 3.884731324287628*^9}},
 CellLabel->
  "In[276]:=",ExpressionUUID->"e27b27a0-c7fe-4512-9a28-455f82bf47d6"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Third", " ", "order", " ", "PDE"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.88478849161087*^9, 3.8847884962789783`*^9}},
 CellLabel->
  "In[279]:=",ExpressionUUID->"6590a5ca-afd4-4238-ae1e-014b4fc4fc33"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"F", "[", 
   RowBox[{"x_", ",", "t_"}], "]"}], "=", 
  RowBox[{"bb", "*", 
   RowBox[{"InverseFourierTransform", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Sqrt", "[", 
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"2", " ", "Pi"}], ")"}]}], "]"}], 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", " ", "a"}], " ", "I", " ", 
        RowBox[{"k", "^", "3"}], " ", "t"}], "]"}]}], ",", "k", ",", "x", ",",
      " ", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"x", "\[Element]", " ", "Reals"}], " ", "&&", " ", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"a", ",", "t"}], "}"}], ">", "0"}], " ", "&&", " ", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"a", ",", "t"}], "}"}], " ", "\[Element]", " ", "Reals"}]}],
        " ", "}"}]}]}], "]"}]}]}]], "Input",
 CellLabel->
  "In[297]:=",ExpressionUUID->"1410d915-d146-4229-b070-bc177432de97"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["2", 
     RowBox[{"2", "/", "3"}]], " ", 
    SuperscriptBox["t", 
     RowBox[{"1", "/", "3"}]], " ", 
    RowBox[{"Abs", "[", "x", "]"}]}]], 
  SuperscriptBox[
   RowBox[{"(", 
    FractionBox["5", "3"], ")"}], 
   RowBox[{"1", "/", "3"}]], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"AiryAi", "[", 
        FractionBox[
         RowBox[{"Abs", "[", "x", "]"}], 
         RowBox[{
          SuperscriptBox["3", 
           RowBox[{"1", "/", "3"}]], " ", 
          SuperscriptBox["10", 
           RowBox[{"2", "/", "3"}]], " ", 
          SuperscriptBox["t", 
           RowBox[{"1", "/", "3"}]]}]], "]"}], "-", 
       RowBox[{"AiryAi", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"Abs", "[", "x", "]"}], " ", 
          InterpretationBox[
           TemplateBox[{"Root", 
             InterpretationBox[
              StyleBox[
               TemplateBox[{"\"-0.149\"", 
                 DynamicBox[
                  FEPrivate`FrontEndResource[
                  "FEExpressions", "NumericalApproximationElider"], 
                  ImageSizeCache -> {12., {1., 2.}}]}, "RowDefault"], 
               ShowStringCharacters -> 
               False], \
-0.14938015821857214548984416069288272411`15.954589770191003, Editable -> 
              False], 
             TagBox[
              RowBox[{"Root", "[", 
                RowBox[{
                  RowBox[{
                    RowBox[{"1", "+", 
                    RowBox[{"300", " ", 
                    SuperscriptBox["#1", "3"]}]}], "&"}], ",", "1"}], "]"}], 
              Short[#, 7]& ], -0.14938015821857215`},
            "NumericalApproximation"],
           Root[1 + 300 #^3& , 1, 0]]}], 
         SuperscriptBox["t", 
          RowBox[{"1", "/", "3"}]]], "]"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"Abs", "[", "x", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"AiryAi", "[", 
        FractionBox[
         RowBox[{"Abs", "[", "x", "]"}], 
         RowBox[{
          SuperscriptBox["3", 
           RowBox[{"1", "/", "3"}]], " ", 
          SuperscriptBox["10", 
           RowBox[{"2", "/", "3"}]], " ", 
          SuperscriptBox["t", 
           RowBox[{"1", "/", "3"}]]}]], "]"}], "+", 
       RowBox[{"AiryAi", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"Abs", "[", "x", "]"}], " ", 
          InterpretationBox[
           TemplateBox[{"Root", 
             InterpretationBox[
              StyleBox[
               TemplateBox[{"\"-0.149\"", 
                 DynamicBox[
                  FEPrivate`FrontEndResource[
                  "FEExpressions", "NumericalApproximationElider"], 
                  ImageSizeCache -> {12., {1., 2.}}]}, "RowDefault"], 
               ShowStringCharacters -> 
               False], \
-0.14938015821857214548984416069288272411`15.954589770191003, Editable -> 
              False], 
             TagBox[
              RowBox[{"Root", "[", 
                RowBox[{
                  RowBox[{
                    RowBox[{"1", "+", 
                    RowBox[{"300", " ", 
                    SuperscriptBox["#1", "3"]}]}], "&"}], ",", "1"}], "]"}], 
              Short[#, 7]& ], -0.14938015821857215`},
            "NumericalApproximation"],
           Root[1 + 300 #^3& , 1, 0]]}], 
         SuperscriptBox["t", 
          RowBox[{"1", "/", "3"}]]], "]"}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.884788603001595*^9, 3.884788705047106*^9},
 CellLabel->
  "Out[297]=",ExpressionUUID->"c28f49bf-c8dd-481c-8955-458d41dfb341"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"a", "=", "100"}], ";"}], 
  RowBox[{"(*", "  ", 
   RowBox[{"stretching", " ", "factor"}], " ", "*)"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"bb", "=", "10"}], ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{"Amplitude", " ", "factor"}], "  ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"F", "[", 
      RowBox[{"x", ",", ".1"}], "]"}], ",", 
     RowBox[{"F", "[", 
      RowBox[{"x", ",", "1"}], "]"}], ",", 
     RowBox[{"F", "[", 
      RowBox[{"x", ",", "10"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "100"}], ",", "10"}], "}"}], ",", 
   RowBox[{"PlotRange", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "2"}], ",", "2"}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.884788660275*^9, 3.884788684843997*^9}},
 CellLabel->
  "In[298]:=",ExpressionUUID->"fe3cc318-7619-4da5-938f-0398c7c54699"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwUV3c81d8bRyWNr01CilJEIhqojhTJvPveJDtFklFSCQ1FGkqaklmiJGTn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       "]], LineBox[CompressedData["
1:eJwVyWk4FAgYwPFxHzkex6AxxAzzRIhKkdb77pLdnIURUUg6EAk5olzRui0x
NkRkyhWKiJ3G0ZBSJhTTtQaxsbmW0NK2H/7P78Nf83iQo68ggUA48r3/jTld
LZu+VAqxoz28RM0FOEBufb+HyYOS/MufUmLnYE7PJUeM8xlerKS1WUbOQAG3
2K/+9SxI7Kv10to1A5qtiyU1oXMQ3a8T9MvsNPR67os4nDQPq/lU8xMnp4F8
p49WdWcR/IqU4oiun4BtNpfgOPcFCH23TXOtpyCxjnSj35yAHOnDJ1pCxqF2
ZEbRLIGAhs4PMc10HIYFH6Xc6iagy73u0a5vY6BP97kQdVAAj4kE+ZxJH4NX
q1V2WscF0apA2D+1hg9bLX74N/yKMJKkQqkxAqPQN+TptuWZOHZ47/zTdOEN
9P9Rc91NSQKlWRE6JVlvYPDW13c5XhLoHmMau7H9DfDC8o+LL0lg7YSNcGkw
Dz4SX/jPq23CjICPj/0II0BwMb/UGSSNhqI8fXebVyBknsZeb5FGZQotfHJl
CERpPEETYRmUWG6XPMYcAqnlsORqhgzWck9cEBEbgs15NVnX2mXRUsqDqcod
gM3+Gdx7EnIoFOXJtMjkAsmzcaHfQA4j3wVGvLPmAtnprcJnJznUGieH2opx
QcNM12VrsRwOrVWvlsX3A20Th1e4Qx6Lh8xa1URfwI6q9bEr7gpoZlnF+uz4
FHbd0BIpi1XAm65b7VzGesE4x4bGvqWA7I00md1hvWByseD02qwCtu9JUTpU
9ATMbYz/DkxURFKp7f6CjW6wmQ5YPlxDxIvbJRszBB/D7+UfW1ZfEPGlnWIh
v7YLpo56xVxfIGLiVVH6QY8uSOp3Ev6wRwkPhTmlBj7sBHbjXvmTHUqophAZ
6p/QAbtjxQ1CXyvjM+n6YWUrNiSaxs8T15TxJoNi8lSQDQMLX+8/IKugwAL9
2dvYR3DOd9bsq7cKfrmiu7IYzYIq61cH4mdUsN2fcIeV0gYaxHLfLAESpnBe
ng1caYag52o6O7RIKCt2khiR3gys5PyZASsScs7218hrNYP7WkqIchoJ7fmZ
65P0B5D3ITiuWEkV88SlJ7KfNsI4Y9oSTVVR5WxnZWlAI+x09BXnu6uiNre9
W022Efq7XDO1S1WRSJKnH3C9D5sqoah6GxnjquvrF9ca4IhPi5e9PRnZI/dm
pisa4DZ5p9bcOTJ2rk8t6Ts3gFUmrWpnExkJs/ncSw31EBsq3fIQ1VBp96zB
aEwdLJu/Geyhq6O4fbOkD6Mauoz17wZHq2OjsTmbJVoN2XqXfyWVff93f8u8
F14FeiSqecCcOi6bhYajdyX4LPkxZVO34P28O+5Dh26D4UxbXHP9Fhxm1kpN
DjBhgy/j4T28BW2cxwstXZlgd9rt6oi8BmoLYTfrVAVM0df3bfPSQJ0Ne93G
knJwOESrvByigcteXl91d5VDk62D8mCSBnLUFC0qnpRBgkXpfHSNBpZbqG6k
rt0EdaP9Fc/XNDCvmU43CikFZ6l02fPXNNFXSNLW4nwRtIo1RXNua+J6TF/N
5ZeFQBH68BepTROTeV2Rg8aFMLtq2NXJ18SQktQL2SLXIWVyMIJoSEFvqQrP
T90MmOevT5yxoGBmBFktChjg+p7mxHKhoHPwXYfWlnygDUXon4qh4Psf965r
NuVBeweZ39xLwR5KR6RpXy5sZe13kH5PQZeUY2VSbrmQ0RLY5j1PwRayXqzx
ZA541LHzJFWo2PugkHFUMgdWik7YePhS0WBFX27CLxs8C9Kb6yKomLR9Luon
8Wzg5DZpi6RRkaFoZFLOzIKcVHFCbQMV9R2xp2g4E9aSjM4KcqjI56cxJKmZ
4BV/hOcyQsVII4l/jIMzoDsm4eeqGSom7/aVkulMB4PI6vvfvlHR+uUl9ziV
dPgPRy+RWw==
       "]]},
     Annotation[#, "Charting`Private`Tag$2079307#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwUWnk4FF4XFllSIVtCSRLKUkK2XPs6ljFjRkS7oo2KKCKVZEslJJE1SRKy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       "]], LineBox[CompressedData["
1:eJwBEQPu/CFib1JlAgAAADAAAAACAAAAfWisD431oT9qt9FC9ufgP83VX1kf
zAhAOoIVWf7z1j/Qva2bWRYJQDMI3MKs1dY/1KX73ZNgCUB6oBm5b7fWP9p1
l2II9QlAA0CEzzN71j/mFc9r8R0LQGlu+iS4A9Y/AFY+fsNvDUBJ0D+yyxjV
PxlrjtGzCRFA8ya84NRT0z8aX7Xy0C4RQMgTuv9KONM/HFPcE+5TEUAHxgjQ
2BzTPyA7KlYonhFAhqhdyDvm0j8mC8banDISQJTpAtkgetI/Mqv944VbE0AT
5KkQdKbRP0vrbPZXrRVAsqNRcY0R0D+apOa5+c8VQOowrXZp9c8/6F1gfZvy
FUBJbE+W48fPP4bQUwTfNxZAd0W7klptzz/AtToSZsIWQAoJFRtUus4/NoAI
LnTXF0DrMoKPeFzNPyAVpGWQARpA5YP9iYbByj9vzh0pMiQaQG/0ettJmco/
voeX7NNGGkC5hFecOHHKP1v6inMXjBpA9xziSpghyj+W33GBnhYbQBkzIlxf
hMk/C6o/nawrHEDMLuAWA1LIP/Y+29TIVR5ArG9xekQNxj/ENS2vcXweQPl5
n1hS5sU/kSx/iRqjHkC1YBkvlL/FPywaIz5s8B5AakCMWrNyxT9j9WqnD4sf
QNqMNatc28Q/6FX9PCtgIED9FgPiQbbDP1QMjQ9ylSFAWuN0BXmRwT+7B7Z8
xqghQEcQ6DHLcME/IgPf6Rq8IUCbWDhRTVDBP+/5MMTD4iFAL6lK0+APwT+K
59R4FTAiQC0MrsNAkcA/wcIc4rjKIkAo54UXhTm/Pyi+RU8N3iJAsX005AP+
vj+OuW68YfEiQPhmy7ndwr4/XLDAlgoYI0B746w6oU2+P/idZEtcZSNAE7Z4
nV5nvT9fmY24sHgjQETgJr6sLr0/xpS2JQWMI0DOPE9VU/a8P5OLCACusiNA
5hcmmKiGvD/6hjFtAsYjQJC0s5tWT7w/YIJa2lbZI0C8733FWxi8P8d9g0er
7CNAgBTRwLfhuz8ueay0//8jQKPTuzhqq7s/ovdmdg==
       "]]},
     Annotation[#, "Charting`Private`Tag$2079307#2"]& ], 
    TagBox[
     {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVl3k4lN8bxiOVtCCJlKUi+5o9OhVm7MwwQygqSZKlVEiFkCRRllJf2UuS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       "]], LineBox[CompressedData["
1:eJwBsQFO/iFib1JlAgAAABoAAAACAAAAfWisD431oT/TzWE99XPPP83VX1kf
zAhA9zHOZsGeyj9L62z2V60VQKn//Z1bHsc/9j7b1MhVHkALlG6N/QzEP8Q1
La9xfB5AxcoqvM3/wz+RLH+JGqMeQM/H4Kmi8sM/LBojPmzwHkAbYbbNWtjD
P2P1aqcPix9A9ELzhQSkwz/oVf08K2AgQB10DhpAPMM/VAyND3KVIUD4FRiC
aXDCP7sHtnzGqCFA5KvUotZjwj8iA9/pGrwhQBWK39FIV8I/7/kwxMPiIUA5
mR9jPD7CP4rn1HgVMCJAwfitimAMwj/BwhziuMoiQFnxQp2eqcE/KL5FTw3e
IkBLhryNXZ3BP465brxh8SJA+vXDqiGRwT9csMCWChgjQPMlPHG5eME/+J1k
S1xlI0ArvMpdJ0jBP1+ZjbiweCNAZzHV4A88wT/GlLYlBYwjQDeUVp39L8E/
k4sIAK6yI0CdxsXI6BfBP/qGMW0CxiNAJEKpOuYLwT9gglraVtkjQIoN7+vo
/8A/x32DR6vsI0AT8APe8PPAPy55rLT//yNA1xpPEv7nwD/hL8ut
       "]]},
     Annotation[#, "Charting`Private`Tag$2079307#3"]& ], {}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  BaseStyle->{FontFamily -> "Arial", FontSize -> 16},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-99.99999775510204, 9.99999775510204}, {-2., 2.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.884788694183341*^9, 3.884788710120879*^9}},
 CellLabel->
  "Out[300]=",ExpressionUUID->"bf2b5208-099f-41ce-bc6c-6421bd289076"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.884744002870616*^9, 3.884744006303666*^9}},
 CellLabel->
  "In[281]:=",ExpressionUUID->"b7d12c6e-012f-4ee4-ab90-ed6514e93ef6"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Fouth", " ", "order", " ", "PDE"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8847885064405327`*^9, 3.8847885083899317`*^9}},
 CellLabel->
  "In[282]:=",ExpressionUUID->"48c36e6e-608b-4e0e-8bab-4011e3c148dc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"F", "[", 
   RowBox[{"x_", ",", "t_"}], "]"}], "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"InverseFourierTransform", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       SqrtBox[
        RowBox[{"2", " ", "\[Pi]"}]]], 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "b"}], " ", 
        SuperscriptBox["k", "4"], "t"}], "]"}]}], ",", "k", ",", "x"}], "]"}],
    "]"}]}]], "Input",
 CellChangeTimes->{{3.884731436726103*^9, 3.884731514466153*^9}, {
   3.8847315679428387`*^9, 3.884731604334949*^9}, {3.884731771660832*^9, 
   3.884731789009013*^9}, 3.8847318344171247`*^9, {3.884733519061578*^9, 
   3.8847335250801563`*^9}, {3.884740682675776*^9, 3.884740704650063*^9}, 
   3.884740807299464*^9, {3.8847408518899727`*^9, 3.884740864495892*^9}, {
   3.884788634870564*^9, 
   3.8847886355576687`*^9}},ExpressionUUID->"0bf90feb-7d2b-4b21-99b3-\
15036ca5976b"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"8", " ", "\[Pi]", " ", 
    SuperscriptBox["t", 
     RowBox[{"3", "/", "4"}]]}]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"8", " ", 
     SqrtBox["t"], " ", 
     RowBox[{"Gamma", "[", 
      FractionBox["5", "4"], "]"}], " ", 
     RowBox[{"HypergeometricPFQ", "[", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "2"], ",", 
         FractionBox["3", "4"]}], "}"}], ",", 
       FractionBox[
        SuperscriptBox["x", "4"], 
        RowBox[{"256", " ", "t"}]]}], "]"}]}], "-", 
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     RowBox[{"Gamma", "[", 
      FractionBox["3", "4"], "]"}], " ", 
     RowBox[{"HypergeometricPFQ", "[", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["5", "4"], ",", 
         FractionBox["3", "2"]}], "}"}], ",", 
       FractionBox[
        SuperscriptBox["x", "4"], 
        RowBox[{"256", " ", "t"}]]}], "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.884740841906989*^9, 3.884740866705576*^9}, 
   3.8847417174775553`*^9, 3.884788603676585*^9},
 CellLabel->
  "Out[283]=",ExpressionUUID->"5bbf21c5-9829-474e-a2a0-d9c1ef7aa790"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.884741902369611*^9, 3.884741915475415*^9}},
 CellLabel->
  "In[284]:=",ExpressionUUID->"ac2265f0-eb47-4179-b3f1-2be708493668"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.884740683236863*^9, 3.884740686054036*^9}},
 CellLabel->
  "In[285]:=",ExpressionUUID->"d9b7370d-f747-488f-a876-c4265738a224"],

Cell[CellGroupData[{

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8847354269109993`*^9, 3.884735437014226*^9}, {
   3.8847354798656263`*^9, 3.88473555628719*^9}, 3.884735658297626*^9, 
   3.884735691750333*^9, {3.884736930010168*^9, 3.884736930075695*^9}, {
   3.88474058148602*^9, 3.884740601190938*^9}, {3.884740817897032*^9, 
   3.884740826398252*^9}, 3.8847419544722652`*^9, {3.8847420230688543`*^9, 
   3.884742042593986*^9}, {3.884742122603496*^9, 3.884742147072278*^9}, {
   3.884788640352496*^9, 
   3.884788655081246*^9}},ExpressionUUID->"a33b8ee2-779c-4e6b-982c-\
f38249021b42"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[{{-73.2157768483429, 2.}, {-73.2157768483429, 
       0.}, {-73.2157768483429, -2.}}], 
      LineBox[{{-26.01801732151209, 2.}, {-26.01801732151209, 
       0.}, {-26.01801732151209, -2.}}], LineBox[CompressedData["
1:eJxFmXk01c//x+2Ufd+5C0LIlmzdmVSyFUoLKSIVKktR9r1NJdpkryyRqFBZ
es8UkV0iS/aIREmy06/f+X649497z+M8n8/Xa2bu+8yc9xmyk8duFyYGBoYz
/77+/7d/2BL3XVPDDP/74KJhiSXjK2q4VHdzT5v/H9R+jnRD1k8NW05nBtU8
XESL7ArU2eMrPIZk49e/aNq3wl3ISFHDNHv7Ctchl1c6XWHadP8lE0MPOyrd
n9u+hUlLgM6NJ3bc5mRcHQ/D5KyF4uBP1VVd5PLu0rIeVfzL9tL1w1/7kZ74
gV2361VX/fbZh/pPldH91abbwpqzVVfHozOqTN50V/W/+bWih1f43yRG0plv
/awjgze9XlBtD4OLw0o+F426v0urtqD793PlQjX9Fb0MVeTG9cWto/fT2OkX
OiNEr5cy7kCyZ1rRkwDndWOMf6r8N5836LyaqqN8t8qqf6hBkOFKjcqKH+32
mE/98ZLOmLcf7Mmgs+rTqt6XcfR8glVeiFSoyn/jLUIcv27Jhp1a8V8FPrEB
aMiOnh/QcHIwM1nxZyDLZpO/eRvp9cq8N6QKUlfzSElQBJznW+FAdKdgsadr
af2qzmzzJXjL9xUOBJ5T1TKZ7XTuvvWUWFtJ95ttvHvYo2D9f+sRi162Bi1/
TFv1Iznfoym61+n+WBFzWnLA+v/GG4WWX2j0MLqu6CeB+36x4GP76Nw+syxd
u3WF7cH2+KHXGzTo9Z/r1h26JbPqR7Idz5dmOel81e9e8qE55dX1mBMP3fz2
qzKOEp1Uteb1Q8dKjnUrtCj/57dAH+12BkW/oTNc0JKeyKPnnyRKvLZJorOE
IeOh4ssrfnt0sWt4Ufqc8n/z24umAhuSwo/S2Um6yHDYesVvCBpfJ3aZA3o9
w8PhgU9V6JyzfEJKWGLVj0RTLcv82On5SKBj3zOltKr/6pVaNBpQ+q/fdnQ4
lDkpq5Gu15JGDbher7AK0n3T9NkzR2m1X8aRlwGtd+kswJQiqR+14pdCIQ8i
S1O86fkxI/eDzI50v+0X64XjO+n9KiN0E+v06XktOVkDDUV6Pq2C9fNt4VUd
HGMqV9JloeuqMPR856TiKk8Fba4K7Fdc9ZeUzgvLNq0yCp17efQNQecdm3wK
nJ+sMBfg8dFkYkui6y3Pf1o9urKqoyNqbj/GjtP5R/ZgtMZ2OhcO3+/8qKX4
3/POjwLkHZR8KSv6GGHkLHVejF9xdT047ndUlvxd99//wYoaeu4IH/qxbmV/
Jm5L2Rz927XCYzR7O/6C+7Ur3EVQ4hsYt5XQ9ZHWaKuvj+h6vqBp6qW7K/X/
EL7WbD+UL6yjP08x5Yb1Z+k6U31otIczPV+9ltbJv3uF64gbJguKhXDFP0Ts
u/Dq3L4NdF2qwqdyVppe/wujlnAiF51zwITz5gWFVb9n0JPnvd9WmaZT6sYY
3q6wch4QS7PrrOSq6P4KnaGUyiI6Xzn7YPxEOj1v9dzBkPPmCpcRohNS0U/C
FFb796h2dlh6Kqzs90S6+13FycN03S3b5tytnfS8xjB/pY7hKtNm5RqFOpRX
OJdGOF11DhCn5yPTTJ9Lc6zUf0eY97Ax4mn5lfOAEJCqsHQakl/Zn2nttmEp
LC3yK/s5kXKXNp75dlUnXFoXDEyfya/WVxEsvvI9dUXPJSatfDuuXafzq+ta
iupBK3yVFlI34dvsvlI/gzBem/furB1d5zJxFxI1pfdrjlJ0Lt606qfdKx96
dlBhtT7NkfEhw7LQynye0RSAo2Ua8+r4aeOB0ilGk3KY9Ej0gtD2l7TCks6x
wT651fXzn71rcLGRzlt09l5RIuRW1oe2O/L30P7HK/kqmlNz7JYL8XJ4DaPV
leLbFTRvknpyYZQcPu2prDntUEkLP90wO+Ath3MDFpjfJr2nxZWdtOF3lMP8
31sfLx+roT1cy/kU7JRbfT4KD2RzntaXw4xqtz6MXKqnVWTuOJ60Tg5fG33y
lSzVRGuZGnpbI0TnQaNImTlGOk/doPiv+0nFpgHSnkmDTTTWXty6t4uKPXoV
jLm9m2giqg4akdVUvLslNWO2qommELB09fkLKvbTzQ5w3dtE06lOHOl7+I8t
zwx2izfSjEX1t/HGUvEQhVujpaeets+lPXVzMBW3tVS5tQrU0o4V+C64u1Nx
cy9Lp6bye5ovo/D+hANULFVg88fLvoJ20bLg+fvtK/UxLT7ZmmdGk4q17aR+
1XG+pD36/tNVnkTFXNMCkvbBWbRXetff7eGmrpx/xPuLKuTweQr+XH1l4dzC
E6K9tSbw6TAF37Wbj5wsJ4gRqmt7TwsFh3g21lhnVxFrcEaMQT4FX7XpNyg2
aSUkeLZ9d02iYMVu5iXu0E5C2X7AOP4yBX9Y/tAhPN5LmM3KLE85U/CxiTYX
k9Ihws74tS3VmoLD2t7vmC8bIdxuHSyyplGwWNwsz3LddyJaPf5knhgFd078
HTs+M0EkBeu872KlYAMT3+h4v0kit66FyvmbjC+0RhSxjP8myiTOhOj1kXFx
vKJ7rvUfou4E/+fj9WTcr++VGJY6TXS9yNe5U0LGrqdhJnPDDDHOsiuuIouM
BX087/N1zhLLu8fGJ2+R8RKrZcaPkjmC5/4VU3I4Gfte4ol+5j5PyPxUzLD0
IOPebvQ1sX+eUNtcxRBsT8ZtJ5Q75kUXCFq0i32uKRnf/NH18ATrAmHZwfyq
U4eMK3t7b1xInycc1z0QXCNHxrpe5vYvx+YITx/osYmfjJX0QgWbP80SoeU9
NS7LJCxaqjkQZz9D3OAPUrj1nYQTeOc0Cn3/EGkOkuFv20nYUy3wSJjsb+LZ
k+LuiXckvIVRLvOX9QTxdmG/nmwBCatN21sI8o8SzabTt3amkbCr0VXmuZAB
YuDurYmAayRMGsFSZR8/EpNDmhY5/iScHuszEFgbTjBpf8hqP07CsX9Gp7pL
WmiC4R7M7HtJeA8FU8x5vtLkmrgdNhqRMLGRme3bkV80bZncEucNJMzA1KfW
oz9LsykZ8cJrSPiIt4f8tUfMwGv85KZrP2Rx6691TNGP2YH+MY7oe9WyOFop
o3TgMyeo2w80n4fIYsqL/C0BewXA7abOKMJOFmvtnQhTSBYCh019O2o2ymIN
tzma0pgImNB/Evrluwz+W5raLhctCYoLTFp+VspgU5WMwd2N0iBcZXDd4n0Z
HPoqUDidkQTMM0ICOIJk8MYbwV3jvGQgJCPZKHRABuOvAdyveSig+84LCllL
BqfqXxHgnKeATN7dvqo8MpjquivuQT0VeF4ar9b7Jo0DIk8tyUTJAT3Gy9LG
FdJ4QaIs7I+kPGDyl/PanSqNH6lNnfC/Jg/qJlHFYX9p7JN5Jni0RR7cdj8o
5r5XGqeH+3p5j8uDw4PT7ufUpXGshwQXrVkerDsUhyI4pfGOlrwzgcHyYKJV
VfDGVym8M2ZHs8e4HCjeVX0s6Y0Ujr7m0uMnIQfCq46WPEqSwvvq9ispMlKB
OWTgKTonhSFzxyaj5H/zK0488ma3FLZsunX3Rass6NbYVFSvKoVv3TikWFon
CTJzmjk6OaQwm+5rESAuCjyop+2/fpHEqYFXrPuK+IFu0pqnk4Qkbnp4ZV22
ITtgFM5g/ntPEp/XUMuWo/2m1VyD+zl9JPHTDtvEgjdDxE22rhxRK0l8utxZ
ZPskK7IPObdMXS+Jyce5PD/+EkQ/PPMyDPslsLfbq32LS1T08pvpnEmZBB5u
UzycE6qEQp2GLPbelcDHNjXOMO/ZgARspKZO7ZTAgoaV9i7DG9Hnupc7/BUl
8KGUGz1Z2nooffuexAvMErjU6LFnQ4Ih0tl0xSi1WByf5TdyYWnYguwkZm80
yYvjZ8IN89OdJoh68+ZgF4M41ksUuLvzshka49yg++2zGGbP+bqNU8ECFUXW
RP95IYalFdJE+HJ3ouAll17GODEcNv56cFbYEu3wZdTiOSWGE3WmzwpssEJ8
P5MuSJiI4SOCxTKHkRXqOK7bqUAVw9UMBx991rVGD/o+qmoti2L7wD85Z+Kt
kbutRxjoEMXJv2ktfzutkXbz2lbzQlFstZTOZbVkjZbMMhUPxIhi3U22iuqL
1qiyfEvgUTdRXDjDvXSqxRrFGHY3em4Xxdvgz4XecGt0oOg8NYgkin01Hmqc
ZLFGFDWhc5cXRDCvVONz3n1W6Htmfs3tTyJ4+MDDvrpvu9Axu9kA6UIRrJBY
GW8xZIEGuLeoZsSK4CClyyd8Q8zQ4TeXe1Q8RHBiREKWb+EO1Hm2OabQQgTn
946XdoZuQ/sUJbcYKv+rp3J1bUo/RM2fnSfL2UUwqx+f3ulHemhXTO5D8yFh
PPOb4ZXpE3VUY/TH5uNbYeyQb83WayCJjKc3sx1ME8aY9lX3XRoveJt94eVA
kDAO3LhpVF13A6AdajzhdlAYf5zMrSXWGYISPjGJSV1hXPYs+4dozTagU+FY
6ycijOVetu30/mEOnp/LDmScEsI8p0D3IGENcnr0e/nyhTCXar6/xFdboBAX
cSP+qhDO13pfLgUPgwfb67aQ3ITwpg0OeUZOR0BC7qH0DfJCeN2yGX+v9DFw
xT/UdVeiII7L/eLVKugJ2NSqJT6dF8R6Ub77p+y8QHg/f92hfYK4YnOjxaM0
b+Bv8lDtFL8gnj0bELNO1gdML3zvnfohgIXvtm822+MLvPO1YwPrBLBNta9i
QeA54CpS+Tv6ogDuc1Brykv3A4PVPBmCLgJY7yyXzqNkf+AYtH9fopEAJrmO
vC4ODQBd6mnsVJIA9uWeSOsyCwQHBkde5Szx472TJ6ZmZgNBy10NN83P/Lil
k+Xnl4tBwMrcX7LkFT9WYh84e2oqCNQtv63bcocfXzY1/WZrEAxMnnMGV5/h
x1z3D25ztw0GFS42G6yt+XHnj0tuR82DARRP7mtX48dd+SfKuXmCQVndUKwj
Fz8ukU7m0k8JArqhaltHvvHhDPlQl9p//Qu1zk15VPHhE+57Y15JBAL1YZQx
k86HeXJzDwkwBoDcBI79IeF8OK5p1HpNth9Q3GXNwe7Ih62PRNr/5j0P0hkT
iq9v5sMfBiQJay1fQCoacBOR5MOk42SmNr6zQPfDPl3DX7xYakCb61SmF1DX
HUkwz+XF8rUeTr6Dp4Biqt+S3XFenMHz+9GBoeOAxMbp6EbhxVu9djONWhwB
YqeS3vp18+Avrnd7XTRtAF+LqvzleB5cMhkUrL9DE3AYoIvxe3jwAteWrE1x
JojhgdVoFg8PVmayi1k+dBhNeJzJr4zkxkXbikXXRHuhkU8sAp8AN1Y0Mb8o
POOL+jbfOTs0z4X5VRhjuJ8EokbOYj0WLy4s+oFHJNo3Ev0oaGjcqsCFvS92
D+1guIS47QddIj5z4h/h7/zF86LRv7nEMRlzYtJhhjaVolhUZXFslEFyLWbh
GoeH/t5DX6cCQmHTGiyCRoLjKEmINTlWJDRqDVY7bl9stCMFbR0vM/r7kwPX
9kWdSdl2Hzndbm6nZXDg796ZTsJWD1DY5pHTwXYcOD5wwvXn3ocIXRNMXKpg
x9pKNWLXTDNQz0Yljc3+7Lhl3z31CK1MtNRNqwrcwI6jyXWy2/iykNQFm0Nl
g2z4dsFnsbfdWchAze33wj02TBxhfD9w7xGy+xRy2cCSDUPz6zDMKBv5Bd+W
DWBhwykSkZyerdkoXuFxUUkxK/5eVr03wCoHvWzA5vOnWTHSkjR0f5aDPvl+
6teTY8VrTsRrsk3noD8yY+f8OlhwXFlylKDUYyRUxchTfJ0Fdwfa/jpEfoy0
PETTZ7ey4FxD+50vmB+j3aKq+rpzzPjelw2m0zgHeSGjpnN5zPh69Qcd5v05
6MbxA8deOjPj7lrc21SejfJ5Ty9OizHjtUqKR46yZqOGlxFxOg1MeCjnKmeb
+CM07nBP0TeCCY8HGBnZ/s1EXBz5RJEuE+4Zatu3sTADrX9aYfNnnBEfPHnV
vlknHZkd6BzVfsiInzN1/XwR9QC5MkyEnj3AiOt3Sv2ITk1Dlx6xihZyM+Jd
b801aWzJKMtK8snvtwzYLWStce3heFQ5q75V6zwDfizhYbBkfBMNpRl3eKsy
4NPeQiqt/tGII+5Vz9F3f1HqX+btEiwhyHjgy9rBDX+RxrDXvd0Ce1GkJu8m
54RlFFncgVnMfMHbcH3nAZZl9KHRJTz+42VAo8aW9nUsouS8epeXE0kg8EzZ
sMO2RWTuuufDQsMDUFI+LNibt4CCt5LvcB3KAjpHaSe7I+ZR4b28KweuPQVq
Gd+lOlVnkfJSet+wbyk4+UfE1DZ+Bpk2O4Q+diVAznYjn3amGSS6WH5Q/xUG
Cl/j6z+1/UE2Uz0fJDrLgew64+CPYb/R+GxM56x3DVB0UiDD6UmkzZW8P4mj
Dmgms1Xkuk2igtrsnUNp9cBYsGrNhT2/kKXz6UeLbk2gfTlG2cvsB9rYby8d
k/QRfD9r5WmmNY62KIX2X3JpAcujfC+oUmNoLM/hmbZKK5Bvi93yafwbyi0s
2o6ffvq3/948YBA7hD6qFxSkXO4AUfI2KUL+g+gk/4UfVK1OEJ8oNDju9AU1
tXD/KPzUCdDF2x5p2v2o/EBXqPXaLtC8tLfIT7oP8e4JQLH3ukDdsMp0BlcP
mvP2+riD3A3EsRo359MORPzx3pYn1gNgbn7867A2dMrmdcjLiz3gWLy6nOee
VnSf129kZLwHXIt8lk+R/4jkZG1fL5r1gkJPTYPW6SZ0JmknrSClFxQVH7vG
G1uPdEIvjzSP9AKmuBPpZ7Wr0ew2l323hPqApZtbaUdbBQr3b+at2NAHkoxO
NtMCMLryrP7D0PY+0Lyxq3nH5ldIX9/VeHRfH+ioQ4xyHPko1V0y9Z1TH5C0
v17quT4RHeaZT/Vw7QMTUdEaCUPBIF4lNuuLWx+4zKs8KmOZAUa1LApIx/uA
8n7+He8cC4DOrpOOSof7wI1MbvEF8TLQ+vHKN2arPrAwH+kT7/oWXC/OIZUY
9oE8SsRhrcpKENbe62Ir1wcczcJ2NFBqQUffnYRJtj4g6B2i7hrSCBoOiFO1
q3vBlzqCi+nHB5A5zjPT4N8Lyvo2h1lKtYA876b73ym94M5U2Z8ks387Lou9
Z+WbHuDJYeg2er4d+Knxf7y/vweYSpX2bMrqBHf4dWQrB7sBRV1/T1RrFygY
p5qHuXaDxa3FVc3MvUA24USGwtcu0FZ0sF3naT+4LrmT6c77z6ACJMYdqhoA
UnJbomU2fAZPqzstInu+AP2SlFTumE5wpdv2zQeur4ByyvxwlWEHOHf8XsAs
dRhsGX7aeyq6HRz91b5R1mAEWPadb9FobQObWQ/knHQdBeRqqV9fDn4CEyr7
brJX/gCWv1WGZ4w+gnsfUtyetf0E6W1b/MMDmgG59Hfak7MT4HWF59vx5x9A
jYPh+f0XfoGWunllOVITkMquV3ic/RsMrbXyfP+3GngueAmEak4B5wnJEwm+
78G7nSLLNqVToFjgg2vZr0pwevJw63LdH+DiXVRQP1MOsMFExO6JGdBYzKrF
9rgMCF2/5bHObxZ0vPM++4apBLj26R5cZJwDTnkVu7+ffAkEosI0MwXnwWsD
vWypwOfgWJu8TEDSPNDNOvO1lPIUlCrVrLGSXwBi8eS0X68fg6MNAv1zOouA
uYs7efPGh+AV6WVdA1oE35YH1i+6pwDuMwdfPTRZAje+bb7zpPYOeCGaHrPT
bhnsYJWI6dgTBta6mQRQviyDb4ttOSO7jgCHsrFjM+5/AUOVlk9ztgeKfCqR
2kRjgLacj3hHyNdRXseYkEEEAzwV49gfxnMLtTOhKxlVDLBge0fNt9x4xKQS
y8DHxQjFTbW3mownIdW9zr7+Voxwi/rh+oATaehA8MaxwVuMUDdmJLBS5QEK
z2J3suxghC/iOO67VTxEuU0dbcXSTHD7vODwCfUM9Gnu8U45Jya4/9rWK51e
mYiBGlx+PZMJtjHkxf+8nIWULaz05kaZ4FIEp9q43yNk40PJd97ADJeN3TPX
b81GISlTcg1nmOH2XoZaoeFslFNVmaD7ihl+41FaIB/PQS0T8XwPF5mh4njZ
ns6KHLQs7n6BewsLFNZAn5oYHyPFrZsXz0WxwDIBp9sPZP+ddyd5vQeqWeC6
ZJueqX8ceLt/2IKHFZ7J1PY+w/IYZRIFh17uZoW5G3+ihoYc9GE46iP5LisU
vlOuXBKagxb5Dphe/cwKzd5dODgqmYMU9JXRtCwbTFXNTRF8kI2snBe1jxxl
g++MQ6xGhLKR/9WGnNpHbPD79Z4Dor6PUHpRGklnnA2+7c59aVaVhRp7vO+k
abDDWzb8VIW1WUhOQzTcp4Qd9nJ4vDF0z0C77L7N9C6zw/T6o1dvXU1H5yNK
T5lt5YCjvKSDtRkPUX2rg61sHQfsDG+Zjn13HzW9fpJoK7IGUkmv294Vp6GW
jIXum45r4LZzoUoTe1NRp89dJ44/a2DhXpvFaaFE9FW40f2XNCfUfNJ5lPo+
Dn1bkspbf4IT+lxVjyPqb6CxIbcJl+eccKD6KQh5ew39LmLz6TTmgqpaRyNa
PC+g6WSbl0KxXDBs3GhP0VI4mo96MLfrMxfUWXMjlcE5BDHsowWXe3DD1Jzn
OeuUzyBm2lW8VMwNw6X+/k6WcUdsCp1Muiw8cAM5aI410RGt4VHc7r2LB5Yw
Uyu41c0R17TPxdx4HqgsavUs9oQm4O0pr/46wAOLnj0s/+WwFwhU8nORVXnh
Tauuj2cOOQGRPIddB8/xwpq9a2UN9rsC8TtPbtx+wwvvV1pkjaZ6AB4U9G2Y
lQ/uEu9zOZ/sDfgK0teyrueDiYW57jQRHyCQVbueYsUHm7Q1c14YngOCiZMW
wIcPinTMqKUK+gGhGPHT9gl8sN86hGXx3/uGSASM8UN8cKKYM4SnNwCInTv+
9M4gH1yM0H5i0RkIxN2vfyhYww9vFIrMHLgZBCQciiab1PihdrbO9Bx3MJDa
0yX4Yw8/vGlmGyOwKxjI7GDeyOnHD6uvl+5L2B8MSAbK+xRT+OGRESPjO2rB
gLLB+tz2cn447bq3jr8tCFCp5+OdRviha7+entjeICAnmlocwi0AU7UZbuTl
BgIFzsrOJE0B2M3Kger7A4Di37GF4v0CkOlMwNZDs/5A6begdFugAHTdo6Gv
NuUHVD4fceCvEoAZ3WdDduWcA2qNl0LVxgRgzFX11mx3X7ChPP++Ob8gNNsx
0Lmf5AM0Hy99iTooCC815sxIeHoD7VQ51oehgnDISSByns8LbLxproAzBCHH
FnQm8IgH0A24d2L+pyC023PhJ9e4K9D3wJdFhYXgr+n05FdbjgMD5+EcbX0h
aBw88M0z4yigmW8cPx0pBDXeahts2+UAILDnuZotBN0fs133uW0HtmhFbMhu
EILFrJaEMf8+YLQux6rytxB8/emFRMw7a7BN8oPXFzFheCrH+/Okmzkw5p2N
Y6AJQ4c5nnvCVVuBCbNsobSzMAzleaL5yFgPmH8/Ob3/iTBkE4ncY+VdQySk
fy2eaxSGwvO/r+09KI9GDjkGJU4Kw4kODpUloI02iXbCzcIiMM7riNfUuCG6
0LSHpXeTCOR2zHD1OWSEWi7XV4XaicADN08GPm3djqhbd0RTgkSgXLndUa8B
E+S9iHdVpIpA4Tqa8vQFc4SL9AWOvRWBn1K2xQxX7kS8HoWt7EMisNs3tNc8
0xIdVlS7l80uCj8NlKx5fcsK5fZn2Zsri8ITC9czLihbo4UEMmncQhS2asXs
HrtjjcxsEr9c9xCF1O15Dae6rFE8t3CWepwoLN/NeTJxyRoNV153ay4UhXJf
Fgm+f6wTyqF2tk0UNn16dduj2xpF6oX/Ep4XhQolgXoH71ujj5MLhS+lxGD2
tYK/Z8ytESXX57wtEIM1cfvV9vRYIU+XnwYLR8Rgz3KO5kV7K4RkXP8mRYpB
la2bjUmxloinfeAtLUsMTt8dNC423YUem30yDR8Tg2v5A7gUPMzRPLMVtxyv
OBSMCD38adAUmbyubnqnIQ6HdFhGCAsT9HXD6/1rzolDVzZQfI9pOyIJp7vc
YJSAl/zZku9VGyKPBmklTTkJ6L/L5MzOeD1EXLw79tFYAmZ5vL5zKFAHHZy/
ckb0qgR0e1Mz+fSmOsopYNlUnCcBfey2/cxKWI9mTwbP232QgAxMf5c1dyug
O71eYSkikjCsfNuH2wbiaDD++zaoJwlFt5P6d3jwIa3dLhwDByVhlgXHh4oo
BhTO2VsbESwJ1QqqzTfwVhFNFQdi5O9LwotO6+fKymZpssHNu6vKJeHiIaEg
0jcOcHqThYjr1//nKREjcQFQNvGuY+0aKWi8Xq5lWFYUcOaA5Nz1UjCO/XUt
/1VJYOdc7LhrlxQ0yYN+Sk6y4JGUltyEpxR8nT/3PHsPGcy05g7H3pSCIvYm
XflPKcA4RuGx1gspKAD8y/fUUsEtk7TTre1SUKJs+Plyphz4wiiheW5BCoqb
6aea7ZAHmqU3/4jJSMP3m9ZmzObLg9Cz3MUlUBpyH7r4Z2hQHjSqXgy0d5aG
Q+u5xRlH5YHMMANcjpKGiCvaZ3u5PDiZ5s+c9kgablx/8lTuWXlQajtVuaVW
GmrrCdqvZ5IHawVPX/kyLg1vNw6fzPWQAwfqhndG8clAeaNjnYxvqCAr6gj/
Oi0Z+KA6z/HrHAVM0z63vN8rAycmB2zmpSmgYqNqvlegDNRuEDshK0QGsSoh
lyUeysCy92tioyZlgYoElXZyQgZGaCYUKW+VBPN8PmLCorLwymlaqkGHGHjP
XjX5erMsbKx/kpBzUgQ4/3HL4o2WhcfRgqJSOj9QHysLe/VMFu64msdEyeQB
ywM89kfaZWGuocfomNJaUNfhqLP2ryzsDT7i5fiZFew8YXupQ4AEz29KEiK/
YQSFzuF/VBVIUPRdwifXNws0CYfHTuF6JHj36lhXZeAULcyupfGTBQmmq05r
m/l+p43sXTJc70iCn39Ztr9l7aFZWivkhJwhwTAJFTao+Jr2wsJStOUCCbon
Kg1viKghpEzORyomkKBAUEN3X3IvEbH1/q/AJyRYvPOt8OzwMDFKqzn8AZPg
vetex7ZO/iCs9H/XyreQIK/KlO6E/yTxcqOUnv8wCfafDWtbWpoiZDS2ZzbM
k6CZjIrzdY4ZIkrltCCVhww3b3yxUTptlhhbdzf0HJkMn/IJOr6qmyN2U/F4
rTYZftaYO+12a54olvlmRzIhw0ALPa6fDAsESULg/dmDZMi7L3imV2yBuCBs
sLH6NBleyCjdYj44T4zzHX0gHU6GnbGDCzT3ecKG6xqv920yND8VFsz0Yo4o
ZX8RWPmIDN2j8l1F6mcJCnPvN4kyMnyzrySWeDFDXFpm3+/RSIYqyjY9hQHT
xM859YryATKs9558nk/5Q+z7Y6shNk2GTgnaTO3PfxNlE+EpJ9dQ4FGLWy3a
6pPEleGW88LqFLhcaPmHh/yD+DWwNOS6lQL7VM3SNKZHiQM9CnuIfRQYyje4
Oah5mFBoPa96PIgCo9udLk5U9RPXmu4nlN6gwNwhNVvb6m5iqraGnS+dApkq
HAOt7duJN2+lBl7VUGAL5UT8+dt1hCKx3ZK7hwIHd2VeyIgqJ64Xny478osC
7Qj5qs33XhB/Cu8qvWChwv/dDyYT9k/xnbViVPi/+8h4Wvnjb8wO66mwJyuC
min7nKacJeBVQKNCg20PBAS6y2ixDwx62HdT4ZmWb5/y7cpps8lHze1dqFCZ
MaHUU7GK5nDv2qun56lQYtuBfjuzGlrlrRfyrFepULgv3vC+ZT1N5UZvnG0q
FRa4hMmzn26g3YzmYMh7ToUr97HzFzROMVVS4cr9q2O4Xee+DipcuZ+tCorY
8XiMCu1VKZ9tHjfR1PxyC//+pev/B/kkBLw=
       "]], 
      LineBox[{{-51.69518636335131, -2.}, {-51.69518636335131, 
       0.}, {-51.69518636335131, 2.}}], 
      LineBox[{{-88.33884536055412, 2.}, {-88.33884536055412, 
       0.}, {-88.3049504917509, 0.}, {-88.3049504917509, 2.}}], 
      LineBox[{{-83.75010564397684, 2.}, {-83.75010564397684, 
       0.}, {-83.71404292636105, 0.}, {-83.71404292636105, -2.}}], 
      LineBox[{{-79.31904880645772, -2.}, {-79.31904880645772, 
       0.}, {-79.28257206655996, 0.}, {-79.28257206655996, -2.}}], 
      LineBox[{{-74.85154919514942, -2.}, {-74.85154919514942, 
       0.}, {-74.81816608603091, 0.}, {-74.81816608603091, 2.}}], 
      LineBox[{{-47.73261381913306, -2.}, {-47.73261381913306, 
       0.}, {-47.73261381913306, -2.}}], 
      LineBox[{{-91.70735217426355, -2.}, {-91.70735217426355, 
       0.}, {-91.6738713277423, 0.}, {-91.6738713277423, 2.}}], 
      LineBox[{{-82.59609868027154, -2.}, {-82.59609868027154, 
       0.}, {-82.59609868027154, 2.}}], 
      LineBox[{{-78.11531638983172, -2.}, {-78.11531638983172, 
       0.}, {-78.07883964993397, 0.}, {-78.0423629100362, 
       0.}, {-78.00588617013844, 0.}, {-78.00588617013844, -2.}}], 
      LineBox[{{-75.96525003429774, 2.}, {-75.96525003429774, 
       0.}, {-75.93119702305492, 0.}, {-75.89714401181209, 
       0.}, {-75.89714401181209, -2.}}], 
      LineBox[{{-69.2753794975747, -2.}, {-69.2753794975747, 
       0.}, {-69.2753794975747, 2.}}], 
      LineBox[{{-42.21328420733535, 2.}, {-42.21328420733535, 
       0.}, {-42.21328420733535, -2.}}], 
      LineBox[{{-35.42421013517237, 2.}, {-35.42421013517237, 
       0.}, {-35.38818474992246, 0.}, {-35.38818474992246, 2.}}], 
      LineBox[{{-22.081801195722488`, -2.}, {-22.081801195722, 
       0.}, {-22.04804139668741, 0.}, {-22.04804139668678, -2.}}], 
      LineBox[{{-86.38413583127584, -2.}, {-86.38413583127584, 
       0.}, {-86.34740321153572, 0.}, {-86.31067059179561, 
       0.}, {-86.31067059179561, -2.}}], 
      LineBox[{{-68.44154633646826, 2.}, {-68.44154633646826, 
       0.}, {-68.44154633646826, -2.}}], 
      LineBox[{{-52.50397181929668, 2.}, {-52.50397181929668, 
       0.}, {-52.50397181929668, -2.}}], 
      LineBox[{{-32.36975730359005, -2.}, {-32.36975730359005, 
       0.}, {-32.36975730359005, -2.}}], 
      LineBox[{{-16.744635240996036`, -2.}, {-16.744245295195306`, 
       0.}, {-16.743075457793115`, -2.}}], 
      LineBox[{{-85.24542461933234, 2.}, {-85.24542461933234, 
       0.}, {-85.20869199959222, 0.}, {-85.20869199959222, -2.}}], 
      LineBox[{{-82.92066313881365, -2.}, {-82.92066313881365, 
       0.}, {-82.88460042119786, 0.}, {-82.88460042119786, 2.}}], 
      LineBox[{{-76.16956810175468, -2.}, {-76.16956810175468, 
       0.}, {-76.16956810175468, 2.}}], 
      LineBox[{{-74.01697146718692, 2.}, {-74.01697146718692, 
       0.}, {-74.01697146718692, 2.}}], 
      LineBox[{{-37.99809013890006, -2.}, {-37.99809013890006, 
       0.}, {-37.99809013890006, 2.}}], 
      LineBox[{{-88.06768641012843, 2.}, {-88.06768641012843, 
       0.}, {-88.03379154132521, 0.}, {-87.999896672522, 
       0.}, {-87.9660018037188, 0.}, {-87.9660018037188, 2.}}], 
      LineBox[{{-85.79641391543404, -2.}, {-85.79641391543404, 
       0.}, {-85.75968129569392, 0.}, {-85.75968129569392, -2.}}], 
      LineBox[{{-81.21175946335833, 2.}, {-81.21175946335833, 
       0.}, {-81.17812047439747, 0.}, {-81.17812047439747, 2.}}], 
      LineBox[{{-63.28324415454588, 2.}, {-63.28324415454588, 
       0.}, {-63.28324415454588, 2.}}], 
      LineBox[{{-56.55716781212787, -2.}, {-56.55716781212787, 
       0.}, {-56.55716781212787, -2.}}], 
      LineBox[{{-18.3792300840264, -2.}, {-18.379229501395542`, 
       0.}, {-18.379227170872113`, -2.}}], 
      LineBox[{{-95.79267653900357, 2.}, {-95.79267653900357, 
       0.}, {-95.79267653900357, 2.}}], 
      LineBox[{{-89.13781717226746, 2.}, {-89.13781717226746, 
       0.}, {-89.13781717226746, -2.}}], 
      LineBox[{{-77.82350247064966, -2.}, {-77.82350247064966, 
       0.}, {-77.82350247064966, 2.}}], 
      LineBox[{{-73.5162248304094, -2.}, {-73.5162248304094, 
       0.}, {-73.4828417212909, 0.}, {-73.44945861217239, 
       0.}, {-73.41607550305389, 0.}, {-73.3493092848169, 
       0.}, {-73.3493092848169, 2.}}], 
      LineBox[{{-26.284783535533087`, -2.}, {-26.284783535533087`, 
       0.}, {-26.284783535533087`, -2.}}], 
      LineBox[{{-97.69454935862966, 2.}, {-97.69454935862966, 
       0.}, {-97.65797488132915, 0.}, {-97.65797488132915, 2.}}], 
      LineBox[{{-77.39547650649631, -2.}, {-77.39547650649631, 
       0.}, {-77.36142349525349, 0.}, {-77.36142349525349, -2.}}], 
      LineBox[{{-75.25214650457143, -2.}, {-75.25214650457143, 
       0.}, {-75.21876339545292, 0.}, {-75.18538028633442, 
       0.}, {-75.18538028633442, -2.}}], 
      LineBox[{{-96.56074056231411, -2.}, {-96.56074056231411, 
       0.}, {-96.5241660850136, 0.}, {-96.4875916077131, 
       0.}, {-96.4875916077131, 2.}}], 
      LineBox[{{-67.41576963102192, 2.}, {-67.41576963102192, 
       0.}, {-67.41576963102192, -2.}}], 
      LineBox[{{-56.1156515148041, -2.}, {-56.1156515148041, 
       0.}, {-56.1156515148041, -2.}}], 
      LineBox[{{-38.14487128839701, -2.}, {-38.14487128839701, 
       0.}, {-38.14487128839701, 2.}}], 
      LineBox[{{-20.224132612891143`, -2.}, {-20.22413261219477, 
       0.}, {-20.224132610569892`, -2.}}], 
      LineBox[{{-97.10935772182164, 2.}, {-97.10935772182164, 
       0.}, {-97.07278324452113, 0.}, {-97.07278324452113, 2.}}], 
      LineBox[{{-72.49135964723484, -2.}, {-72.49135964723484, 
       0.}, {-72.49135964723484, -2.}}], 
      LineBox[{{-47.5961601540143, -2.}, {-47.5961601540143, 
       0.}, {-47.5961601540143, -2.}}], 
      LineBox[{{-43.229159629918925`, 2.}, {-43.229159629918925`, 
       0.}, {-43.229159629918925`, 2.}}], 
      LineBox[{{-36.39689553692007, -2.}, {-36.39689553692007, 
       0.}, {-36.39689553692007, 2.}}], 
      LineBox[{{-89.28309156210004, -2.}, {-89.28309156210004, 
       0.}, {-89.2467729646419, 0.}, {-89.2467729646419, 2.}}], 
      LineBox[{{-87.08473521483529, -2.}, {-87.08473521483529, 
       0.}, {-87.05084034603209, 0.}, {-87.05084034603209, 2.}}], 
      LineBox[{{-53.20704444311038, -2.}, {-53.20704444311038, 
       0.}, {-53.20704444311038, -2.}}], 
      LineBox[{{-99.59515703873885, -2.}, {-99.59515703873885, 
       0.}, {-99.59515703873885, 2.}}], 
      LineBox[{{-97.40195354022565, 2.}, {-97.40195354022565, 
       0.}, {-97.40195354022565, 2.}}], 
      LineBox[{{-95.09027173685274, 2.}, {-95.09027173685274, 
       0.}, {-95.09027173685274, -2.}}], 
      LineBox[{{-92.91266264902836, -2.}, {-92.91266264902836, 
       0.}, {-92.87918180250712, 0.}, {-92.87918180250712, -2.}}], 
      LineBox[{{-81.61542733088861, -2.}, {-81.61542733088861, 
       0.}, {-81.61542733088861, 2.}}], 
      LineBox[{{-79.428479026151, -2.}, {-79.428479026151, 
       0.}, {-79.428479026151, 2.}}], 
      LineBox[{{-77.12305241655372, -2.}, {-77.12305241655372, 
       0.}, {-77.12305241655372, 2.}}], 
      LineBox[{{-52.369174243305785`, -2.}, {-52.369174243305785`, 
       0.}, {-52.369174243305785`, -2.}}], 
      LineBox[{{-23.29715396096731, -2.}, {-23.2971539609673, 
       0.}, {-23.297153960967282`, -2.}}], 
      LineBox[{{-93.99744778019462, -2.}, {-93.99744778019462, 
       0.}, {-93.99744778019462, -2.}}], 
      LineBox[{{-87.35589416526099, 2.}, {-87.35589416526099, 
       0.}, {-87.32199929645778, 0.}, {-87.32199929645778, 2.}}], 
      LineBox[{{-85.09849414037188, -2.}, {-85.09849414037188, 
       0.}, {-85.06176152063176, 0.}, {-85.06176152063176, -2.}}], 
      LineBox[{{-78.2977000893205, 2.}, {-78.2977000893205, 
       0.}, {-78.26122334942275, 0.}, {-78.26122334942275, 2.}}], 
      LineBox[{{-71.6582798659606, 2.}, {-71.6582798659606, 
       0.}, {-71.62205900590519, 0.}, {-71.62205900590519, 2.}}], 
      LineBox[{{-37.85130898940311, -2.}, {-37.85130898940311, 
       0.}, {-37.85130898940311, -2.}}], 
      LineBox[{{-94.64631200446038, -2.}, {-94.64631200446038, 
       0.}, {-94.61216125581483, 0.}, {-94.57801050716927, 
       0.}, {-94.5438597585237, 0.}, {-94.50970900987812, 
       0.}, {-94.50970900987812, 2.}}], 
      LineBox[{{-76.61225724791137, 2.}, {-76.61225724791137, 
       0.}, {-76.57820423666855, 0.}, {-76.54415122542574, 
       0.}, {-76.5100982141829, 0.}, {-76.5100982141829, 2.}}], 
      LineBox[{{-59.758853942520545`, -2.}, {-59.758853942520545`, 
       0.}, {-59.758853942520545`, -2.}}], 
      LineBox[{{-30.4749081119322, 2.}, {-30.4749081119322, 
       0.}, {-30.438468704400318`, 0.}, {-30.438468704400318`, 2.}}], 
      LineBox[{{-99.93252430237484, -2.}, {-99.93252430237484, 
       0.}, {-99.93252430237484, 2.}}], 
      LineBox[{{-97.76769831323065, -2.}, {-97.76769831323065, 
       0.}, {-97.76769831323065, 2.}}], 
      LineBox[{{-88.77947865499587, 2.}, {-88.77947865499587, 
       0.}, {-88.77947865499587, -2.}}], 
      LineBox[{{-37.04535247141854, -2.}, {-37.04535247141854, 
       0.}, {-37.04535247141854, -2.}}], 
      LineBox[{{-94.37310601529586, 2.}, {-94.37310601529586, 
       0.}, {-94.33895526665029, 0.}, {-94.30480451800472, 
       0.}, {-94.30480451800472, -2.}}], 
      LineBox[{{-92.17608402556098, 2.}, {-92.17608402556098, 
       0.}, {-92.14260317903974, 0.}, {-92.14260317903974, 2.}}], 
      LineBox[{{-85.4290877180329, -2.}, {-85.4290877180329, 
       0.}, {-85.4290877180329, -2.}}], 
      LineBox[{{-97.21908115372314, 2.}, {-97.21908115372314, 
       0.}, {-97.18250667642263, 0.}, {-97.18250667642263, 2.}}], 
      LineBox[{{-92.74525841642213, -2.}, {-92.74525841642213, 
       0.}, {-92.71177756990087, 0.}, {-92.67829672337963, 
       0.}, {-92.67829672337963, 2.}}], 
      LineBox[{{-86.01680963387471, 2.}, {-86.01680963387471, 
       0.}, {-86.01680963387471, -2.}}], 
      LineBox[{{-79.20961858676445, -2.}, {-79.20961858676445, 
       0.}, {-79.20961858676445, -2.}}], 
      LineBox[{{-34.206948767214186`, -2.}, {-34.206948767214186`, 
       0.}, {-34.206948767214186`, -2.}}], 
      LineBox[{{-96.04869788010707, 2.}, {-96.04869788010707, 
       0.}, {-96.01212340280657, 0.}, {-96.01212340280657, 2.}}], 
      LineBox[{{-53.2792906884157, -2.}, {-53.2792906884157, 
       0.}, {-53.2792906884157, -2.}}], 
      LineBox[{{-97.47510249482664, 2.}, {-97.47510249482664, 
       0.}, {-97.47510249482664, 2.}}], 
      LineBox[{{-95.15857323414389, -2.}, {-95.15857323414389, 
       0.}, {-95.15857323414389, 2.}}], 
      LineBox[{{-83.96648194967159, 2.}, {-83.96648194967159, 
       0.}, {-83.96648194967159, -2.}}], 
      LineBox[{{-72.88978910784428, -2.}, {-72.88978910784428, 
       0.}, {-72.85356824778889, 0.}, {-72.85356824778889, -2.}}], 
      LineBox[{{-34.47576201997403, -2.}, {-34.47576201997403, 
       0.}, {-34.47576201997403, -2.}}], 
      LineBox[{{-98.61679197419446, 2.}, {-98.61679197419446, 
       0.}, {-98.58305524783086, 0.}, {-98.54931852146726, 
       0.}, {-98.54931852146726, 2.}}], 
      LineBox[{{-73.95020524894991, 2.}, {-73.95020524894991, 
       0.}, {-73.95020524894991, -2.}}], 
      LineBox[{{-64.87946375662762, 2.}, {-64.87946375662762, 
       0.}, {-64.87946375662762, -2.}}], 
      LineBox[{{-90.22737509601185, 2.}, {-90.22737509601185, 
       0.}, {-90.1910564985537, 0.}, {-90.1910564985537, 2.}}], 
      LineBox[{{-83.38947846781895, -2.}, {-83.38947846781895, 
       0.}, {-83.35341575020315, 0.}, {-83.35341575020315, 2.}}], 
      LineBox[{{-78.91780466758239, -2.}, {-78.91780466758239, 
       0.}, {-78.91780466758239, 2.}}], 
      LineBox[{{-74.51771810396441, -2.}, {-74.51771810396441, 
       0.}, {-74.48433499484591, 0.}, {-74.48433499484591, 2.}}], 
      LineBox[{{-65.45490344003636, 2.}, {-65.45490344003636, 
       0.}, {-65.45490344003636, -2.}}], 
      LineBox[{{-40.75248801848831, -2.}, {-40.75248801848831, 
       0.}, {-40.75248801848831, -2.}}], 
      LineBox[{{-33.938135514454345`, -2.}, {-33.938135514454345`, 
       0.}, {-33.938135514454345`, -2.}}], 
      LineBox[{{-98.04326762601326, -2.}, {-98.04326762601326, 
       0.}, {-98.00953089964966, 0.}, {-98.00953089964966, 2.}}], 
      LineBox[{{-95.71952758440256, 2.}, {-95.71952758440256, 
       0.}, {-95.71952758440256, -2.}}], 
      LineBox[{{-91.37254370905112, 2.}, {-91.37254370905112, 
       0.}, {-91.33906286252987, 0.}, {-91.33906286252987, -2.}}], 
      LineBox[{{-86.88136600201602, 2.}, {-86.88136600201602, 
       0.}, {-86.88136600201602, -2.}}], 
      LineBox[{{-84.54750484427016, 2.}, {-84.54750484427016, 
       0.}, {-84.54750484427016, 2.}}], 
      LineBox[{{-59.831611947510574`, -2.}, {-59.831611947510574`, 
       0.}, {-59.831611947510574`, -2.}}], 
      LineBox[{{-57.6439320498159, -2.}, {-57.6439320498159, 
       0.}, {-57.6439320498159, -2.}}], 
      LineBox[{{-95.29517622872615, -2.}, {-95.29517622872615, 
       0.}, {-95.29517622872615, -2.}}], 
      LineBox[{{-88.67779404858624, -2.}, {-88.67779404858624, 
       0.}, {-88.64389917978302, 0.}, {-88.64389917978302, 2.}}], 
      LineBox[{{-79.64733946553754, 2.}, {-79.64733946553754, 
       0.}, {-79.61086272563978, 0.}, {-79.61086272563978, 2.}}], 
      LineBox[{{-72.99845168801049, 2.}, {-72.99845168801049, 
       0.}, {-72.9622308279551, 0.}, {-72.9622308279551, -2.}}], 
      LineBox[{{-43.7370973412107, -2.}, {-43.7370973412107, 
       0.}, {-43.7370973412107, -2.}}], 
      LineBox[{{-34.61016864635395, 2.}, {-34.61016864635395, 
       0.}, {-34.61016864635395, -2.}}], 
      LineBox[{{-23.49971275517485, -2.}, {-23.499712755174848`, 
       0.}, {-23.499712755174844`, -2.}}], 
      LineBox[{{-16.844874036512238`, -2.}, {-16.844757052772017`, 
       0.}, {-16.81125313357978, 0.}, {-16.81086318777905, -2.}}], 
      LineBox[{{-98.71800215328525, 2.}, {-98.71800215328525, 
       0.}, {-98.71800215328525, 2.}}], 
      LineBox[{{-89.82787052397222, 2.}, {-89.82787052397222, 
       0.}, {-89.79155192651407, 0.}, {-89.79155192651407, -2.}}], 
      LineBox[{{-78.4800837888093, 2.}, {-78.4800837888093, 
       0.}, {-78.4800837888093, 2.}}], 
      LineBox[{{-76.23767412424033, 2.}, {-76.23767412424033, 
       0.}, {-76.23767412424033, -2.}}], 
      LineBox[{{-74.08373768542393, 2.}, {-74.08373768542393, 
       0.}, {-74.08373768542393, 2.}}], 
      LineBox[{{-49.22839424790838, -2.}, {-49.22839424790838, 
       0.}, {-49.22839424790838, -2.}}], 
      LineBox[{{-44.8243162998039, 2.}, {-44.8243162998039, 
       0.}, {-44.8243162998039, 2.}}], 
      LineBox[{{-83.53372933828209, -2.}, {-83.53372933828209, 
       0.}, {-83.49766662066631, 0.}, {-83.49766662066631, 2.}}], 
      LineBox[{{-79.06371162717342, 2.}, {-79.06371162717342, 
       0.}, {-79.06371162717342, 2.}}], 
      LineBox[{{-61.14125603733108, 2.}, {-61.14125603733108, 
       0.}, {-61.14125603733108, 2.}}], 
      LineBox[{{-38.658605311636336`, -2.}, {-38.658605311636336`, 
       0.}, {-38.658605311636336`, -2.}}], 
      LineBox[{{-91.50646709513609, 2.}, {-91.50646709513609, 
       0.}, {-91.50646709513609, 2.}}], 
      LineBox[{{-84.69443532323062, 2.}, {-84.69443532323062, 
       0.}, {-84.69443532323062, 2.}}], 
      LineBox[{{-44.289220073318006`, -2.}, {-44.289220073318006`, 
       0.}, {-44.289220073318006`, -2.}}], 
      LineBox[{{-32.99728912979491, -2.}, {-32.99728912979491, 
       0.}, {-32.99728912979491, -2.}}], 
      LineBox[{{-99.52768358601165, 2.}, {-99.52768358601165, 
       0.}, {-99.49394685964805, 0.}, {-99.49394685964805, -2.}}], 
      LineBox[{{-50.10528572633939, 2.}, {-50.10528572633939, 
       0.}, {-50.10528572633939, 2.}}], 
      LineBox[{{-16.577895536636316`, -2.}, {-16.576725699234125`, 
       0.}, {-16.54322178004189, 0.}, {-16.54244188844043, -2.}}], 
      LineBox[{{-93.92914628290349, -2.}, {-93.92914628290349, 
       0.}, {-93.89499553425793, 0.}, {-93.89499553425793, -2.}}], 
      LineBox[{{-91.77431386730603, -2.}, {-91.77431386730603, 
       0.}, {-91.77431386730603, -2.}}], 
      LineBox[{{-89.50100314684892, 2.}, {-89.50100314684892, 
       0.}, {-89.50100314684892, -2.}}], 
      LineBox[{{-60.26815997745074, 2.}, {-60.26815997745074, 
       0.}, {-60.26815997745074, -2.}}], 
      LineBox[{{-37.777918414654636`, -2.}, {-37.777918414654636`, 
       0.}, {-37.777918414654636`, -2.}}], 
      LineBox[{{-31.02149922491043, -2.}, {-31.02149922491043, 
       0.}, {-30.985059817378545`, 0.}, {-30.985059817378545`, -2.}}], 
      LineBox[{{-98.98789596419405, 2.}, {-98.98789596419405, 
       0.}, {-98.95415923783045, 0.}, {-98.95415923783045, 2.}}], 
      LineBox[{{-87.86431719730916, 2.}, {-87.86431719730916, 
       0.}, {-87.83042232850595, 0.}, {-87.83042232850595, 2.}}], 
      LineBox[{{-83.28129031497157, 2.}, {-83.28129031497157, 
       0.}, {-83.24522759735578, 0.}, {-83.20916487973999, 
       0.}, {-83.20916487973999, -2.}}], 
      LineBox[{{-29.30868011549626, -2.}, {-29.30868011549626, 
       0.}, {-29.30868011549626, -2.}}], 
      LineBox[{{-22.68947757834479, -2.}, {-22.68947757834465, 
       0.}, {-22.689477578344583`, -2.}}], 
      LineBox[{{-91.27210116948739, -2.}, {-91.27210116948739, 
       0.}, {-91.23862032296614, 0.}, {-91.23862032296614, -2.}}], 
      LineBox[{{-75.45445486565539, -2.}, {-75.45445486565539, 
       0.}, {-75.42040185441257, 0.}, {-75.38634884316974, 
       0.}, {-75.38634884316974, 2.}}], 
      LineBox[{{-73.2825430665799, 2.}, {-73.2825430665799, 
       0.}, {-73.2825430665799, 2.}}], 
      LineBox[{{-57.50811095445559, -2.}, {-57.50811095445559, 
       0.}, {-57.50811095445559, 2.}}], 
      LineBox[{{-55.15903287060259, -2.}, {-55.15903287060259, 
       0.}, {-55.15903287060259, -2.}}], 
      LineBox[{{-93.28095196076204, -2.}, {-93.28095196076204, 
       0.}, {-93.28095196076204, -2.}}], 
      LineBox[{{-86.64126416945663, 2.}, {-86.64126416945663, 
       0.}, {-86.64126416945663, -2.}}], 
      LineBox[{{-79.82972316502634, 2.}, {-79.82972316502634, 
       0.}, {-79.82972316502634, 2.}}], 
      LineBox[{{-68.69799051282985, 2.}, {-68.69799051282985, 
       0.}, {-68.69799051282985, 2.}}], 
      LineBox[{{-50.580268610489526`, 2.}, {-50.580268610489526`, 
       0.}, {-50.580268610489526`, -2.}}], 
      LineBox[{{-98.88668578510325, 2.}, {-98.88668578510325, 
       0.}, {-98.88668578510325, -2.}}], 
      LineBox[{{-74.25065323101641, 2.}, {-74.25065323101641, 
       0.}, {-74.25065323101641, 2.}}], 
      LineBox[{{-56.22603058913505, 2.}, {-56.22603058913505, 
       0.}, {-56.22603058913505, -2.}}], 
      LineBox[{{-65.77858826195379, -2.}, {-65.77858826195379, 
       0.}, {-65.77858826195379, -2.}}], 
      LineBox[{{-43.33800342519574, -2.}, {-43.33800342519574, 
       0.}, {-43.33800342519574, 2.}}], 
      LineBox[{{-38.84208174850752, -2.}, {-38.84208174850752, 
       0.}, {-38.84208174850752, -2.}}], 
      LineBox[{{-98.34689816328566, 2.}, {-98.34689816328566, 
       0.}, {-98.34689816328566, -2.}}], 
      LineBox[{{-93.82669403696679, -2.}, {-93.82669403696679, 
       0.}, {-93.82669403696679, 2.}}], 
      LineBox[{{-84.87809842193118, 2.}, {-84.87809842193118, 
       0.}, {-84.87809842193118, -2.}}], 
      LineBox[{{-73.7165234851204, -2.}, {-73.7165234851204, 
       0.}, {-73.7165234851204, 2.}}], 
      LineBox[{{-71.44095470562817, -2.}, {-71.44095470562817, 
       0.}, {-71.44095470562817, 2.}}], 
      LineBox[{{-66.93951616063612, 2.}, {-66.93951616063612, 
       0.}, {-66.93951616063612, -2.}}], 
      LineBox[{{-51.12229666539001, -2.}, {-51.12229666539001, 
       0.}, {-51.12229666539001, -2.}}], 
      LineBox[{{-46.60687108190325, -2.}, {-46.60687108190325, 
       0.}, {-46.60687108190325, 2.}}], 
      LineBox[{{-33.1652974127698, -2.}, {-33.1652974127698, 
       0.}, {-33.1652974127698, -2.}}], 
      LineBox[{{-26.51820397280146, -2.}, {-26.51820397280146, 
       0.}, {-26.51820397280146, 2.}}], 
      LineBox[{{-15.378446363669338`, -2.}, {-15.370584608313626`, \
-1.7899880321778203`}, {-15.365343438076485`, -2.}}], 
      LineBox[{{-61.61418306976627, -2.}, {-61.61418306976627, 
       0.}, {-61.61418306976627, 2.}}], 
      LineBox[{{-41.328066137923, -2.}, {-41.328066137923, 
       0.}, {-41.328066137923, -2.}}], 
      LineBox[{{-94.09990002613131, -2.}, {-94.09990002613131, 
       0.}, {-94.09990002613131, -2.}}], 
      LineBox[{{-80.63989665102378, -2.}, {-80.63989665102378, 
       0.}, {-80.63989665102378, -2.}}], 
      LineBox[{{-60.45005498992582, 2.}, {-60.45005498992582, 
       0.}, {-60.45005498992582, -2.}}], 
      LineBox[{{-42.46725306298124, -2.}, {-42.46725306298124, 
       0.}, {-42.46725306298124, 2.}}], 
      LineBox[{{-40.244624971928275`, 2.}, {-40.244624971928275`, 
       0.}, {-40.244624971928275`, -2.}}], 
      LineBox[{{-26.784970186822456`, -2.}, {-26.784970186822456`, 
       0.}, {-26.784970186822456`, -2.}}], 
      LineBox[{{-17.798276610590428`, -2.}, {-17.798274539014045`, 
       0.}, {-17.798269877967186`, -2.}}], 
      LineBox[{{-92.47741164425217, 2.}, {-92.47741164425217, 
       0.}, {-92.47741164425217, -2.}}], 
      LineBox[{{-61.032119029846044`, 2.}, {-61.032119029846044`, 
       0.}, {-61.032119029846044`, -2.}}], 
      LineBox[{{-31.750287375548062`, 2.}, {-31.750287375548062`, 
       0.}, {-31.750287375548062`, -2.}}], 
      LineBox[{{-80.10167282765008, 2.}, {-80.10167282765008, 
       0.}, {-80.10167282765008, 2.}}], 
      LineBox[{{-40.380055117677614`, 2.}, {-40.380055117677614`, 
       0.}, {-40.380055117677614`, -2.}}], 
      LineBox[{{-99.29152650146645, -2.}, {-99.29152650146645, 
       0.}, {-99.29152650146645, 2.}}], 
      LineBox[{{-81.31267643024091, 2.}, {-81.31267643024091, 
       0.}, {-81.31267643024091, -2.}}], 
      LineBox[{{-27.451885721874945`, -2.}, {-27.451885721874945`, 
       0.}, {-27.451885721874945`, 2.}}], 
      LineBox[{{-98.21195125783126, -2.}, {-98.21195125783126, 
       0.}, {-98.21195125783126, -2.}}], 
      LineBox[{{-73.5829910486464, -2.}, {-73.5829910486464, 
       0.}, {-73.5829910486464, -2.}}], 
      LineBox[{{-64.48384897428409, -2.}, {-64.48384897428409, 
       0.}, {-64.48384897428409, 2.}}], 
      LineBox[{{-60.01350695998565, -2.}, {-60.01350695998565, 
       0.}, {-60.01350695998565, -2.}}], 
      LineBox[{{-42.031877881873996`, -2.}, {-42.031877881873996`, 
       0.}, {-42.031877881873996`, -2.}}], 
      LineBox[{{-90.69951686296776, 2.}, {-90.69951686296776, 
       0.}, {-90.69951686296776, -2.}}], 
      LineBox[{{-83.85829379682421, -2.}, {-83.85829379682421, 
       0.}, {-83.85829379682421, -2.}}], 
      LineBox[{{-41.19263599217366, -2.}, {-41.19263599217366, 
       0.}, {-41.19263599217366, 2.}}], 
      LineBox[{{-96.19499578930908, -2.}, {-96.19499578930908, 
       0.}, {-96.19499578930908, -2.}}], 
      LineBox[{{-58.085350609736935`, -2.}, {-58.085350609736935`, 
       0.}, {-58.085350609736935`, 2.}}], 
      LineBox[{{-28.79844493234205, 2.}, {-28.79844493234205, 
       0.}, {-28.79844493234205, -2.}}], 
      LineBox[{{-96.78018742611711, -2.}, {-96.78018742611711, 
       0.}, {-96.78018742611711, -2.}}], 
      LineBox[{{-92.3434882581672, -2.}, {-92.3434882581672, 
       0.}, {-92.3434882581672, -2.}}], 
      LineBox[{{-90.11841930363741, 2.}, {-90.11841930363741, 
       0.}, {-90.11841930363741, -2.}}], 
      LineBox[{{-85.61275081673347, 2.}, {-85.61275081673347, 
       0.}, {-85.61275081673347, -2.}}], 
      LineBox[{{-60.88660301986599, -2.}, {-60.88660301986599, 
       0.}, {-60.88660301986599, 2.}}], 
      LineBox[{{-95.60980415250106, -2.}, {-95.60980415250106, 
       0.}, {-95.60980415250106, -2.}}], 
      LineBox[{{-93.41688505321997, 2.}, {-93.41688505321997, 
       0.}, {-93.41688505321997, -2.}}], 
      LineBox[{{-82.12728335126626, -2.}, {-82.12728335126626, 
       0.}, {-82.12728335126626, 2.}}], 
      LineBox[{{-34.919854741673575`, -2.}, {-34.919854741673575`, 
       0.}, {-34.919854741673575`, -2.}}], 
      LineBox[{{-26.118054651769967`, -2.}, {-26.118054651769967`, 
       0.}, {-26.118054651769967`, -2.}}], 
      LineBox[{{-93.21399026771955, -2.}, {-93.21399026771955, 
       0.}, {-93.21399026771955, -2.}}], 
      LineBox[{{-91.06270283754921, -2.}, {-91.06270283754921, 
       0.}, {-91.06270283754921, 2.}}], 
      LineBox[{{-86.56779892997642, -2.}, {-86.56779892997642, 
       0.}, {-86.56779892997642, 2.}}], 
      LineBox[{{-84.21892097298213, -2.}, {-84.21892097298213, 
       0.}, {-84.21892097298213, 2.}}], 
      LineBox[{{-79.75676968523082, 2.}, {-79.75676968523082, 
       0.}, {-79.75676968523082, 2.}}], 
      LineBox[{{-73.1071142681767, -2.}, {-73.1071142681767, 
       0.}, {-73.1071142681767, 2.}}], 
      LineBox[{{-45.99483929524179, 2.}, {-45.99483929524179, 
       0.}, {-45.99483929524179, -2.}}], 
      LineBox[{{-23.600992152278625`, 2.}, {-23.60099215227862, 
       0.}, {-23.600992152278614`, -2.}}], 
      LineBox[{{-98.81921233237605, -2.}, {-98.81921233237605, 
       0.}, {-98.81921233237605, 2.}}], 
      LineBox[{{-89.90050771888852, -2.}, {-89.90050771888852, 
       0.}, {-89.90050771888852, 2.}}], 
      LineBox[{{-83.06491400927682, 2.}, {-83.06491400927682, 
       0.}, {-83.06491400927682, -2.}}], 
      LineBox[{{-80.8417305847889, -2.}, {-80.8417305847889, 
       0.}, {-80.8417305847889, -2.}}], 
      LineBox[{{-78.58951400850256, -2.}, {-78.58951400850256, 
       0.}, {-78.58951400850256, -2.}}], 
      LineBox[{{-74.18388701277942, 2.}, {-74.18388701277942, 
       0.}, {-74.18388701277942, -2.}}], 
      LineBox[{{-69.71474220578077, 2.}, {-69.71474220578077, 
       0.}, {-69.71474220578077, 2.}}], 
      LineBox[{{-94.85121649633379, -2.}, {-94.85121649633379, 
       0.}, {-94.85121649633379, 2.}}], 
      LineBox[{{-75.79498497808362, -2.}, {-75.79498497808362, 
       0.}, {-75.79498497808362, 2.}}], 
      LineBox[{{-39.90604960755492, -2.}, {-39.90604960755492, 
       0.}, {-39.90604960755492, -2.}}], 
      LineBox[{{-89.60995893922336, -2.}, {-89.60995893922336, 
       0.}, {-89.60995893922336, -2.}}], 
      LineBox[{{-82.77641226835048, -2.}, {-82.77641226835048, 
       0.}, {-82.77641226835048, -2.}}], 
      LineBox[{{-51.324493029376356`, 2.}, {-51.324493029376356`, 
       0.}, {-51.324493029376356`, -2.}}], 
      LineBox[{{-24.462125630862456`, 2.}, {-24.462125630862456`, 
       0.}, {-24.462125630862456`, -2.}}], 
      LineBox[{{-15.57291841602633, -2.}, {-15.571608123467044`, \
-1.7899880321778203`}, {-15.568987538348473`, -2.}}], 
      LineBox[{{-96.85333638071812, 2.}, {-96.85333638071812, 
       0.}, {-96.85333638071812, -2.}}], 
      LineBox[{{-93.48518655051112, 2.}, {-93.48518655051112, 
       0.}, {-93.48518655051112, 2.}}], 
      LineBox[{{-89.02886137989302, 2.}, {-89.02886137989302, 
       0.}, {-89.02886137989302, 2.}}], 
      LineBox[{{-93.08006688163458, 2.}, {-93.08006688163458, 
       0.}, {-93.08006688163458, -2.}}], 
      LineBox[{{-77.29331747276784, -2.}, {-77.29331747276784, 
       0.}, {-77.29331747276784, 2.}}], 
      LineBox[{{-41.39578121079768, -2.}, {-41.39578121079768, 
       0.}, {-41.39578121079768, -2.}}], 
      LineBox[{{-39.209034622249895`, -2.}, {-39.209034622249895`, 
       0.}, {-39.209034622249895`, 2.}}], 
      LineBox[{{-53.67664503759494, -2.}, {-53.67664503759494, 
       0.}, {-53.67664503759494, 2.}}], 
      LineBox[{{-94.71461350175153, 2.}, {-94.71461350175153, 
       0.}, {-94.71461350175153, -2.}}], 
      LineBox[{{-43.12031583464211, -2.}, {-43.12031583464211, 
       0.}, {-43.12031583464211, 2.}}], 
      LineBox[{{-31.823166190611822`, 2.}, {-31.823166190611822`, 
       0.}, {-31.823166190611822`, 2.}}], 
      LineBox[{{-29.546789867634885`, -2.}, {-29.546789867634885`, 
       0.}, {-29.546789867634885`, -2.}}], 
      LineBox[{{-16.246365856920523`, -2.}, {-16.241686507311762`, 
       0.}, {-16.2409066157103, -2.}}], 
      LineBox[{{-82.34365965696101, 2.}, {-82.34365965696101, 
       0.}, {-82.34365965696101, 2.}}], 
      LineBox[{{-41.959315351689455`, -2.}, {-41.959315351689455`, 
       0.}, {-41.959315351689455`, -2.}}], 
      LineBox[{{-17.319854599991263`, -2.}, {-17.31984104058222, 
       0.}, {-17.319791322749058`, -2.}}], 
      LineBox[{{-97.29223010832415, -2.}, {-97.29223010832415, 
       0.}, {-97.29223010832415, 2.}}], 
      LineBox[{{-90.62687966805146, -2.}, {-90.62687966805146, 
       0.}, {-90.62687966805146, 2.}}], 
      LineBox[{{-81.51451036400604, -2.}, {-81.51451036400604, 
       0.}, {-81.51451036400604, -2.}}], 
      LineBox[{{-63.58511541856889, -2.}, {-63.58511541856889, 
       0.}, {-63.58511541856889, 2.}}], 
      LineBox[{{-25.475264406169195`, -2.}, {-25.475264406169195`, 
       0.}, {-25.475264406169195`, -2.}}], 
      LineBox[{{-18.686795058506284`, -2.}, {-18.68679389324457, 
       0.}, {-18.68679360192914, -2.}}], 
      LineBox[{{-98.41437161601286, 2.}, {-98.41437161601286, 
       0.}, {-98.41437161601286, 2.}}], 
      LineBox[{{-80.43806271725865, 2.}, {-80.43806271725865, 
       0.}, {-80.43806271725865, 2.}}], 
      LineBox[{{-73.78328970335741, 2.}, {-73.78328970335741, 
       0.}, {-73.78328970335741, -2.}}], 
      LineBox[{{-71.51339642573899, 2.}, {-71.51339642573899, 
       0.}, {-71.51339642573899, -2.}}], 
      LineBox[{{-15.44586558160769, -2.}, {-15.4375924466981, \
-0.8949940160889102}, {-15.416909609424126`, -2.}}], 
      LineBox[{{-92.27652656512471, -2.}, {-92.27652656512471, 
       0.}, {-92.27652656512471, 2.}}], 
      LineBox[{{-80.97628654063234, -2.}, {-80.97628654063234, 
       0.}, {-80.97628654063234, -2.}}], 
      LineBox[{{-15.983013852991398`, 2.}, {-15.973655153773876`, 
       0.}, {-15.964296454556353`, -2.}}], 
      LineBox[{{-84.3638417455696, -2.}, {-84.3638417455696, 
       0.}, {-84.3638417455696, 2.}}], 
      LineBox[{{-68.76842252656769, 2.}, {-68.76842252656769, 
       0.}, {-68.76842252656769, 2.}}], 
      LineBox[{{-46.12928325398758, 2.}, {-46.12928325398758, 
       0.}, {-46.12928325398758, -2.}}], 
      LineBox[{{-99.98312939192024, 2.}, {-99.98312939192024, -2.}}], 
      LineBox[{{-97.81646428296466, 2.}, {-97.81646428296466, -2.}}], 
      LineBox[{{-91.14744623161822, -2.}, {-91.14744623161822, 2.}}], 
      LineBox[{{-75.32725850008805, 2.}, {-75.32725850008805, -2.}}], 
      LineBox[{{-64.07017351802467, 2.}, {-64.07017351802467, -2.}}], 
      LineBox[{{-57.415671723590776`, -2.}, {-57.415671723590776`, 2.}}], 
      LineBox[{{-32.63849793413768, 2.}, {-32.63849793413768, -2.}}], 
      LineBox[{{-96.64303313624023, -2.}, {-96.64303313624023, 2.}}], 
      LineBox[{{-78.67158667327253, 2.}, {-78.67158667327253, -2.}}], 
      LineBox[{{-76.41645243326514, 2.}, {-76.41645243326514, -2.}}], 
      LineBox[{{-67.54399171920272, -2.}, {-67.54399171920272, 2.}}], 
      LineBox[{{-63.00000691916627, -2.}, {-63.00000691916627, 2.}}], 
      LineBox[{{-60.76423728420094, 2.}, {-60.76423728420094, -2.}}], 
      LineBox[{{-58.515450745044596`, 2.}, {-58.515450745044596`, -2.}}], 
      LineBox[{{-53.90241455417406, -2.}, {-53.90241455417406, 2.}}], 
      LineBox[{{-35.94657822129614, 2.}, {-35.94657822129614, -2.}}], 
      LineBox[{{-33.716364580927475`, 2.}, {-33.716364580927475`, -2.}}], 
      LineBox[{{-90.58148142122877, 2.}, {-90.58148142122877, -2.}}], 
      LineBox[{{-72.61209584741954, 2.}, {-72.61209584741954, -2.}}], 
      LineBox[{{-61.34134055105366, -2.}, {-61.34134055105366, 2.}}], 
      LineBox[{{-29.767891780335045`, -2.}, {-29.767891780335045`, 2.}}], 
      LineBox[{{-87.197718110846, -2.}, {-87.197718110846, 2.}}], 
      LineBox[{{-80.38760423381736, 2.}, {-80.38760423381736, -2.}}], 
      LineBox[{{-57.96933675744999, 2.}, {-57.96933675744999, -2.}}], 
      LineBox[{{-55.661870875888, 2.}, {-55.661870875888, -2.}}], 
      LineBox[{{-44.48216342421436, 2.}, {-44.48216342421436, -2.}}], 
      LineBox[{{-40.00085070957945, -2.}, {-40.00085070957945, 2.}}], 
      LineBox[{{-30.88181482937155, -2.}, {-30.88181482937155, 2.}}], 
      LineBox[{{-95.20979935711225, 2.}, {-95.20979935711225, -2.}}], 
      LineBox[{{-93.03542575293959, -2.}, {-93.03542575293959, 2.}}], 
      LineBox[{{-90.8629505515294, -2.}, {-90.8629505515294, 2.}}], 
      LineBox[{{-88.559162007775, 2.}, {-88.559162007775, -2.}}], 
      LineBox[{{-81.7331637922516, -2.}, {-81.7331637922516, 2.}}], 
      LineBox[{{-79.55614761579315, 2.}, {-79.55614761579315, -2.}}], 
      LineBox[{{-77.2422379559036, 2.}, {-77.2422379559036, -2.}}], 
      LineBox[{{-66.08628864822096, 2.}, {-66.08628864822096, -2.}}], 
      LineBox[{{-59.32571678942453, 2.}, {-59.32571678942453, -2.}}], 
      LineBox[{{-47.977093302470834`, -2.}, {-47.977093302470834`, 2.}}], 
      LineBox[{{-45.80086691314065, -2.}, {-45.80086691314065, 2.}}], 
      LineBox[{{-39.166223453646616`, 2.}, {-39.166223453646616`, -2.}}], 
      LineBox[{{-34.529524670526, 2.}, {-34.529524670526, -2.}}], 
      LineBox[{{-25.701411454228737`, -2.}, {-25.701411454228737`, 2.}}], 
      LineBox[{{-23.42656652393324, 2.}, {-23.426566523933232`, -2.}}], 
      LineBox[{{-18.912341230460033`, -2.}, {-18.91234099740769, 2.}}], 
      LineBox[{{-96.35348519094458, 2.}, {-96.35348519094458, -2.}}], 
      LineBox[{{-91.94729824099915, 2.}, {-91.94729824099915, -2.}}], 
      LineBox[{{-87.48017535087276, -2.}, {-87.48017535087276, 2.}}], 
      LineBox[{{-69.51778650899874, 2.}, {-69.51778650899874, -2.}}], 
      LineBox[{{-67.23592566318392, 2.}, {-67.23592566318392, -2.}}], 
      LineBox[{{-62.72828890149348, 2.}, {-62.72828890149348, -2.}}], 
      LineBox[{{-55.936592127556125`, -2.}, {-55.936592127556125`, 2.}}], 
      LineBox[{{-49.133397671078356`, -2.}, {-49.133397671078356`, 2.}}], 
      LineBox[{{-44.75185535246726, 2.}, {-44.75185535246726, -2.}}], 
      LineBox[{{-33.46211204602546, -2.}, {-33.46211204602546, 2.}}], 
      LineBox[{{-99.17344795919385, -2.}, {-99.17344795919385, 2.}}], 
      LineBox[{{-83.44958299717858, 2.}, {-83.44958299717858, -2.}}], 
      LineBox[{{-70.07637151176577, -2.}, {-70.07637151176577, 2.}}], 
      LineBox[{{-65.51484507372477, -2.}, {-65.51484507372477, 2.}}], 
      LineBox[{{-58.77062977269126, -2.}, {-58.77062977269126, 2.}}], 
      LineBox[{{-49.72773522868159, -2.}, {-49.72773522868159, 2.}}], 
      LineBox[{{-47.43457028742628, -2.}, {-47.43457028742628, 2.}}], 
      LineBox[{{-45.265770686654754`, 2.}, {-45.265770686654754`, -2.}}], 
      LineBox[{{-16.17797579342035, -2.}, {-16.176535993540732`, 2.}}], 
      LineBox[{{-91.4171848377461, -2.}, {-91.4171848377461, 2.}}], 
      LineBox[{{-84.60627703585435, -2.}, {-84.60627703585435, 2.}}], 
      LineBox[{{-82.29557603347328, 2.}, {-82.29557603347328, -2.}}], 
      LineBox[{{-66.65742756663838, 2.}, {-66.65742756663838, -2.}}], 
      LineBox[{{-64.36567832501265, 2.}, {-64.36567832501265, -2.}}], 
      LineBox[{{-62.19075767522452, -2.}, {-62.19075767522452, 2.}}], 
      LineBox[{{-48.544153170041746`, -2.}, {-48.544153170041746`, 2.}}], 
      LineBox[{{-44.20895563934512, -2.}, {-44.20895563934512, 2.}}], 
      LineBox[{{-37.38650201599611, -2.}, {-37.38650201599611, 2.}}], 
      LineBox[{{-32.91328498830745, 2.}, {-32.91328498830745, -2.}}], 
      LineBox[{{-30.608519272882436`, 2.}, {-30.608519272882436`, -2.}}], 
      LineBox[{{-28.41455369930222, 2.}, {-28.41455369930222, -2.}}], 
      LineBox[{{-99.84818248646584, 2.}, {-99.84818248646584, -2.}}], 
      LineBox[{{-93.16934913902456, -2.}, {-93.16934913902456, 2.}}], 
      LineBox[{{-91.00822494136199, 2.}, {-91.00822494136199, -2.}}], 
      LineBox[{{-86.50657789707621, 2.}, {-86.50657789707621, -2.}}], 
      LineBox[{{-66.2212341722682, -2.}, {-66.2212341722682, 2.}}], 
      LineBox[{{-63.95101998102102, -2.}, {-63.95101998102102, 2.}}], 
      LineBox[{{-59.454879987953454`, -2.}, {-59.454879987953454`, 2.}}], 
      LineBox[{{-54.92489960925903, -2.}, {-54.92489960925903, 2.}}], 
      LineBox[{{-48.11923253696955, 2.}, {-48.11923253696955, -2.}}], 
      LineBox[{{-43.785472361333724`, 2.}, {-43.785472361333724`, -2.}}], 
      LineBox[{{-39.30444236942291, -2.}, {-39.30444236942291, 2.}}], 
      LineBox[{{-19.045619089897297`, -2.}, {-19.045618944239582`, 2.}}], 
      LineBox[{{-92.09238190925788, 2.}, {-92.09238190925788, -2.}}], 
      LineBox[{{-87.61010568128506, 2.}, {-87.61010568128506, -2.}}], 
      LineBox[{{-83.00480947991717, -2.}, {-83.00480947991717, 2.}}], 
      LineBox[{{-80.7856656031875, -2.}, {-80.7856656031875, 2.}}], 
      LineBox[{{-78.52385587668661, -2.}, {-78.52385587668661, 2.}}], 
      LineBox[{{-74.12824849758192, -2.}, {-74.12824849758192, 2.}}], 
      LineBox[{{-69.6741856481002, 2.}, {-69.6741856481002, -2.}}], 
      LineBox[{{-60.61982366823588, 2.}, {-60.61982366823588, -2.}}], 
      LineBox[{{-47.03328878539939, -2.}, {-47.03328878539939, 2.}}], 
      LineBox[{{-42.63656563341184, -2.}, {-42.63656563341184, 2.}}], 
      LineBox[{{-33.582918001878845`, -2.}, {-33.582918001878845`, 2.}}], 
      LineBox[{{-94.79999037336543, 2.}, {-94.79999037336543, -2.}}], 
      LineBox[{{-92.62807545359777, 2.}, {-92.62807545359777, -2.}}], 
      LineBox[{{-88.15242358213646, -2.}, {-88.15242358213646, 2.}}], 
      LineBox[{{-85.91885598123442, -2.}, {-85.91885598123442, 2.}}], 
      LineBox[{{-70.21043346632096, 2.}, {-70.21043346632096, -2.}}], 
      LineBox[{{-67.97216190652072, 2.}, {-67.97216190652072, -2.}}], 
      LineBox[{{-63.39570599800544, 2.}, {-63.39570599800544, -2.}}], 
      LineBox[{{-31.90819147485288, -2.}, {-31.90819147485288, 2.}}], 
      LineBox[{{-25.289823826760372`, 2.}, {-25.289823826760372`, -2.}}], 
      LineBox[{{-95.91459146333857, -2.}, {-95.91459146333857, 2.}}], 
      LineBox[{{-82.42093690899485, 2.}, {-82.42093690899485, -2.}}], 
      LineBox[{{-77.94509160364218, -2.}, {-77.94509160364218, 2.}}], 
      LineBox[{{-75.73539220840868, 2.}, {-75.73539220840868, -2.}}], 
      LineBox[{{-69.11679295792635, 2.}, {-69.11679295792635, -2.}}], 
      LineBox[{{-66.82045279303966, -2.}, {-66.82045279303966, 2.}}], 
      LineBox[{{-57.827290528552325`, -2.}, {-57.827290528552325`, 2.}}], 
      LineBox[{{-44.3477462230899, 2.}, {-44.3477462230899, -2.}}], 
      LineBox[{{-39.865420563830114`, -2.}, {-39.865420563830114`, 2.}}], 
      LineBox[{{-37.523874117448386`, -2.}, {-37.523874117448386`, 2.}}], 
      LineBox[{{-28.533122637101865`, 2.}, {-28.533122637101865`, -2.}}], 
      LineBox[{{-26.395936124708506`, -2.}, {-26.395936124708506`, 2.}}], 
      LineBox[{{-24.122000470580904`, 2.}, {-24.122000470580904`, -2.}}], 
      LineBox[{{-68.28584808653444, -2.}, {-68.28584808653444, 2.}}], 
      LineBox[{{-65.94942191796574, -2.}, {-65.94942191796574, 2.}}], 
      LineBox[{{-56.98233165399522, 2.}, {-56.98233165399522, -2.}}], 
      LineBox[{{-50.1555243006245, -2.}, {-50.1555243006245, 2.}}], 
      LineBox[{{-47.846325206732025`, 2.}, {-47.846325206732025`, -2.}}], 
      LineBox[{{-45.68966722857405, 2.}, {-45.68966722857405, -2.}}], 
      LineBox[{{-34.37801174624318, -2.}, {-34.37801174624318, 2.}}], 
      LineBox[{{-91.81895499600103, 2.}, {-91.81895499600103, -2.}}], 
      LineBox[{{-89.55548104303614, -2.}, {-89.55548104303614, 2.}}], 
      LineBox[{{-82.7223181919268, -2.}, {-82.7223181919268, 2.}}], 
      LineBox[{{-80.52216018966078, -2.}, {-80.52216018966078, 2.}}], 
      LineBox[{{-73.86674747615365, -2.}, {-73.86674747615365, 2.}}], 
      LineBox[{{-69.3892224665026, 2.}, {-69.3892224665026, -2.}}], 
      LineBox[{{-64.78595480807368, -2.}, {-64.78595480807368, 2.}}], 
      LineBox[{{-62.59005828901156, 2.}, {-62.59005828901156, -2.}}], 
      LineBox[{{-60.316665314110764`, -2.}, {-60.316665314110764`, 2.}}], 
      LineBox[{{-46.76431761857875, 2.}, {-46.76431761857875, -2.}}], 
      LineBox[{{-40.13337878077702, 2.}, {-40.13337878077702, -2.}}], 
      LineBox[{{-33.321086911528354`, 2.}, {-33.321086911528354`, -2.}}], 
      LineBox[{{-26.66640742503535, -2.}, {-26.66640742503535, 2.}}], 
      LineBox[{{-78.83269227448763, -2.}, {-78.83269227448763, 2.}}], 
      LineBox[{{-74.40922299932929, -2.}, {-74.40922299932929, 2.}}], 
      LineBox[{{-58.64561262809824, 2.}, {-58.64561262809824, -2.}}], 
      LineBox[{{-49.579150839280786`, 2.}, {-49.579150839280786`, -2.}}], 
      LineBox[{{-45.14760360330579, -2.}, {-45.14760360330579, 2.}}], 
      LineBox[{{-33.8507712073074, -2.}, {-33.8507712073074, 2.}}], 
      LineBox[{{-27.20633954760562, 2.}, {-27.20633954760562, -2.}}], 
      LineBox[{{-18.219753222267222`, -2.}, {-18.21975011490265, 2.}}], 
      LineBox[{{-86.79662883000799, 2.}, {-86.79662883000799, -2.}}], 
      LineBox[{{-68.86305449448898, 2.}, {-68.86305449448898, -2.}}], 
      LineBox[{{-62.058988472674784`, 2.}, {-62.058988472674784`, -2.}}], 
      LineBox[{{-57.54885728306368, 2.}, {-57.54885728306368, -2.}}], 
      LineBox[{{-52.89225723142293, -2.}, {-52.89225723142293, 2.}}], 
      LineBox[{{-44.081127096351274`, -2.}, {-44.081127096351274`, 2.}}], 
      LineBox[{{-41.77272598835778, -2.}, {-41.77272598835778, 2.}}], 
      LineBox[{{-39.575938627290896`, -2.}, {-39.575938627290896`, 2.}}], 
      LineBox[{{-32.77701160322782, -2.}, {-32.77701160322782, 2.}}], 
      LineBox[{{-95.41470384898565, -2.}, {-95.41470384898565, 2.}}], 
      LineBox[{{-81.93499772601673, 2.}, {-81.93499772601673, -2.}}], 
      LineBox[{{-66.3060746384118, -2.}, {-66.3060746384118, 2.}}], 
      LineBox[{{-63.995995750155764`, 2.}, {-63.995995750155764`, -2.}}], 
      LineBox[{{-59.51826316578827, -2.}, {-59.51826316578827, 2.}}], 
      LineBox[{{-57.35189714731067, 2.}, {-57.35189714731067, -2.}}], 
      LineBox[{{-54.98911849397487, -2.}, {-54.98911849397487, 2.}}], 
      LineBox[{{-52.69172558585543, -2.}, {-52.69172558585543, 2.}}], 
      LineBox[{{-48.192007825032896`, 2.}, {-48.192007825032896`, -2.}}], 
      LineBox[{{-43.85400363984135, -2.}, {-43.85400363984135, 2.}}], 
      LineBox[{{-39.380279296663, 2.}, {-39.380279296663, -2.}}], 
      LineBox[{{-25.936604384210654`, 2.}, {-25.936604384210654`, -2.}}], 
      LineBox[{{-87.67224627409097, -2.}, {-87.67224627409097, 2.}}], 
      LineBox[{{-76.3511841617164, 2.}, {-76.3511841617164, -2.}}], 
      LineBox[{{-47.10020356348648, -2.}, {-47.10020356348648, 2.}}], 
      LineBox[{{-42.695306729275515`, -2.}, {-42.695306729275515`, 2.}}], 
      LineBox[{{-35.87812998932131, -2.}, {-35.87812998932131, 2.}}], 
      LineBox[{{-29.151357600690375`, -2.}, {-29.151357600690375`, 2.}}], 
      LineBox[{{-22.52911853293048, -2.}, {-22.529118532930205`, 2.}}], 
      LineBox[{{-99.37024552964819, 2.}, {-99.37024552964819, -2.}}], 
      LineBox[{{-90.49976457694794, -2.}, {-90.49976457694794, 2.}}], 
      LineBox[{{-88.21456417494234, 2.}, {-88.21456417494234, -2.}}], 
      LineBox[{{-72.53663572230411, 2.}, {-72.53663572230411, -2.}}], 
      LineBox[{{-65.7266388460905, -2.}, {-65.7266388460905, 2.}}], 
      LineBox[{{-63.466196435771955`, 2.}, {-63.466196435771955`, -2.}}], 
      LineBox[{{-58.985165366499025`, 2.}, {-58.985165366499025`, -2.}}], 
      LineBox[{{-56.75748539146921, -2.}, {-56.75748539146921, 2.}}], 
      LineBox[{{-49.94086857413358, -2.}, {-49.94086857413358, 2.}}], 
      LineBox[{{-45.46308742017142, 2.}, {-45.46308742017142, -2.}}], 
      LineBox[{{-31.978033672622324`, -2.}, {-31.978033672622324`, 2.}}], 
      LineBox[{{-25.3425914713076, 2.}, {-25.3425914713076, -2.}}], 
      LineBox[{{-98.29629307374026, -2.}, {-98.29629307374026, 2.}}], 
      LineBox[{{-93.78115970543938, 2.}, {-93.78115970543938, -2.}}], 
      LineBox[{{-87.13557751804012, 2.}, {-87.13557751804012, -2.}}], 
      LineBox[{{-84.82299949232103, -2.}, {-84.82299949232103, 2.}}], 
      LineBox[{{-82.50594188623208, 2.}, {-82.50594188623208, -2.}}], 
      LineBox[{{-73.66644882144266, 2.}, {-73.66644882144266, -2.}}], 
      LineBox[{{-71.38058660553585, 2.}, {-71.38058660553585, -2.}}], 
      LineBox[{{-69.19933595192364, 2.}, {-69.19933595192364, -2.}}], 
      LineBox[{{-66.87845802340716, -2.}, {-66.87845802340716, 2.}}], 
      LineBox[{{-60.10081656597367, 2.}, {-60.10081656597367, -2.}}], 
      LineBox[{{-48.7690701401588, 2.}, {-48.7690701401588, -2.}}], 
      LineBox[{{-46.56593498236762, 2.}, {-46.56593498236762, -2.}}], 
      LineBox[{{-42.10847166373546, -2.}, {-42.10847166373546, 2.}}], 
      LineBox[{{-35.295548044994106`, -2.}, {-35.295548044994106`, 2.}}], 
      LineBox[{{-33.10769457289269, -2.}, {-33.10769457289269, 2.}}], 
      LineBox[{{-30.808936014307783`, 2.}, {-30.808936014307783`, -2.}}], 
      LineBox[{{-26.4723535297666, 2.}, {-26.4723535297666, -2.}}], 
      LineBox[{{-99.65138491601151, 2.}, {-99.65138491601151, -2.}}], 
      LineBox[{{-92.96288391881023, 2.}, {-92.96288391881023, -2.}}], 
      LineBox[{{-81.66027931616973, 2.}, {-81.66027931616973, -2.}}], 
      LineBox[{{-79.48319413599762, 2.}, {-79.48319413599762, -2.}}], 
      LineBox[{{-77.17413193341795, 2.}, {-77.17413193341795, -2.}}], 
      LineBox[{{-75.00733703770241, 2.}, {-75.00733703770241, -2.}}], 
      LineBox[{{-68.34995913062484, -2.}, {-68.34995913062484, 2.}}], 
      LineBox[{{-66.00636646996973, -2.}, {-66.00636646996973, 2.}}], 
      LineBox[{{-63.736051050580386`, -2.}, {-63.736051050580386`, 2.}}], 
      LineBox[{{-54.694112992311496`, -2.}, {-54.694112992311496`, 2.}}], 
      LineBox[{{-47.923648950299324`, 2.}, {-47.923648950299324`, -2.}}], 
      LineBox[{{-45.74640176151619, 2.}, {-45.74640176151619, -2.}}], 
      LineBox[{{-43.58160620510097, 2.}, {-43.58160620510097, -2.}}], 
      LineBox[{{-96.27336966923873, 2.}, {-96.27336966923873, -2.}}], 
      LineBox[{{-91.88145257617401, -2.}, {-91.88145257617401, 2.}}], 
      LineBox[{{-53.548824757439384`, 2.}, {-53.548824757439384`, -2.}}], 
      LineBox[{{-49.056147707502284`, -2.}, {-49.056147707502284`, 2.}}], 
      LineBox[{{-44.671962513096105`, 2.}, {-44.671962513096105`, -2.}}], 
      LineBox[{{-42.41283116534284, 2.}, {-42.41283116534284, -2.}}], 
      LineBox[{{-40.186583480892835`, -2.}, {-40.186583480892835`, 2.}}], 
      LineBox[{{-37.9124678016935, 2.}, {-37.9124678016935, -2.}}], 
      LineBox[{{-33.378107904538005`, 2.}, {-33.378107904538005`, -2.}}], 
      LineBox[{{-22.27085607031615, 2.}, {-22.270856070315272`, -2.}}], 
      LineBox[{{-99.09585348855757, -2.}, {-99.09585348855757, 2.}}], 
      LineBox[{{-69.99960374187043, -2.}, {-69.99960374187043, 2.}}], 
      LineBox[{{-56.46518525018543, -2.}, {-56.46518525018543, 2.}}], 
      LineBox[{{-42.993331406819166`, 2.}, {-42.993331406819166`, -2.}}], 
      LineBox[{{-38.502650340295816`, 2.}, {-38.502650340295816`, -2.}}], 
      LineBox[{{-25.05915383773964, -2.}, {-25.05915383773964, 2.}}], 
      LineBox[{{-82.21744014530574, -2.}, {-82.21744014530574, 2.}}], 
      LineBox[{{-75.53958739376245, 2.}, {-75.53958739376245, -2.}}], 
      LineBox[{{-68.91660994886203, 2.}, {-68.91660994886203, -2.}}], 
      LineBox[{{-66.59148477843111, 2.}, {-66.59148477843111, -2.}}], 
      LineBox[{{-62.11936272547939, -2.}, {-62.11936272547939, 2.}}], 
      LineBox[{{-50.79372757391221, -2.}, {-50.79372757391221, 2.}}], 
      LineBox[{{-41.82225279467421, -2.}, {-41.82225279467421, 2.}}], 
      LineBox[{{-37.315557793739245`, 2.}, {-37.315557793739245`, -2.}}], 
      LineBox[{{-30.541713692407317`, -2.}, {-30.541713692407317`, 2.}}], 
      LineBox[{{-99.78070903373865, -2.}, {-99.78070903373865, 2.}}], 
      LineBox[{{-86.430051605951, 2.}, {-86.430051605951, -2.}}], 
      LineBox[{{-66.1607161767174, 2.}, {-66.1607161767174, -2.}}], 
      LineBox[{{-63.870216056812836`, -2.}, {-63.870216056812836`, 2.}}], 
      LineBox[{{-52.544892512008204`, -2.}, {-52.544892512008204`, 2.}}], 
      LineBox[{{-45.87539817325833, 2.}, {-45.87539817325833, -2.}}], 
      LineBox[{{-36.8952466995439, -2.}, {-36.8952466995439, 2.}}], 
      LineBox[{{-30.11371784891734, 2.}, {-30.11371784891734, -2.}}], 
      LineBox[{{-96.43272989176234, 2.}, {-96.43272989176234, -2.}}], 
      LineBox[{{-87.54231594367866, -2.}, {-87.54231594367866, 2.}}], 
      LineBox[{{-71.82731054621914, -2.}, {-71.82731054621914, 2.}}], 
      LineBox[{{-62.80947397628754, 2.}, {-62.80947397628754, -2.}}], 
      LineBox[{{-42.55190934819654, 2.}, {-42.55190934819654, -2.}}], 
      LineBox[{{-38.047017188732376`, 2.}, {-38.047017188732376`, -2.}}], 
      LineBox[{{-29.013877565229386`, -2.}, {-29.013877565229386`, 2.}}], 
      LineBox[{{-99.24654419964831, 2.}, {-99.24654419964831, -2.}}], 
      LineBox[{{-92.5555336194684, -2.}, {-92.5555336194684, 2.}}], 
      LineBox[{{-81.26782444495977, -2.}, {-81.26782444495977, 2.}}], 
      LineBox[{{-76.76549579850408, 2.}, {-76.76549579850408, -2.}}], 
      LineBox[{{-74.59283009948105, 2.}, {-74.59283009948105, -2.}}], 
      LineBox[{{-72.40684430710557, -2.}, {-72.40684430710557, 2.}}], 
      LineBox[{{-65.57718437276071, 2.}, {-65.57718437276071, -2.}}], 
      LineBox[{{-63.327965823290036`, -2.}, {-63.327965823290036`, 2.}}], 
      LineBox[{{-58.84691889443585, 2.}, {-58.84691889443585, -2.}}], 
      LineBox[{{-49.80080951855084, 2.}, {-49.80080951855084, -2.}}], 
      LineBox[{{-47.509326003484176`, -2.}, {-47.509326003484176`, 2.}}], 
      LineBox[{{-40.860832135087776`, 2.}, {-40.860832135087776`, -2.}}], 
      LineBox[{{-27.407424686204777`, 2.}, {-27.407424686204777`, -2.}}], 
      LineBox[{{-95.84753825495432, -2.}, {-95.84753825495432, 2.}}], 
      LineBox[{{-80.18016380189208, -2.}, {-80.18016380189208, 2.}}], 
      LineBox[{{-77.87821758049628, 2.}, {-77.87821758049628, -2.}}], 
      LineBox[{{-69.05569814347166, 2.}, {-69.05569814347166, -2.}}], 
      LineBox[{{-64.4202186246764, 2.}, {-64.4202186246764, -2.}}], 
      LineBox[{{-62.271087563409914`, -2.}, {-62.271087563409914`, 2.}}], 
      LineBox[{{-57.757116295949494`, -2.}, {-57.757116295949494`, 2.}}], 
      LineBox[{{-53.12368339083501, 2.}, {-53.12368339083501, -2.}}], 
      LineBox[{{-48.61944183233128, -2.}, {-48.61944183233128, 2.}}], 
      LineBox[{{-37.4623389432362, -2.}, {-37.4623389432362, 2.}}], 
      LineBox[{{-35.139609591698054`, -2.}, {-35.139609591698054`, 2.}}], 
      LineBox[{{-30.66231077923902, -2.}, {-30.66231077923902, 2.}}], 
      LineBox[{{-19.558057210513006`, 2.}, {-19.558057194914177`, -2.}}], 
      LineBox[{{-83.79818926746456, -2.}, {-83.79818926746456, 2.}}], 
      LineBox[{{-72.69057437753956, -2.}, {-72.69057437753956, 2.}}], 
      LineBox[{{-68.194260880691, -2.}, {-68.194260880691, 2.}}], 
      LineBox[{{-61.41864593135556, 2.}, {-61.41864593135556, -2.}}], 
      LineBox[{{-52.27650090981204, -2.}, {-52.27650090981204, 2.}}], 
      LineBox[{{-43.43878471711869, -2.}, {-43.43878471711869, 2.}}], 
      LineBox[{{-41.13943129205786, 2.}, {-41.13943129205786, -2.}}], 
      LineBox[{{-32.13290115463282, 2.}, {-32.13290115463282, -2.}}], 
      LineBox[{{-87.26550784845243, 2.}, {-87.26550784845243, -2.}}], 
      LineBox[{{-84.9760520745715, 2.}, {-84.9760520745715, -2.}}], 
      LineBox[{{-82.65019275669522, 2.}, {-82.65019275669522, -2.}}], 
      LineBox[{{-78.16395204302873, 2.}, {-78.16395204302873, -2.}}], 
      LineBox[{{-69.33170804990881, 2.}, {-69.33170804990881, -2.}}], 
      LineBox[{{-67.03476685471328, 2.}, {-67.03476685471328, -2.}}], 
      LineBox[{{-58.03866210820683, 2.}, {-58.03866210820683, -2.}}], 
      LineBox[{{-53.403714777552636`, 2.}, {-53.403714777552636`, -2.}}], 
      LineBox[{{-40.05840852152292, 2.}, {-40.05840852152292, -2.}}], 
      LineBox[{{-24.344529165871492`, 2.}, {-24.344529165871492`, -2.}}], 
      LineBox[{{-85.55152978383329, -2.}, {-85.55152978383329, 2.}}], 
      LineBox[{{-78.76147578230628, -2.}, {-78.76147578230628, 2.}}], 
      LineBox[{{-67.61929675511841, -2.}, {-67.61929675511841, 2.}}], 
      LineBox[{{-65.28021639328726, -2.}, {-65.28021639328726, 2.}}], 
      LineBox[{{-60.822939765499704`, 2.}, {-60.822939765499704`, -2.}}], 
      LineBox[{{-58.577702080418085`, 2.}, {-58.577702080418085`, -2.}}], 
      LineBox[{{-49.50851235907384, 2.}, {-49.50851235907384, -2.}}], 
      LineBox[{{-47.23607409328423, 2.}, {-47.23607409328423, -2.}}], 
      LineBox[{{-42.85727666272315, -2.}, {-42.85727666272315, 2.}}], 
      LineBox[{{-40.604035743339985`, 2.}, {-40.604035743339985`, -2.}}], 
      LineBox[{{-38.33522809165086, -2.}, {-38.33522809165086, 2.}}], 
      LineBox[{{-36.016055749992404`, -2.}, {-36.016055749992404`, 2.}}], 
      LineBox[{{-33.781327783677774`, -2.}, {-33.781327783677774`, 2.}}], 
      LineBox[{{-31.560802456382277`, 2.}, {-31.560802456382277`, -2.}}], 
      LineBox[{{-20.411695056103337`, -2.}, {-20.411695055494008`, 2.}}], 
      LineBox[{{-93.36565893025164, -2.}, {-93.36565893025164, 2.}}], 
      LineBox[{{-86.7322285792819, 2.}, {-86.7322285792819, -2.}}], 
      LineBox[{{-77.5803242046646, 2.}, {-77.5803242046646, -2.}}], 
      LineBox[{{-70.95197309488024, -2.}, {-70.95197309488024, 2.}}], 
      LineBox[{{-66.4495246093738, 2.}, {-66.4495246093738, -2.}}], 
      LineBox[{{-48.32714467285428, -2.}, {-48.32714467285428, 2.}}], 
      LineBox[{{-44.01498325724398, 2.}, {-44.01498325724398, -2.}}], 
      LineBox[{{-39.51668793852556, -2.}, {-39.51668793852556, 2.}}], 
      LineBox[{{-26.05803225361524, -2.}, {-26.05803225361524, 2.}}], 
      LineBox[{{-21.58838874829606, -2.}, {-21.588388748290658`, 2.}}], 
      LineBox[{{-91.11718073373643, 2.}, {-91.11718073373643, -2.}}], 
      LineBox[{{-84.27301504940581, 2.}, {-84.27301504940581, -2.}}], 
      LineBox[{{-66.34203961862485, 2.}, {-66.34203961862485, -2.}}], 
      LineBox[{{-64.03233210601039, -2.}, {-64.03233210601039, 2.}}], 
      LineBox[{{-55.02764982480437, 2.}, {-55.02764982480437, -2.}}], 
      LineBox[{{-48.22725835518857, -2.}, {-48.22725835518857, 2.}}], 
      LineBox[{{-46.036000543433005`, -2.}, {-46.036000543433005`, 2.}}], 
      LineBox[{{-41.57635473846347, 2.}, {-41.57635473846347, -2.}}], 
      LineBox[{{-34.74830879013331, -2.}, {-34.74830879013331, 2.}}], 
      LineBox[{{-25.95469614805542, -2.}, {-25.95469614805542, 2.}}], 
      LineBox[{{-23.65725848400294, -2.}, {-23.657258484002934`, 2.}}], 
      LineBox[{{-96.6216980244816, 2.}, {-96.6216980244816, -2.}}], 
      LineBox[{{-83.10999240629656, -2.}, {-83.10999240629656, 2.}}], 
      LineBox[{{-76.39091267483303, -2.}, {-76.39091267483303, 2.}}], 
      LineBox[{{-69.75417219241466, -2.}, {-69.75417219241466, 2.}}], 
      LineBox[{{-65.17232145264813, -2.}, {-65.17232145264813, 2.}}], 
      LineBox[{{-60.713802758014666`, -2.}, {-60.713802758014666`, 2.}}], 
      LineBox[{{-58.46564967674581, -2.}, {-58.46564967674581, 2.}}], 
      LineBox[{{-53.88886838317931, 2.}, {-53.88886838317931, -2.}}], 
      LineBox[{{-51.6427650837993, 2.}, {-51.6427650837993, -2.}}], 
      LineBox[{{-42.74713710797876, 2.}, {-42.74713710797876, -2.}}], 
      LineBox[{{-40.49855649520829, -2.}, {-40.49855649520829, 2.}}], 
      LineBox[{{-99.40623137110269, -2.}, {-99.40623137110269, 2.}}], 
      LineBox[{{-94.9126878438958, 2.}, {-94.9126878438958, -2.}}], 
      LineBox[{{-81.4304128916039, -2.}, {-81.4304128916039, 2.}}], 
      LineBox[{{-74.76809142235317, 2.}, {-74.76809142235317, -2.}}], 
      LineBox[{{-72.59096701238721, -2.}, {-72.59096701238721, 2.}}], 
      LineBox[{{-68.09717844249698, 2.}, {-68.09717844249698, -2.}}], 
      LineBox[{{-61.317087882723655`, 2.}, {-61.317087882723655`, -2.}}], 
      LineBox[{{-59.01781466826833, -2.}, {-59.01781466826833, 2.}}], 
      LineBox[{{-49.97375200457475, 2.}, {-49.97375200457475, -2.}}], 
      LineBox[{{-41.04027707820566, 2.}, {-41.04027707820566, -2.}}], 
      LineBox[{{-29.725372181738862`, 2.}, {-29.725372181738862`, -2.}}], 
      LineBox[{{-25.378774998997127`, -2.}, {-25.378774998997127`, 2.}}], 
      LineBox[{{-80.34835874669635, -2.}, {-80.34835874669635, 2.}}], 
      LineBox[{{-60.1408334687182, -2.}, {-60.1408334687182, 2.}}], 
      LineBox[{{-48.80821708116019, -2.}, {-48.80821708116019, 2.}}], 
      LineBox[{{-44.428568048965374`, -2.}, {-44.428568048965374`, 2.}}], 
      LineBox[{{-39.95683591221092, 2.}, {-39.95683591221092, -2.}}], 
      LineBox[{{-35.34495428762256, 2.}, {-35.34495428762256, -2.}}], 
      LineBox[{{-99.67949885464785, -2.}, {-99.67949885464785, 2.}}], 
      LineBox[{{-79.52575033254502, -2.}, {-79.52575033254502, 2.}}], 
      LineBox[{{-77.21386044653458, -2.}, {-77.21386044653458, 2.}}], 
      LineBox[{{-75.02959244378141, -2.}, {-75.02959244378141, 2.}}], 
      LineBox[{{-70.58220191172612, -2.}, {-70.58220191172612, 2.}}], 
      LineBox[{{-43.59856887449476, -2.}, {-43.59856887449476, 2.}}], 
      LineBox[{{-39.115257776737955`, -2.}, {-39.115257776737955`, 2.}}], 
      LineBox[{{-30.012543009180778`, 2.}, {-30.012543009180778`, -2.}}], 
      LineBox[{{-25.68331969038397, 2.}, {-25.68331969038397, -2.}}], 
      LineBox[{{-18.86620660081422, 2.}, {-18.86620630949879, -2.}}], 
      LineBox[{{-96.33215007918595, -2.}, {-96.33215007918595, 2.}}], 
      LineBox[{{-82.82449589183821, 2.}, {-82.82449589183821, -2.}}], 
      LineBox[{{-78.34633574251752, -2.}, {-78.34633574251752, 2.}}], 
      LineBox[{{-76.11281308301663, 2.}, {-76.11281308301663, -2.}}], 
      LineBox[{{-67.21427777816638, -2.}, {-67.21427777816638, 2.}}], 
      LineBox[{{-55.92499675005065, 2.}, {-55.92499675005065, -2.}}], 
      LineBox[{{-51.366280277933534`, -2.}, {-51.366280277933534`, 2.}}], 
      LineBox[{{-49.10834362883747, 2.}, {-49.10834362883747, -2.}}], 
      LineBox[{{-46.87409284276083, 2.}, {-46.87409284276083, -2.}}], 
      LineBox[{{-44.70169008123421, -2.}, {-44.70169008123421, 2.}}], 
      LineBox[{{-35.62835398492189, -2.}, {-35.62835398492189, 2.}}], 
      LineBox[{{-31.13486627056517, -2.}, {-31.13486627056517, 2.}}], 
      LineBox[{{-24.522431510344997`, -2.}, {-24.522431510344997`, 2.}}], 
      LineBox[{{-22.289986623102163`, -2.}, {-22.289986623101797`, 2.}}], 
      LineBox[{{-99.13971123283025, 2.}, {-99.13971123283025, -2.}}], 
      LineBox[{{-76.66333676477561, -2.}, {-76.66333676477561, 2.}}], 
      LineBox[{{-70.02642686202952, 2.}, {-70.02642686202952, -2.}}], 
      LineBox[{{-63.2295781520529, 2.}, {-63.2295781520529, -2.}}], 
      LineBox[{{-58.75475457972706, 2.}, {-58.75475457972706, -2.}}], 
      LineBox[{{-45.247934145771886`, -2.}, {-45.247934145771886`, 2.}}], 
      LineBox[{{-38.51794004336842, -2.}, {-38.51794004336842, 2.}}], 
      LineBox[{{-36.196182676241975`, -2.}, {-36.196182676241975`, 2.}}], 
      LineBox[{{-16.17122935178805, 2.}, {-16.1685554377259, -2.}}], 
      LineBox[{{-89.0893923756566, -2.}, {-89.0893923756566, 2.}}], 
      LineBox[{{-77.76878736080303, 2.}, {-77.76878736080303, -2.}}], 
      LineBox[{{-71.11986167594786, 2.}, {-71.11986167594786, -2.}}], 
      LineBox[{{-68.95242913085912, -2.}, {-68.95242913085912, 2.}}], 
      LineBox[{{-66.6220138470456, -2.}, {-66.6220138470456, 2.}}], 
      LineBox[{{-62.16632047766075, 2.}, {-62.16632047766075, -2.}}], 
      LineBox[{{-48.51852971774993, 2.}, {-48.51852971774993, -2.}}], 
      LineBox[{{-44.171184141004936`, 2.}, {-44.171184141004936`, -2.}}], 
      LineBox[{{-86.48515053556115, -2.}, {-86.48515053556115, 2.}}], 
      LineBox[{{-84.12275372600669, 2.}, {-84.12275372600669, -2.}}], 
      LineBox[{{-70.70451533965162, -2.}, {-70.70451533965162, 2.}}], 
      LineBox[{{-63.892576891184916`, 2.}, {-63.892576891184916`, -2.}}], 
      LineBox[{{-61.73847799495756, 2.}, {-61.73847799495756, -2.}}], 
      LineBox[{{-57.23783877050202, -2.}, {-57.23783877050202, 2.}}], 
      LineBox[{{-54.886769646459, 2.}, {-54.886769646459, -2.}}], 
      LineBox[{{-48.09649025944975, -2.}, {-48.09649025944975, 2.}}], 
      LineBox[{{-45.90788615843783, -2.}, {-45.90788615843783, 2.}}], 
      LineBox[{{-41.43641025452248, 2.}, {-41.43641025452248, -2.}}], 
      LineBox[{{-39.26040802457383, 2.}, {-39.26040802457383, -2.}}], 
      LineBox[{{-30.129308368402608`, -2.}, {-30.129308368402608`, 2.}}], 
      LineBox[{{-19.018768199079062`, 2.}, {-19.018768115846083`, -2.}}], 
      LineBox[{{-85.3005235489425, -2.}, {-85.3005235489425, 2.}}], 
      LineBox[{{-82.9807676681733, 2.}, {-82.9807676681733, -2.}}], 
      LineBox[{{-71.85145778625608, 2.}, {-71.85145778625608, -2.}}], 
      LineBox[{{-62.82037488304393, -2.}, {-62.82037488304393, 2.}}], 
      LineBox[{{-33.558436794931076`, 2.}, {-33.558436794931076`, -2.}}], 
      LineBox[{{-94.76014783327894, -2.}, {-94.76014783327894, 2.}}], 
      LineBox[{{-90.39686188414986, 2.}, {-90.39686188414986, -2.}}], 
      LineBox[{{-85.88824546478432, 2.}, {-85.88824546478432, -2.}}], 
      LineBox[{{-74.64290476315878, -2.}, {-74.64290476315878, 2.}}], 
      LineBox[{{-70.17100347968709, -2.}, {-70.17100347968709, 2.}}], 
      LineBox[{{-58.87537664774944, -2.}, {-58.87537664774944, 2.}}], 
      LineBox[{{-49.81963168412323, -2.}, {-49.81963168412323, 2.}}], 
      LineBox[{{-45.378774560800785`, 2.}, {-45.378774560800785`, -2.}}], 
      LineBox[{{-43.18481586147281, 2.}, {-43.18481586147281, -2.}}], 
      LineBox[{{-36.353665074620174`, 2.}, {-36.353665074620174`, -2.}}], 
      LineBox[{{-95.88411273225482, 2.}, {-95.88411273225482, -2.}}], 
      LineBox[{{-82.40376418632066, -2.}, {-82.40376418632066, 2.}}], 
      LineBox[{{-80.21940928901309, 2.}, {-80.21940928901309, -2.}}], 
      LineBox[{{-75.71552795185038, -2.}, {-75.71552795185038, 2.}}], 
      LineBox[{{-69.08386241963872, -2.}, {-69.08386241963872, 2.}}], 
      LineBox[{{-66.76157530356889, 2.}, {-66.76157530356889, -2.}}], 
      LineBox[{{-57.79107156978957, 2.}, {-57.79107156978957, -2.}}], 
      LineBox[{{-53.15085291898402, -2.}, {-53.15085291898402, 2.}}], 
      LineBox[{{-50.980759210599565`, 2.}, {-50.980759210599565`, -2.}}], 
      LineBox[{{-39.81124850553038, 2.}, {-39.81124850553038, -2.}}], 
      LineBox[{{-37.51187758119142, 2.}, {-37.51187758119142, -2.}}], 
      LineBox[{{-26.3752935010045, 2.}, {-26.3752935010045, -2.}}], 
      LineBox[{{-19.569951411328958`, -2.}, {-19.56995140157969, 2.}}], 
      LineBox[{{-97.3470918242749, 2.}, {-97.3470918242749, -2.}}], 
      LineBox[{{-81.56496884744733, 2.}, {-81.56496884744733, -2.}}], 
      LineBox[{{-79.36768445965474, 2.}, {-79.36768445965474, -2.}}], 
      LineBox[{{-77.06629739781569, 2.}, {-77.06629739781569, -2.}}], 
      LineBox[{{-74.90162385882716, 2.}, {-74.90162385882716, -2.}}], 
      LineBox[{{-68.23394866988983, 2.}, {-68.23394866988983, -2.}}], 
      LineBox[{{-63.624246878720015`, 2.}, {-63.624246878720015`, -2.}}], 
      LineBox[{{-61.4432017580397, -2.}, {-61.4432017580397, 2.}}], 
      LineBox[{{-45.632862436148386`, -2.}, {-45.632862436148386`, 2.}}], 
      LineBox[{{-38.9631761968425, -2.}, {-38.9631761968425, 2.}}], 
      LineBox[{{-34.3682367188701, 2.}, {-34.3682367188701, -2.}}], 
      LineBox[{{-32.15372367322246, -2.}, {-32.15372367322246, 2.}}], 
      LineBox[{{-85.00054048773157, -2.}, {-85.00054048773157, 2.}}], 
      LineBox[{{-69.35311289979579, -2.}, {-69.35311289979579, 2.}}], 
      LineBox[{{-67.05988791688748, -2.}, {-67.05988791688748, 2.}}], 
      LineBox[{{-64.7475921625131, 2.}, {-64.7475921625131, -2.}}], 
      LineBox[{{-62.572779462451315`, -2.}, {-62.572779462451315`, 2.}}], 
      LineBox[{{-53.44636013068424, -2.}, {-53.44636013068424, 2.}}], 
      LineBox[{{-42.310034247581406`, -2.}, {-42.310034247581406`, 2.}}], 
      LineBox[{{-40.08501087158083, -2.}, {-40.08501087158083, 2.}}], 
      LineBox[{{-26.629356561976877`, 2.}, {-26.629356561976877`, -2.}}], 
      LineBox[{{-24.365636223690384`, -2.}, {-24.365636223690384`, 2.}}], 
      LineBox[{{-78.78405662129062, 2.}, {-78.78405662129062, -2.}}], 
      LineBox[{{-67.65651314352463, 2.}, {-67.65651314352463, -2.}}], 
      LineBox[{{-58.600338929644806`, -2.}, {-58.600338929644806`, 2.}}], 
      LineBox[{{-54.02342701506046, 2.}, {-54.02342701506046, -2.}}], 
      LineBox[{{-49.525910999518906`, -2.}, {-49.525910999518906`, 2.}}], 
      LineBox[{{-47.283453838117126`, -2.}, {-47.283453838117126`, 2.}}], 
      LineBox[{{-40.638218833012296`, -2.}, {-40.638218833012296`, 2.}}], 
      LineBox[{{-36.05265296675422, 2.}, {-36.05265296675422, -2.}}], 
      LineBox[{{-33.82052971637192, 2.}, {-33.82052971637192, -2.}}], 
      LineBox[{{-31.573295967536065`, -2.}, {-31.573295967536065`, 2.}}], 
      LineBox[{{-18.196970674722852`, 2.}, {-18.19696756735828, -2.}}], 
      LineBox[{{-16.01787472756855, -2.}, {-16.01319537795979, 2.}}], 
      LineBox[{{-86.76273396120479, -2.}, {-86.76273396120479, 2.}}], 
      LineBox[{{-84.41281857188976, 2.}, {-84.41281857188976, -2.}}], 
      LineBox[{{-79.94469087916609, 2.}, {-79.94469087916609, -2.}}], 
      LineBox[{{-77.622880401212, -2.}, {-77.622880401212, 2.}}], 
      LineBox[{{-70.9799619412867, 2.}, {-70.9799619412867, -2.}}], 
      LineBox[{{-68.81348536843497, -2.}, {-68.81348536843497, 2.}}], 
      LineBox[{{-66.47013173068856, -2.}, {-66.47013173068856, 2.}}], 
      LineBox[{{-64.1661583157355, 2.}, {-64.1661583157355, -2.}}], 
      LineBox[{{-52.86588161805749, 2.}, {-52.86588161805749, -2.}}], 
      LineBox[{{-46.18898173247704, -2.}, {-46.18898173247704, 2.}}], 
      LineBox[{{-41.71441681231663, 2.}, {-41.71441681231663, -2.}}], 
      LineBox[{{-39.550545474962895`, 2.}, {-39.550545474962895`, -2.}}], 
      LineBox[{{-95.37486130889916, 2.}, {-95.37486130889916, -2.}}], 
      LineBox[{{-81.90135873705589, -2.}, {-81.90135873705589, 2.}}], 
      LineBox[{{-70.7737189896621, 2.}, {-70.7737189896621, -2.}}], 
      LineBox[{{-66.26517328836559, 2.}, {-66.26517328836559, -2.}}], 
      LineBox[{{-61.811669083310626`, -2.}, {-61.811669083310626`, 2.}}], 
      LineBox[{{-59.50298329256023, 2.}, {-59.50298329256023, -2.}}], 
      LineBox[{{-54.96985282856012, 2.}, {-54.96985282856012, -2.}}], 
      LineBox[{{-52.645509274087125`, 2.}, {-52.645509274087125`, -2.}}], 
      LineBox[{{-48.154379693136505`, -2.}, {-48.154379693136505`, 2.}}], 
      LineBox[{{-41.52443984925955, -2.}, {-41.52443984925955, 2.}}], 
      LineBox[{{-76.32848215422119, -2.}, {-76.32848215422119, 2.}}], 
      LineBox[{{-65.10506226887308, 2.}, {-65.10506226887308, -2.}}], 
      LineBox[{{-62.89991556531031, 2.}, {-62.89991556531031, -2.}}], 
      LineBox[{{-58.41035108792054, 2.}, {-58.41035108792054, -2.}}], 
      LineBox[{{-47.06399086005112, 2.}, {-47.06399086005112, -2.}}], 
      LineBox[{{-44.9134990042182, -2.}, {-44.9134990042182, 2.}}], 
      LineBox[{{-42.66075314347335, 2.}, {-42.66075314347335, -2.}}], 
      LineBox[{{-35.831085074465534`, 2.}, {-35.831085074465534`, -2.}}], 
      LineBox[{{-29.118192313785354`, 2.}, {-29.118192313785354`, -2.}}], 
      LineBox[{{-22.512238633413183`, 2.}, {-22.51223863341291, -2.}}], 
      LineBox[{{-79.15490347691781, -2.}, {-79.15490347691781, 2.}}], 
      LineBox[{{-76.86765483223255, -2.}, {-76.86765483223255, 2.}}], 
      LineBox[{{-70.22845860306788, -2.}, {-70.22845860306788, 2.}}], 
      LineBox[{{-68.02994265844252, -2.}, {-68.02994265844252, 2.}}], 
      LineBox[{{-63.44046877122454, -2.}, {-63.44046877122454, 2.}}], 
      LineBox[{{-61.23316088573954, -2.}, {-61.23316088573954, 2.}}], 
      LineBox[{{-56.72010835042593, 2.}, {-56.72010835042593, -2.}}], 
      LineBox[{{-49.900677714705495`, 2.}, {-49.900677714705495`, -2.}}], 
      LineBox[{{-45.4430213116782, -2.}, {-45.4430213116782, 2.}}], 
      LineBox[{{-40.96832981327633, -2.}, {-40.96832981327633, 2.}}], 
      LineBox[{{-31.961635939232977`, 2.}, {-31.961635939232977`, -2.}}], 
      LineBox[{{-25.31243853156633, -2.}, {-25.31243853156633, 2.}}], 
      LineBox[{{-98.2569335596494, 2.}, {-98.2569335596494, -2.}}], 
      LineBox[{{-95.95726168685582, 2.}, {-95.95726168685582, -2.}}], 
      LineBox[{{-82.47889484802023, -2.}, {-82.47889484802023, 2.}}], 
      LineBox[{{-71.35040255548968, -2.}, {-71.35040255548968, 2.}}], 
      LineBox[{{-69.15145668243964, -2.}, {-69.15145668243964, 2.}}], 
      LineBox[{{-66.8418231410698, 2.}, {-66.8418231410698, -2.}}], 
      LineBox[{{-64.54194625001286, 2.}, {-64.54194625001286, -2.}}], 
      LineBox[{{-51.028687237618556`, -2.}, {-51.028687237618556`, 2.}}], 
      LineBox[{{-42.09234665702778, 2.}, {-42.09234665702778, -2.}}], 
      LineBox[{{-35.25308955523528, 2.}, {-35.25308955523528, -2.}}], 
      LineBox[{{-33.08465343694185, 2.}, {-33.08465343694185, -2.}}], 
      LineBox[{{-28.577343019641898`, -2.}, {-28.577343019641898`, 2.}}], 
      LineBox[{{-24.15094729273253, -2.}, {-24.15094729273253, 2.}}], 
      LineBox[{{-88.45182825656482, -2.}, {-88.45182825656482, 2.}}], 
      LineBox[{{-74.96282622554442, -2.}, {-74.96282622554442, 2.}}], 
      LineBox[{{-68.30111262084168, 2.}, {-68.30111262084168, -2.}}], 
      LineBox[{{-65.97279915510423, 2.}, {-65.97279915510423, -2.}}], 
      LineBox[{{-61.51414081290498, 2.}, {-61.51414081290498, -2.}}], 
      LineBox[{{-57.01503656490809, -2.}, {-57.01503656490809, 2.}}], 
      LineBox[{{-54.68086784733885, 2.}, {-54.68086784733885, -2.}}], 
      LineBox[{{-47.882712850763696`, -2.}, {-47.882712850763696`, 2.}}], 
      LineBox[{{-45.70053637067454, -2.}, {-45.70053637067454, 2.}}], 
      LineBox[{{-39.04128473711052, 2.}, {-39.04128473711052, -2.}}], 
      LineBox[{{-76.044707060531, -2.}, {-76.044707060531, 2.}}], 
      LineBox[{{-69.43084630201686, -2.}, {-69.43084630201686, 2.}}], 
      LineBox[{{-67.13315768156221, 2.}, {-67.13315768156221, -2.}}], 
      LineBox[{{-62.625835624006875`, -2.}, {-62.625835624006875`, 2.}}], 
      LineBox[{{-49.021350426612166`, 2.}, {-49.021350426612166`, -2.}}], 
      LineBox[{{-46.78641537811215, -2.}, {-46.78641537811215, 2.}}], 
      LineBox[{{-33.355706800141355`, -2.}, {-33.355706800141355`, 2.}}], 
      LineBox[{{-31.082231570796896`, 2.}, {-31.082231570796896`, -2.}}], 
      LineBox[{{-28.844829948992434`, -2.}, {-28.844829948992434`, 2.}}], 
      LineBox[{{-85.66784974634365, -2.}, {-85.66784974634365, 2.}}], 
      LineBox[{{-81.09962950015547, 2.}, {-81.09962950015547, -2.}}], 
      LineBox[{{-78.85214653576642, 2.}, {-78.85214653576642, -2.}}], 
      LineBox[{{-74.42869647964842, 2.}, {-74.42869647964842, -2.}}], 
      LineBox[{{-72.2136663868101, -2.}, {-72.2136663868101, 2.}}], 
      LineBox[{{-63.15914152378087, -2.}, {-63.15914152378087, 2.}}], 
      LineBox[{{-58.675649985726004`, -2.}, {-58.675649985726004`, 2.}}], 
      LineBox[{{-56.438904518201866`, 2.}, {-56.438904518201866`, -2.}}], 
      LineBox[{{-54.09206094810052, -2.}, {-54.09206094810052, 2.}}], 
      LineBox[{{-47.33462396253667, 2.}, {-47.33462396253667, -2.}}], 
      LineBox[{{-45.17212884701973, 2.}, {-45.17212884701973, -2.}}], 
      LineBox[{{-27.227992649393038`, -2.}, {-27.227992649393038`, 2.}}], 
      LineBox[{{-25.022970310050113`, 2.}, {-25.022970310050113`, -2.}}], 
      LineBox[{{-86.83052369881122, -2.}, {-86.83052369881122, 2.}}], 
      LineBox[{{-82.17536697475398, 2.}, {-82.17536697475398, -2.}}], 
      LineBox[{{-71.06264794504955, -2.}, {-71.06264794504955, 2.}}], 
      LineBox[{{-68.87288638726002, -2.}, {-68.87288638726002, 2.}}], 
      LineBox[{{-64.24108535784603, -2.}, {-64.24108535784603, 2.}}], 
      LineBox[{{-57.58960361167178, -2.}, {-57.58960361167178, 2.}}], 
      LineBox[{{-50.778562846613234`, 2.}, {-50.778562846613234`, -2.}}], 
      LineBox[{{-41.790002781258856`, 2.}, {-41.790002781258856`, -2.}}], 
      LineBox[{{-99.75540648896595, 2.}, {-99.75540648896595, -2.}}], 
      LineBox[{{-95.23370488116413, -2.}, {-95.23370488116413, 2.}}], 
      LineBox[{{-84.05062829077511, -2.}, {-84.05062829077511, 2.}}], 
      LineBox[{{-81.77240927937261, 2.}, {-81.77240927937261, -2.}}], 
      LineBox[{{-70.65261260214376, 2.}, {-70.65261260214376, -2.}}], 
      LineBox[{{-66.11825751952144, -2.}, {-66.11825751952144, 2.}}], 
      LineBox[{{-63.83427900157201, 2.}, {-63.83427900157201, -2.}}], 
      LineBox[{{-57.17161132590347, 2.}, {-57.17161132590347, -2.}}], 
      LineBox[{{-48.021027247679534`, 2.}, {-48.021027247679534`, -2.}}], 
      LineBox[{{-36.83520439079404, 2.}, {-36.83520439079404, -2.}}], 
      LineBox[{{-34.54813481879399, -2.}, {-34.54813481879399, 2.}}], 
      LineBox[{{-30.071603198879213`, -2.}, {-30.071603198879213`, 2.}}], 
      LineBox[{{-23.43701598553918, -2.}, {-23.437015985539176`, 2.}}], 
      LineBox[{{-96.39615541446184, -2.}, {-96.39615541446184, 2.}}], 
      LineBox[{{-91.99379941672309, -2.}, {-91.99379941672309, 2.}}], 
      LineBox[{{-87.5027719300749, 2.}, {-87.5027719300749, -2.}}], 
      LineBox[{{-80.69596163262521, 2.}, {-80.69596163262521, -2.}}], 
      LineBox[{{-78.41928922231303, 2.}, {-78.41928922231303, -2.}}], 
      LineBox[{{-69.56961334741408, -2.}, {-69.56961334741408, 2.}}], 
      LineBox[{{-67.2997591702869, -2.}, {-67.2997591702869, 2.}}], 
      LineBox[{{-64.97708298863445, -2.}, {-64.97708298863445, 2.}}], 
      LineBox[{{-62.76206470725829, -2.}, {-62.76206470725829, 2.}}], 
      LineBox[{{-60.49856032658583, -2.}, {-60.49856032658583, 2.}}], 
      LineBox[{{-40.28815609020484, -2.}, {-40.28815609020484, 2.}}], 
      LineBox[{{-28.98893273405296, 2.}, {-28.98893273405296, -2.}}], 
      LineBox[{{-90.3181715896572, -2.}, {-90.3181715896572, 2.}}], 
      LineBox[{{-79.01264419131655, 2.}, {-79.01264419131655, -2.}}], 
      LineBox[{{-72.35372037902432, 2.}, {-72.35372037902432, -2.}}], 
      LineBox[{{-70.1067889300262, 2.}, {-70.1067889300262, -2.}}], 
      LineBox[{{-67.88816679800378, -2.}, {-67.88816679800378, 2.}}], 
      LineBox[{{-47.484842690364786`, 2.}, {-47.484842690364786`, -2.}}], 
      LineBox[{{-45.31482117408263, -2.}, {-45.31482117408263, 2.}}], 
      LineBox[{{-93.60471417077059, -2.}, {-93.60471417077059, 2.}}], 
      LineBox[{{-91.45066568426735, 2.}, {-91.45066568426735, -2.}}], 
      LineBox[{{-84.63321429033043, 2.}, {-84.63321429033043, -2.}}], 
      LineBox[{{-66.70638509121649, -2.}, {-66.70638509121649, 2.}}], 
      LineBox[{{-64.38494527869821, -2.}, {-64.38494527869821, 2.}}], 
      LineBox[{{-62.21737771614365, 2.}, {-62.21737771614365, -2.}}], 
      LineBox[{{-57.732215761800106`, 2.}, {-57.732215761800106`, -2.}}], 
      LineBox[{{-48.60320310124922, 2.}, {-48.60320310124922, -2.}}], 
      LineBox[{{-37.42931318459938, 2.}, {-37.42931318459938, -2.}}], 
      LineBox[{{-35.12880197612308, 2.}, {-35.12880197612308, -2.}}], 
      LineBox[{{-32.93680614792394, -2.}, {-32.93680614792394, 2.}}], 
      LineBox[{{-28.435611024321283`, -2.}, {-28.435611024321283`, 2.}}], 
      LineBox[{{-94.97074411659327, -2.}, {-94.97074411659327, 2.}}], 
      LineBox[{{-86.09945802828997, -2.}, {-86.09945802828997, 2.}}], 
      LineBox[{{-70.37532250133536, 2.}, {-70.37532250133536, -2.}}], 
      LineBox[{{-65.82804010974671, 2.}, {-65.82804010974671, -2.}}], 
      LineBox[{{-52.25122636431375, 2.}, {-52.25122636431375, -2.}}], 
      LineBox[{{-43.38516906981568, 2.}, {-43.38516906981568, -2.}}], 
      LineBox[{{-41.10799215108033, -2.}, {-41.10799215108033, 2.}}], 
      LineBox[{{-38.90498795543478, 2.}, {-38.90498795543478, -2.}}], 
      LineBox[{{-96.11270321538295, -2.}, {-96.11270321538295, 2.}}], 
      LineBox[{{-84.92707524825134, -2.}, {-84.92707524825134, 2.}}], 
      LineBox[{{-66.99587751807822, -2.}, {-66.99587751807822, 2.}}], 
      LineBox[{{-64.66966803871817, -2.}, {-64.66966803871817, 2.}}], 
      LineBox[{{-62.49115459851969, 2.}, {-62.49115459851969, -2.}}], 
      LineBox[{{-57.99480321283006, -2.}, {-57.99480321283006, 2.}}], 
      LineBox[{{-55.676763290678686`, -2.}, {-55.676763290678686`, 2.}}], 
      LineBox[{{-44.497598892286064`, -2.}, {-44.497598892286064`, 2.}}], 
      LineBox[{{-87.7739308805006, 2.}, {-87.7739308805006, -2.}}], 
      LineBox[{{-85.52091926738319, 2.}, {-85.52091926738319, -2.}}], 
      LineBox[{{-69.83303216568241, 2.}, {-69.83303216568241, -2.}}], 
      LineBox[{{-67.5760472412479, 2.}, {-67.5760472412479, -2.}}], 
      LineBox[{{-65.26853945165965, 2.}, {-65.26853945165965, -2.}}], 
      LineBox[{{-63.028330642704226`, 2.}, {-63.028330642704226`, -2.}}], 
      LineBox[{{-60.80864801451952, -2.}, {-60.80864801451952, 2.}}], 
      LineBox[{{-58.538087594271325`, -2.}, {-58.538087594271325`, 2.}}], 
      LineBox[{{-56.27018221886742, -2.}, {-56.27018221886742, 2.}}], 
      LineBox[{{-45.03931031937412, 2.}, {-45.03931031937412, -2.}}], 
      LineBox[{{-38.31262117353638, 2.}, {-38.31262117353638, -2.}}], 
      LineBox[{{-20.401892140975924`, 2.}, {-20.40189214027955, -2.}}], 
      LineBox[{{-93.33492325647063, 2.}, {-93.33492325647063, -2.}}], 
      LineBox[{{-86.68647050639755, -2.}, {-86.68647050639755, 2.}}], 
      LineBox[{{-79.88862589756467, -2.}, {-79.88862589756467, 2.}}], 
      LineBox[{{-66.39609873929847, -2.}, {-66.39609873929847, 2.}}], 
      LineBox[{{-64.10501784937333, -2.}, {-64.10501784937333, 2.}}], 
      LineBox[{{-57.44868922523545, 2.}, {-57.44868922523545, -2.}}], 
      LineBox[{{-55.10588739036917, -2.}, {-55.10588739036917, 2.}}], 
      LineBox[{{-50.64087675113681, -2.}, {-50.64087675113681, 2.}}], 
      LineBox[{{-48.28756276584177, 2.}, {-48.28756276584177, -2.}}], 
      LineBox[{{-41.64673829858682, -2.}, {-41.64673829858682, 2.}}], 
      LineBox[{{-30.349973000394318`, 2.}, {-30.349973000394318`, -2.}}], 
      LineBox[{{-21.551290068040583`, 2.}, {-21.551290068030546`, -2.}}]},
     Annotation[#, "Charting`Private`Tag$1876629#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[{{-99.99999775510204, 0.}, {-99.99999775510204, 2.}}], 
      LineBox[{{-75.35229583192692, -2.}, {-75.35229583192692, 
       0.}, {-75.35229583192692, 2.}}], 
      LineBox[{{-66.38999292557557, 2.}, {-66.38999292557557, 
       0.}, {-66.38999292557557, -2.}}], 
      LineBox[{{-43.95478493176432, -2.}, {-43.95478493176432, 
       0.}, {-43.95478493176432, -2.}}], 
      LineBox[{{-39.465901633872654`, -2.}, {-39.46590163386956, 
       0.}, {-39.46590163386844, -2.}}], 
      LineBox[{{-34.847803981967154`, -2.}, {-34.84780397117375, 
       0.}, {-34.811778585923825`, 0.}, {-34.81177856075571, -2.}}], 
      LineBox[{{-32.66127417460435, -2.}, {-32.66127256384511, 
       0.}, {-32.66127081705289, -2.}}], LineBox[CompressedData["
1:eJxNmHc4l1/cx62y997ja++RzffcZoSKyKiQFVJGSraMJoXslWSUEQ1C+p6T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       "]], 
      LineBox[{{-76.44199219169727, 2.}, {-76.44199219169727, 
       0.}, {-76.44199219169727, -2.}}], 
      LineBox[{{-74.81816608603091, -2.}, {-74.81816608603091, 
       0.}, {-74.81816608603091, -2.}}], 
      LineBox[{{-82.59609868027154, -2.}, {-82.59609868027154, 
       0.}, {-82.56003596265575, 0.}, {-82.56003596265575, -2.}}], 
      LineBox[{{-79.57438598574203, 2.}, {-79.57438598574203, 
       0.}, {-79.57438598574203, 2.}}], 
      LineBox[{{-27.89172536862057, -2.}, {-27.885380819659062`, \
-1.2732395447351628`}, {-27.8758639962168, -2.}}], 
      LineBox[{{-85.24542461933234, 2.}, {-85.24542461933234, 
       0.}, {-85.20869199959222, 0.}, {-85.20869199959222, -2.}}], 
      LineBox[{{-71.7669424461268, -2.}, {-71.7669424461268, 
       0.}, {-71.7669424461268, 2.}}], 
      LineBox[{{-64.9513937170537, -2.}, {-64.9513937170537, 
       0.}, {-64.9513937170537, 2.}}], 
      LineBox[{{-62.74658412961608, -2.}, {-62.74658412961608, 
       0.}, {-62.74658412961608, -2.}}], 
      LineBox[{{-99.19031632237565, -2.}, {-99.19031632237565, 
       0.}, {-99.19031632237565, -2.}}], 
      LineBox[{{-74.55110121308292, 2.}, {-74.55110121308292, 
       0.}, {-74.55110121308292, -2.}}], 
      LineBox[{{-61.068498032341054`, -2.}, {-61.068498032341054`, 
       0.}, {-61.068498032341054`, -2.}}], 
      LineBox[{{-58.798411360378594`, -2.}, {-58.798411360378594`, 
       0.}, {-58.798411360378594`, -2.}}], 
      LineBox[{{-27.431229043045334`, -2.}, {-27.41853994512232, \
-1.2732395447351628`}, {-27.385194168369694`, -0.6366197723675814}, \
{-27.351848391617068`, -1.2732395447351628`}, {-27.318502614864443`, \
-1.909859317102744}, {-27.28515683811182, -0.954929658551372}, \
{-27.2518110613592, -0.3183098861837907}, {-27.22244907505987, -2.}}], 
      LineBox[{{-86.94915573962246, 2.}, {-86.94915573962246, 
       0.}, {-86.94915573962246, 2.}}], 
      LineBox[{{-62.209924104686294`, -2.}, {-62.209924104686294`, 
       0.}, {-62.209924104686294`, -2.}}], 
      LineBox[{{-59.9043699525006, 2.}, {-59.9043699525006, 
       0.}, {-59.9043699525006, -2.}}], 
      LineBox[{{-50.88640090740594, -2.}, {-50.88640090740594, 
       0.}, {-50.88640090740594, 2.}}], 
      LineBox[{{-46.368077167945415`, -2.}, {-46.368077167945415`, 
       0.}, {-46.368077167945415`, -2.}}], 
      LineBox[{{-41.49735382010969, -2.}, {-41.49735382010968, 
       0.}, {-41.49735382010967, -2.}}], 
      LineBox[{{-96.56074056231411, -2.}, {-96.56074056231411, 
       0.}, {-96.5241660850136, 0.}, {-96.5241660850136, -2.}}], 
      LineBox[{{-89.86418912143037, -2.}, {-89.86418912143037, 
       0.}, {-89.86418912143037, -2.}}], 
      LineBox[{{-67.41576963102192, 2.}, {-67.41576963102192, 
       0.}, {-67.37913474868455, 0.}, {-67.34249986634717, 
       0.}, {-67.3058649840098, 0.}, {-67.3058649840098, 2.}}], 
      LineBox[{{-58.39094807429764, -2.}, {-58.39094807429764, 
       0.}, {-58.39094807429764, -2.}}], 
      LineBox[{{-42.648659388442596`, -2.}, {-42.648659388442596`, 
       0.}, {-42.64865938844259, -2.}}], 
      LineBox[{{-97.10935772182164, -2.}, {-97.10935772182164, 
       0.}, {-97.07278324452113, 0.}, {-97.07278324452113, -2.}}], 
      LineBox[{{-27.586842667890913`, -2.}, {-27.58526882888544, \
-1.909859317102744}, {-27.551923052132814`, -1.2732395447351628`}, \
{-27.51857727538019, -1.2732395447351628`}, {-27.485231498627567`, \
-0.6366197723675814}, {-27.467378230997152`, -2.}}], 
      LineBox[{{-69.14019097197283, -2.}, {-69.14019097197283, 
       0.}, {-69.14019097197283, -2.}}], 
      LineBox[{{-51.02119848339684, -2.}, {-51.02119848339684, 
       0.}, {-51.02119848339684, -2.}}], 
      LineBox[{{-30.76649790198869, -2.}, {-30.766423372187255`, 
       0.}, {-30.76634884238582, -2.}}], 
      LineBox[{{-68.29500680711878, -2.}, {-68.29500680711878, 
       0.}, {-68.29500680711878, -2.}}], 
      LineBox[{{-50.17836001620864, -2.}, {-50.17836001620864, 
       0.}, {-50.17836001620864, -2.}}], 
      LineBox[{{-47.869067484251815`, -2.}, {-47.869067484251815`, 
       0.}, {-47.869067484251815`, -2.}}], 
      LineBox[{{-98.51558179510366, -2.}, {-98.51558179510366, 
       0.}, {-98.51558179510366, -2.}}], 
      LineBox[{{-71.62205900590519, -2.}, {-71.62205900590519, 
       0.}, {-71.62205900590519, 2.}}], 
      LineBox[{{-37.85130898942458, -2.}, {-37.85130898940311, 
       0.}, {-37.85130898918838, -2.}}], 
      LineBox[{{-93.45103580186554, -2.}, {-93.45103580186554, 
       0.}, {-93.45103580186554, 2.}}], 
      LineBox[{{-55.232618920156554`, -2.}, {-55.232618920156554`, 
       0.}, {-55.232618920156554`, -2.}}], 
      LineBox[{{-79.82972316502634, 2.}, {-79.82972316502634, 
       0.}, {-79.79324642512859, 0.}, {-79.79324642512859, -2.}}], 
      LineBox[{{-68.66135563049247, -2.}, {-68.66135563049247, 
       0.}, {-68.66135563049247, -2.}}], 
      LineBox[{{-95.15857323414389, -2.}, {-95.15857323414389, 
       0.}, {-95.15857323414389, -2.}}], 
      LineBox[{{-52.436573031301236`, -2.}, {-52.436573031301236`, 
       0.}, {-52.436573031301236`, -2.}}], 
      LineBox[{{-32.29688198211073, -2.}, {-32.29687848852629, 
       0.}, {-32.296874994941845`, -2.}}], 
      LineBox[{{-67.1959603369977, -2.}, {-67.1959603369977, 
       0.}, {-67.15932545466033, 0.}, {-67.15932545466033, -2.}}], 
      LineBox[{{-81.14448148543661, 2.}, {-81.14448148543661, 
       0.}, {-81.14448148543661, 2.}}], 
      LineBox[{{-63.21616165142966, -2.}, {-63.21616165142966, 
       0.}, {-63.21616165142966, -2.}}], 
      LineBox[{{-39.66904685249409, -2.}, {-39.66904685249357, 
       0.}, {-39.669046852493054`, -2.}}], 
      LineBox[{{-63.886986682591896`, 2.}, {-63.886986682591896`, 
       0.}, {-63.886986682591896`, 2.}}], 
      LineBox[{{-57.21944225811354, -2.}, {-57.21944225811354, 
       0.}, {-57.21944225811354, -2.}}], 
      LineBox[{{-32.44263786544604, -2.}, {-32.442636118653816`, 
       0.}, {-32.44263262506937, -2.}}], 
      LineBox[{{-94.20235227206801, -2.}, {-94.20235227206801, 
       0.}, {-94.20235227206801, 2.}}], 
      LineBox[{{-78.51656052870706, 2.}, {-78.51656052870706, 
       0.}, {-78.4800837888093, 0.}, {-78.4800837888093, -2.}}], 
      LineBox[{{-51.492989999364966`, -2.}, {-51.492989999364966`, 
       0.}, {-51.492989999364966`, -2.}}], 
      LineBox[{{-72.41891792712404, 2.}, {-72.41891792712404, 
       0.}, {-72.41891792712404, -2.}}], 
      LineBox[{{-95.86582549360458, 2.}, {-95.86582549360458, 
       0.}, {-95.86582549360458, -2.}}], 
      LineBox[{{-82.3797223745768, -2.}, {-82.3797223745768, 
       0.}, {-82.34365965696101, 0.}, {-82.34365965696101, -2.}}], 
      LineBox[{{-62.27700660780252, -2.}, {-62.27700660780252, 
       0.}, {-62.27700660780252, -2.}}], 
      LineBox[{{-52.301775455310334`, -2.}, {-52.301775455310334`, 
       0.}, {-52.26807606131261, 0.}, {-52.26807606131261, -2.}}], 
      LineBox[{{-27.74166937323376, -2.}, {-27.71865193589594, 
       0.6366197723675814}, {-27.685306159143316`, -1.2732395447351628`}, \
{-27.65196038239069, -1.2732395447351628`}, {-27.64244355894843, -2.}}], 
      LineBox[{{-49.520691407385385`, -2.}, {-49.520691407385385`, 
       0.}, {-49.520691407385385`, 2.}}], 
      LineBox[{{-47.25502599121739, -2.}, {-47.25502599121739, 
       0.}, {-47.25502599121739, -2.}}], 
      LineBox[{{-68.80221965796815, 2.}, {-68.80221965796815, 
       0.}, {-68.80221965796815, -2.}}], 
      LineBox[{{-55.15903287060259, -2.}, {-55.15903287060259, 
       0.}, {-55.15903287060259, -2.}}], 
      LineBox[{{-52.84581321658379, -2.}, {-52.84581321658379, 
       0.}, {-52.84581321658379, -2.}}], 
      LineBox[{{-84.2910464082137, 2.}, {-84.2910464082137, 
       0.}, {-84.2910464082137, -2.}}], 
      LineBox[{{-64.05469294038247, -2.}, {-64.05469294038247, 
       0.}, {-64.05469294038247, -2.}}], 
      LineBox[{{-30.2955522381108, -2.}, {-30.295134802927727`, 
       0.}, {-30.295015535732563`, -2.}}], 
      LineBox[{{-83.1370394445084, 2.}, {-83.1370394445084, 
       0.}, {-83.1370394445084, -2.}}], 
      LineBox[{{-35.928565532044125`, -2.}, {-35.928565528671186`, 
       0.}, {-35.92856552529825, -2.}}], 
      LineBox[{{-52.20067727331717, -2.}, {-52.20067727331717, 
       0.}, {-52.20067727331717, -2.}}], 
      LineBox[{{-93.82669403696679, -2.}, {-93.82669403696679, 
       0.}, {-93.82669403696679, 2.}}], 
      LineBox[{{-84.87809842193118, -2.}, {-84.87809842193118, 
       0.}, {-84.87809842193118, 2.}}], 
      LineBox[{{-80.37078473933693, 2.}, {-80.37078473933693, 
       0.}, {-80.37078473933693, -2.}}], 
      LineBox[{{-78.07883964993397, 2.}, {-78.07883964993397, 
       0.}, {-78.07883964993397, 2.}}], 
      LineBox[{{-69.24158236617424, -2.}, {-69.24158236617424, 
       0.}, {-69.24158236617424, -2.}}], 
      LineBox[{{-66.93951616063612, 2.}, {-66.93951616063612, 
       0.}, {-66.93951616063612, 2.}}], 
      LineBox[{{-57.109063183782595`, -2.}, {-57.109063183782595`, 
       0.}, {-57.109063183782595`, -2.}}], 
      LineBox[{{-47.971407733090885`, -2.}, {-47.971407733090885`, 
       0.}, {-47.971407733090885`, -2.}}], 
      LineBox[{{-43.62825354593389, -2.}, {-43.62825354593389, 
       0.}, {-43.62825354593389, 2.}}], 
      LineBox[{{-37.961394851561614`, -2.}, {-37.961394851525824`, 
       0.}, {-37.96139485150435, -2.}}], 
      LineBox[{{-84.58423746401027, 2.}, {-84.58423746401027, 
       0.}, {-84.58423746401027, -2.}}], 
      LineBox[{{-93.14702857467707, 2.}, {-93.14702857467707, 
       0.}, {-93.14702857467707, -2.}}], 
      LineBox[{{-68.55145098348036, -2.}, {-68.55145098348036, 
       0.}, {-68.55145098348036, -2.}}], 
      LineBox[{{-50.43412003075103, -2.}, {-50.43412003075103, 
       0.}, {-50.43412003075103, -2.}}], 
      LineBox[{{-47.016232077259545`, -2.}, {-47.016232077259545`, 
       0.}, {-47.016232077259545`, -2.}}], 
      LineBox[{{-44.85775981395926, -2.}, {-44.85775981395926, 
       0.}, {-44.85775981395926, -2.}}], 
      LineBox[{{-92.61133503033714, 2.}, {-92.61133503033714, 
       0.}, {-92.61133503033714, -2.}}], 
      LineBox[{{-65.63472834110159, -2.}, {-65.63472834110159, 
       0.}, {-65.63472834110159, -2.}}], 
      LineBox[{{-29.616490966121074`, -2.}, {-29.61482122538878, 
       0.}, {-29.613708064900585`, -2.}}], 
      LineBox[{{-75.72687895559798, -2.}, {-75.72687895559798, 
       0.}, {-75.72687895559798, -2.}}], 
      LineBox[{{-53.17092132045772, -2.}, {-53.17092132045772, 
       0.}, {-53.17092132045772, -2.}}], 
      LineBox[{{-83.85829379682421, -2.}, {-83.85829379682421, 
       0.}, {-83.85829379682421, -2.}}], 
      LineBox[{{-70.45827909659107, -2.}, {-70.45827909659107, 
       0.}, {-70.45827909659107, -2.}}], 
      LineBox[{{-89.53732174430706, -2.}, {-89.53732174430706, 
       0.}, {-89.53732174430706, 2.}}], 
      LineBox[{{-55.78451429181128, -2.}, {-55.78451429181128, 
       0.}, {-55.78451429181128, -2.}}], 
      LineBox[{{-28.80289757429483, -2.}, {-28.79844493234205, 
       0.}, {-28.79621861136566, -2.}}], 
      LineBox[{{-78.80837444788912, -2.}, {-78.80837444788912, 
       0.}, {-78.80837444788912, 2.}}], 
      LineBox[{{-69.9175249941836, -2.}, {-69.9175249941836, 
       0.}, {-69.9175249941836, -2.}}], 
      LineBox[{{-45.125307927202215`, -2.}, {-45.125307927202215`, 
       0.}, {-45.125307927202215`, -2.}}], 
      LineBox[{{-62.04221784689573, -2.}, {-62.04221784689573, 
       0.}, {-62.04221784689573, -2.}}], 
      LineBox[{{-57.54206622829567, -2.}, {-57.54206622829567, 
       0.}, {-57.54206622829567, -2.}}], 
      LineBox[{{-93.21399026771955, 2.}, {-93.21399026771955, 
       0.}, {-93.21399026771955, 2.}}], 
      LineBox[{{-91.06270283754921, 2.}, {-91.06270283754921, 
       0.}, {-91.06270283754921, 2.}}], 
      LineBox[{{-66.28209798493643, -2.}, {-66.28209798493643, 
       0.}, {-66.28209798493643, 2.}}], 
      LineBox[{{-52.672468789285304`, 2.}, {-52.672468789285304`, 
       0.}, {-52.672468789285304`, -2.}}], 
      LineBox[{{-28.078299415240757`, -2.}, {-28.052109703422182`, 
       0.}, {-28.02591999160361, -2.}}], 
      LineBox[{{-83.06491400927682, -2.}, {-83.06491400927682, 
       0.}, {-83.06491400927682, -2.}}], 
      LineBox[{{-51.594088181358146`, 2.}, {-51.594088181358146`, 
       0.}, {-51.594088181358146`, 2.}}], 
      LineBox[{{-40.447770190552674`, -2.}, {-40.44777019055229, 
       0.}, {-40.44777019055219, -2.}}], 
      LineBox[{{-38.181566575781986`, -2.}, {-38.18156657577125, 
       0.}, {-38.18156657575336, -2.}}], 
      LineBox[{{-88.20326588534127, -2.}, {-88.20326588534127, 
       0.}, {-88.20326588534127, -2.}}], 
      LineBox[{{-91.60690963469982, 2.}, {-91.60690963469982, 
       0.}, {-91.60690963469982, -2.}}], 
      LineBox[{{-99.62889376510245, -2.}, {-99.62889376510245, 
       0.}, {-99.62889376510245, -2.}}], 
      LineBox[{{-54.68809247186938, 2.}, {-54.68809247186938, 
       0.}, {-54.68809247186938, 2.}}], 
      LineBox[{{-64.84349877641456, -2.}, {-64.84349877641456, 
       0.}, {-64.84349877641456, 2.}}], 
      LineBox[{{-55.85810034136523, 2.}, {-55.85810034136523, 
       0.}, {-55.85810034136523, -2.}}], 
      LineBox[{{-33.36690767449153, -2.}, {-33.36690735233968, 
       0.}, {-33.36690681541993, -2.}}], 
      LineBox[{{-67.74548357205823, 2.}, {-67.74548357205823, 
       0.}, {-67.74548357205823, -2.}}], 
      LineBox[{{-52.95418258454177, -2.}, {-52.95418258454177, 
       0.}, {-52.95418258454177, -2.}}], 
      LineBox[{{-54.83258496248001, 2.}, {-54.83258496248001, 
       0.}, {-54.83258496248001, -2.}}], 
      LineBox[{{-42.539815593165784`, -2.}, {-42.539815593165784`, 
       0.}, {-42.539815593165784`, -2.}}], 
      LineBox[{{-29.00587848706832, -2.}, {-29.002539005603737`, 
       0.}, {-28.999199524139154`, -2.}}], 
      LineBox[{{-70.1203077825864, 2.}, {-70.1203077825864, 
       0.}, {-70.1203077825864, 2.}}], 
      LineBox[{{-49.77645142192776, 2.}, {-49.77645142192776, 
       0.}, {-49.77645142192776, -2.}}], 
      LineBox[{{-45.32596901213442, -2.}, {-45.32596901213442, 
       0.}, {-45.32596901213442, -2.}}], 
      LineBox[{{-38.62191002427104, -2.}, {-38.62191002426209, 
       0.}, {-38.62191002423525, 2.}}], 
      LineBox[{{-36.28881938454327, -2.}, {-36.28881938117033, 
       0.}, {-36.288819380046014`, -2.}}], 
      LineBox[{{-71.22362954529578, 2.}, {-71.22362954529578, 
       0.}, {-71.22362954529578, -2.}}], 
      LineBox[{{-44.25577655916264, -2.}, {-44.25577655916264, 
       0.}, {-44.25577655916264, -2.}}], 
      LineBox[{{-41.95931535168946, -2.}, {-41.959315351689455`, 
       0.}, {-41.95931535168945, -2.}}], 
      LineBox[{{-68.18510216010667, -2.}, {-68.18510216010667, 
       0.}, {-68.18510216010667, 2.}}], 
      LineBox[{{-50.06874858140476, -2.}, {-50.06874858140476, 
       0.}, {-50.06874858140476, -2.}}], 
      LineBox[{{-71.51339642573899, -2.}, {-71.51339642573899, 
       0.}, {-71.51339642573899, 2.}}], 
      LineBox[{{-28.732639895564546`, -2.}, {-28.730413574588155`, 
       0.}, {-28.725960932635378`, -2.}}], 
      LineBox[{{-87.79652745970273, -2.}, {-87.79652745970273, 
       0.}, {-87.79652745970273, -2.}}], 
      LineBox[{{-63.048455393639095`, -2.}, {-63.048455393639095`, 
       0.}, {-63.048455393639095`, -2.}}], 
      LineBox[{{-93.29008310072238, -2.}, {-93.29008310072238, 2.}}], 
      LineBox[{{-91.14744623161822, 2.}, {-91.14744623161822, -2.}}], 
      LineBox[{{-77.50736497200845, -2.}, {-77.50736497200845, 2.}}], 
      LineBox[{{-70.8751103838635, -2.}, {-70.8751103838635, 2.}}], 
      LineBox[{{-59.58908416551186, -2.}, {-59.58908416551186, 2.}}], 
      LineBox[{{-55.0673852597223, -2.}, {-55.0673852597223, 2.}}], 
      LineBox[{{-94.40006713264762, 2.}, {-94.40006713264762, -2.}}], 
      LineBox[{{-90.00219979177133, 2.}, {-90.00219979177133, -2.}}], 
      LineBox[{{-72.02825007938364, -2.}, {-72.02825007938364, 2.}}], 
      LineBox[{{-69.8005349239512, -2.}, {-69.8005349239512, 2.}}], 
      LineBox[{{-67.5500975329256, -2.}, {-67.5500975329256, 2.}}], 
      LineBox[{{-33.71300449580594, -2.}, {-33.713004334730016`, 2.}}], 
      LineBox[{{-99.43129293925851, -2.}, {-99.43129293925851, 2.}}], 
      LineBox[{{-92.7578137338676, -2.}, {-92.7578137338676, 2.}}], 
      LineBox[{{-90.57038407200545, 2.}, {-90.57038407200545, -2.}}], 
      LineBox[{{-88.28409211094893, 2.}, {-88.28409211094893, -2.}}], 
      LineBox[{{-83.74289310045368, 2.}, {-83.74289310045368, -2.}}], 
      LineBox[{{-81.47666650142507, 2.}, {-81.47666650142507, -2.}}], 
      LineBox[{{-79.26433369661109, 2.}, {-79.26433369661109, -2.}}], 
      LineBox[{{-70.34336884982947, 2.}, {-70.34336884982947, -2.}}], 
      LineBox[{{-68.1275330592908, 2.}, {-68.1275330592908, -2.}}], 
      LineBox[{{-63.534803541231724`, -2.}, {-63.534803541231724`, 2.}}], 
      LineBox[{{-61.33527738397116, -2.}, {-61.33527738397116, 2.}}], 
      LineBox[{{-36.53199073181806, 2.}, {-36.53199073139645, -2.}}], 
      LineBox[{{-29.779508630082745`, 2.}, {-29.778952049838647`, -2.}}], 
      LineBox[{{-98.35483621654768, -2.}, {-98.35483621654768, 2.}}], 
      LineBox[{{-91.67805643355746, -2.}, {-91.67805643355746, 2.}}], 
      LineBox[{{-87.19874522808246, -2.}, {-87.19874522808246, 2.}}], 
      LineBox[{{-64.65339816671703, 2.}, {-64.65339816671703, -2.}}], 
      LineBox[{{-48.83054533639801, -2.}, {-48.83054533639801, 2.}}], 
      LineBox[{{-97.51980463374949, -2.}, {-97.51980463374949, 2.}}], 
      LineBox[{{-86.35658636647075, -2.}, {-86.35658636647075, 2.}}], 
      LineBox[{{-81.73652769114769, -2.}, {-81.73652769114769, 2.}}], 
      LineBox[{{-77.23372470309289, -2.}, {-77.23372470309289, 2.}}], 
      LineBox[{{-75.05661686544876, 2.}, {-75.05661686544876, -2.}}], 
      LineBox[{{-63.7975433451036, -2.}, {-63.7975433451036, 2.}}], 
      LineBox[{{-61.64146732163753, 2.}, {-61.64146732163753, -2.}}], 
      LineBox[{{-59.31905889259314, -2.}, {-59.31905889259314, 2.}}], 
      LineBox[{{-54.767563341705234`, -2.}, {-54.767563341705234`, 2.}}], 
      LineBox[{{-41.35063782888123, 2.}, {-41.35063782888122, -2.}}], 
      LineBox[{{-94.12601530450733, 2.}, {-94.12601530450733, -2.}}], 
      LineBox[{{-89.70529525755099, 2.}, {-89.70529525755099, -2.}}], 
      LineBox[{{-87.47664463537242, 2.}, {-87.47664463537242, -2.}}], 
      LineBox[{{-82.87257951532592, 2.}, {-82.87257951532592, -2.}}], 
      LineBox[{{-80.65110964734406, -2.}, {-80.65110964734406, 2.}}], 
      LineBox[{{-69.53864136322045, 2.}, {-69.53864136322045, -2.}}], 
      LineBox[{{-67.23992219580254, 2.}, {-67.23992219580254, -2.}}], 
      LineBox[{{-46.90536347435055, 2.}, {-46.90536347435055, -2.}}], 
      LineBox[{{-94.66680245364773, 2.}, {-94.66680245364773, -2.}}], 
      LineBox[{{-81.20615296519819, -2.}, {-81.20615296519819, 2.}}], 
      LineBox[{{-78.98514634123978, 2.}, {-78.98514634123978, -2.}}], 
      LineBox[{{-76.70203336846063, 2.}, {-76.70203336846063, -2.}}], 
      LineBox[{{-72.31354815241741, 2.}, {-72.31354815241741, -2.}}], 
      LineBox[{{-70.07148970389682, 2.}, {-70.07148970389682, -2.}}], 
      LineBox[{{-67.84872733137264, -2.}, {-67.84872733137264, 2.}}], 
      LineBox[{{-63.26407772508411, 2.}, {-63.26407772508411, -2.}}], 
      LineBox[{{-56.544903470535544`, -2.}, {-56.544903470535544`, 2.}}], 
      LineBox[{{-43.05984705948833, -2.}, {-43.05984705948833, 2.}}], 
      LineBox[{{-38.566867093214164`, 2.}, {-38.56686709318732, -2.}}], 
      LineBox[{{-95.77579601101871, -2.}, {-95.77579601101871, 2.}}], 
      LineBox[{{-89.12873752290292, 2.}, {-89.12873752290292, -2.}}], 
      LineBox[{{-80.11288582397036, 2.}, {-80.11288582397036, -2.}}], 
      LineBox[{{-77.81438328567522, 2.}, {-77.81438328567522, -2.}}], 
      LineBox[{{-73.46615016673164, 2.}, {-73.46615016673164, -2.}}], 
      LineBox[{{-64.34718204947451, -2.}, {-64.34718204947451, 2.}}], 
      LineBox[{{-48.56159135285145, 2.}, {-48.56159135285145, -2.}}], 
      LineBox[{{-39.731925134449064`, 2.}, {-39.73192513444818, -2.}}], 
      LineBox[{{-32.91888580132636, 2.}, {-32.91888472748687, -2.}}], 
      LineBox[{{-99.84374344352327, -2.}, {-99.84374344352327, 2.}}], 
      LineBox[{{-91.01520928702702, 2.}, {-91.01520928702702, -2.}}], 
      LineBox[{{-75.20055442684283, -2.}, {-75.20055442684283, 2.}}], 
      LineBox[{{-80.79127210134763, 2.}, {-80.79127210134763, -2.}}], 
      LineBox[{{-76.28875364110456, 2.}, {-76.28875364110456, -2.}}], 
      LineBox[{{-71.89975226632995, -2.}, {-71.89975226632995, 2.}}], 
      LineBox[{{-65.0703548054507, -2.}, {-65.0703548054507, 2.}}], 
      LineBox[{{-60.61982366823588, -2.}, {-60.61982366823588, 2.}}], 
      LineBox[{{-56.086217094982516`, -2.}, {-56.086217094982516`, 2.}}], 
      LineBox[{{-51.53792252469526, 2.}, {-51.53792252469526, -2.}}], 
      LineBox[{{-35.8114830299819, 2.}, {-35.81148302323602, -2.}}], 
      LineBox[{{-85.92497808452444, 2.}, {-85.92497808452444, -2.}}], 
      LineBox[{{-81.33337734652451, -2.}, {-81.33337734652451, 2.}}], 
      LineBox[{{-72.4641940021933, -2.}, {-72.4641940021933, 2.}}], 
      LineBox[{{-63.397284409843465`, -2.}, {-63.397284409843465`, 2.}}], 
      LineBox[{{-54.33408586987333, -2.}, {-54.33408586987333, 2.}}], 
      LineBox[{{-47.5847890152544, 2.}, {-47.5847890152544, -2.}}], 
      LineBox[{{-40.94716885300304, 2.}, {-40.94716885300294, -2.}}], 
      LineBox[{{-31.902122898376824`, -2.}, {-31.902113582151646`, 2.}}], 
      LineBox[{{-95.91459146333857, -2.}, {-95.91459146333857, 2.}}], 
      LineBox[{{-93.70716641670731, -2.}, {-93.70716641670731, 2.}}], 
      LineBox[{{-89.269884799388, 2.}, {-89.269884799388, -2.}}], 
      LineBox[{{-84.7532075148148, -2.}, {-84.7532075148148, 2.}}], 
      LineBox[{{-71.3202185054435, 2.}, {-71.3202185054435, -2.}}], 
      LineBox[{{-62.332908693732705`, 2.}, {-62.332908693732705`, -2.}}], 
      LineBox[{{-55.517764862178154`, 2.}, {-55.517764862178154`, -2.}}], 
      LineBox[{{-46.4752907619673, -2.}, {-46.4752907619673, 2.}}], 
      LineBox[{{-97.38976204779215, -2.}, {-97.38976204779215, 2.}}], 
      LineBox[{{-95.06750457108903, 2.}, {-95.06750457108903, -2.}}], 
      LineBox[{{-92.8977822727967, -2.}, {-92.8977822727967, 2.}}], 
      LineBox[{{-79.42418764498656, 2.}, {-79.42418764498656, -2.}}], 
      LineBox[{{-77.10791774489024, 2.}, {-77.10791774489024, -2.}}], 
      LineBox[{{-72.76301609765038, -2.}, {-72.76301609765038, 2.}}], 
      LineBox[{{-65.94492629543912, -2.}, {-65.94492629543912, 2.}}], 
      LineBox[{{-63.67455875605718, 2.}, {-63.67455875605718, -2.}}], 
      LineBox[{{-59.18889700953951, 2.}, {-59.18889700953951, -2.}}], 
      LineBox[{{-56.98028759706317, 2.}, {-56.98028759706317, -2.}}], 
      LineBox[{{-54.64680890312349, 2.}, {-54.64680890312349, -2.}}], 
      LineBox[{{-96.22699845694702, 2.}, {-96.22699845694702, -2.}}], 
      LineBox[{{-82.70756526199307, -2.}, {-82.70756526199307, 2.}}], 
      LineBox[{{-80.52216018966078, -2.}, {-80.52216018966078, 2.}}], 
      LineBox[{{-78.2475445719611, 2.}, {-78.2475445719611, -2.}}], 
      LineBox[{{-76.01632955116197, -2.}, {-76.01632955116197, 2.}}], 
      LineBox[{{-73.86674747615365, -2.}, {-73.86674747615365, 2.}}], 
      LineBox[{{-67.11353185173863, -2.}, {-67.11353185173863, 2.}}], 
      LineBox[{{-64.79212023325307, 2.}, {-64.79212023325307, -2.}}], 
      LineBox[{{-58.10960437676556, -2.}, {-58.10960437676556, 2.}}], 
      LineBox[{{-40.11258057982273, -2.}, {-40.11258057982258, 2.}}], 
      LineBox[{{-96.80631205276033, 2.}, {-96.80631205276033, -2.}}], 
      LineBox[{{-94.52678438420091, 2.}, {-94.52678438420091, -2.}}], 
      LineBox[{{-92.36151640629402, -2.}, {-92.36151640629402, 2.}}], 
      LineBox[{{-90.14263170194285, 2.}, {-90.14263170194285, -2.}}], 
      LineBox[{{-83.29674576537833, 2.}, {-83.29674576537833, -2.}}], 
      LineBox[{{-81.07047570972274, 2.}, {-81.07047570972274, -2.}}], 
      LineBox[{{-76.55550222917334, -2.}, {-76.55550222917334, 2.}}], 
      LineBox[{{-72.17442712175009, -2.}, {-72.17442712175009, 2.}}], 
      LineBox[{{-67.6844254348293, -2.}, {-67.6844254348293, 2.}}], 
      LineBox[{{-63.14602994362633, -2.}, {-63.14602994362633, 2.}}], 
      LineBox[{{-38.413970062492645`, 2.}, {-38.413970062456855`, -2.}}], 
      LineBox[{{-79.99328052988733, 2.}, {-79.99328052988733, -2.}}], 
      LineBox[{{-75.48169727464965, -2.}, {-75.48169727464965, 2.}}], 
      LineBox[{{-73.32844484161784, 2.}, {-73.32844484161784, -2.}}], 
      LineBox[{{-68.84164964460203, -2.}, {-68.84164964460203, 2.}}], 
      LineBox[{{-64.20811745931739, -2.}, {-64.20811745931739, 2.}}], 
      LineBox[{{-59.738065941094824`, 2.}, {-59.738065941094824`, -2.}}], 
      LineBox[{{-88.74866513790204, -2.}, {-88.74866513790204, 2.}}], 
      LineBox[{{-86.59228734313649, -2.}, {-86.59228734313649, 2.}}], 
      LineBox[{{-81.93499772601673, -2.}, {-81.93499772601673, 2.}}], 
      LineBox[{{-77.44412366541462, -2.}, {-77.44412366541462, 2.}}], 
      LineBox[{{-73.13609095622101, 2.}, {-73.13609095622101, -2.}}], 
      LineBox[{{-64.00018840660053, -2.}, {-64.00018840660053, 2.}}], 
      LineBox[{{-61.84237863087135, -2.}, {-61.84237863087135, 2.}}], 
      LineBox[{{-57.36170862058454, 2.}, {-57.36170862058454, -2.}}], 
      LineBox[{{-50.51328384477604, -2.}, {-50.51328384477604, 2.}}], 
      LineBox[{{-89.90857851832367, 2.}, {-89.90857851832367, -2.}}], 
      LineBox[{{-85.4090517436292, -2.}, {-85.4090517436292, 2.}}], 
      LineBox[{{-80.85014033202913, 2.}, {-80.85014033202913, -2.}}], 
      LineBox[{{-78.61869540042078, 2.}, {-78.61869540042078, -2.}}], 
      LineBox[{{-76.352216071148, 2.}, {-76.352216071148, -2.}}], 
      LineBox[{{-71.96615717643152, 2.}, {-71.96615717643152, -2.}}], 
      LineBox[{{-60.68392000596519, -2.}, {-60.68392000596519, 2.}}], 
      LineBox[{{-44.93802424793214, 2.}, {-44.93802424793214, -2.}}], 
      LineBox[{{-29.153543785248136`, 2.}, {-29.150872200076467`, -2.}}], 
      LineBox[{{-79.17678952085646, -2.}, {-79.17678952085646, 2.}}], 
      LineBox[{{-74.73656293040791, 2.}, {-74.73656293040791, -2.}}], 
      LineBox[{{-72.54116332981103, 2.}, {-72.54116332981103, -2.}}], 
      LineBox[{{-70.27577458702852, 2.}, {-70.27577458702852, -2.}}], 
      LineBox[{{-58.980920957269014`, -2.}, {-58.980920957269014`, 2.}}], 
      LineBox[{{-47.64733027843383, -2.}, {-47.64733027843383, 2.}}], 
      LineBox[{{-93.78827444474054, 2.}, {-93.78827444474054, -2.}}], 
      LineBox[{{-87.12427922843905, -2.}, {-87.12427922843905, 2.}}], 
      LineBox[{{-80.32032625589564, -2.}, {-80.32032625589564, 2.}}], 
      LineBox[{{-78.02412454008731, 2.}, {-78.02412454008731, -2.}}], 
      LineBox[{{-73.67572190730891, 2.}, {-73.67572190730891, -2.}}], 
      LineBox[{{-71.37253752552354, -2.}, {-71.37253752552354, 2.}}], 
      LineBox[{{-66.89555430183127, 2.}, {-66.89555430183127, -2.}}], 
      LineBox[{{-62.40781748887916, 2.}, {-62.40781748887916, -2.}}], 
      LineBox[{{-60.11455974469401, 2.}, {-60.11455974469401, -2.}}], 
      LineBox[{{-53.26484143935463, 2.}, {-53.26484143935463, -2.}}], 
      LineBox[{{-51.077364140059714`, 2.}, {-51.077364140059714`, -2.}}], 
      LineBox[{{-33.109295725617656`, -2.}, {-33.10929357793867, 2.}}], 
      LineBox[{{-97.45224344651383, 2.}, {-97.45224344651383, -2.}}], 
      LineBox[{{-92.9595358341581, 2.}, {-92.9595358341581, -2.}}], 
      LineBox[{{-72.82640260274734, 2.}, {-72.82640260274734, -2.}}], 
      LineBox[{{-70.54430815833771, 2.}, {-70.54430815833771, -2.}}], 
      LineBox[{{-61.57174090018875, -2.}, {-61.57174090018875, 2.}}], 
      LineBox[{{-91.87894151268492, -2.}, {-91.87894151268492, 2.}}], 
      LineBox[{{-82.79701953555951, -2.}, {-82.79701953555951, 2.}}], 
      LineBox[{{-80.59224141666256, 2.}, {-80.59224141666256, -2.}}], 
      LineBox[{{-78.322017915919, -2.}, {-78.322017915919, 2.}}], 
      LineBox[{{-69.4697130031274, 2.}, {-69.4697130031274, -2.}}], 
      LineBox[{{-60.386391735559535`, -2.}, {-60.386391735559535`, 2.}}], 
      LineBox[{{-51.332917877875786`, -2.}, {-51.332917877875786`, 2.}}], 
      LineBox[{{-46.84079165067828, 2.}, {-46.84079165067828, -2.}}], 
      LineBox[{{-90.20558393753697, 2.}, {-90.20558393753697, -2.}}], 
      LineBox[{{-74.4539867138291, -2.}, {-74.4539867138291, 2.}}], 
      LineBox[{{-60.96663682535501, -2.}, {-60.96663682535501, 2.}}], 
      LineBox[{{-58.70580606808747, -2.}, {-58.70580606808747, 2.}}], 
      LineBox[{{-54.138218271490025`, 2.}, {-54.138218271490025`, -2.}}], 
      LineBox[{{-49.66162039499036, 2.}, {-49.66162039499036, -2.}}], 
      LineBox[{{-91.35245520113837, -2.}, {-91.35245520113837, 2.}}], 
      LineBox[{{-82.20842446590179, -2.}, {-82.20842446590179, 2.}}], 
      LineBox[{{-80.0428045969686, -2.}, {-80.0428045969686, 2.}}], 
      LineBox[{{-77.73231062090525, 2.}, {-77.73231062090525, -2.}}], 
      LineBox[{{-75.5498032971353, 2.}, {-75.5498032971353, -2.}}], 
      LineBox[{{-71.08931052259032, 2.}, {-71.08931052259032, -2.}}], 
      LineBox[{{-66.58537896470821, -2.}, {-66.58537896470821, 2.}}], 
      LineBox[{{-64.29374836458655, 2.}, {-64.29374836458655, -2.}}], 
      LineBox[{{-59.82756983612224, 2.}, {-59.82756983612224, -2.}}], 
      LineBox[{{-50.79372757391221, -2.}, {-50.79372757391221, 2.}}], 
      LineBox[{{-41.819373329190704`, -2.}, {-41.8193733291907, 2.}}], 
      LineBox[{{-97.61014671870544, -2.}, {-97.61014671870544, 2.}}], 
      LineBox[{{-88.62453068332404, 2.}, {-88.62453068332404, -2.}}], 
      LineBox[{{-86.430051605951, -2.}, {-86.430051605951, 2.}}], 
      LineBox[{{-81.78973845550395, -2.}, {-81.78973845550395, 2.}}], 
      LineBox[{{-79.62302163893904, -2.}, {-79.62302163893904, 2.}}], 
      LineBox[{{-72.97581365047587, -2.}, {-72.97581365047587, 2.}}], 
      LineBox[{{-70.66669474022729, -2.}, {-70.66669474022729, 2.}}], 
      LineBox[{{-61.705130576003796`, 2.}, {-61.705130576003796`, -2.}}], 
      LineBox[{{-59.39262865257998, -2.}, {-59.39262865257998, 2.}}], 
      LineBox[{{-98.69872402393463, 2.}, {-98.69872402393463, -2.}}], 
      LineBox[{{-92.02781170525262, -2.}, {-92.02781170525262, 2.}}], 
      LineBox[{{-69.59645224587915, -2.}, {-69.59645224587915, 2.}}], 
      LineBox[{{-60.53190774553959, -2.}, {-60.53190774553959, 2.}}], 
      LineBox[{{-56.02734825533935, 2.}, {-56.02734825533935, -2.}}], 
      LineBox[{{-53.70474079965812, 2.}, {-53.70474079965812, -2.}}], 
      LineBox[{{-49.20099138920742, -2.}, {-49.20099138920742, 2.}}], 
      LineBox[{{-44.79565043052787, -2.}, {-44.79565043052787, 2.}}], 
      LineBox[{{-38.06230689183182, 2.}, {-38.062306891778135`, -2.}}], 
      LineBox[{{-83.51039463864835, -2.}, {-83.51039463864835, 2.}}], 
      LineBox[{{-81.26408677951967, 2.}, {-81.26408677951967, -2.}}], 
      LineBox[{{-79.03939380057491, 2.}, {-79.03939380057491, -2.}}], 
      LineBox[{{-74.60451418767252, -2.}, {-74.60451418767252, 2.}}], 
      LineBox[{{-67.9103405425764, -2.}, {-67.9103405425764, 2.}}], 
      LineBox[{{-63.33355603188305, 2.}, {-63.33355603188305, -2.}}], 
      LineBox[{{-52.005220788130366`, 2.}, {-52.005220788130366`, -2.}}], 
      LineBox[{{-98.17623001815215, 2.}, {-98.17623001815215, -2.}}], 
      LineBox[{{-91.48135646024515, -2.}, {-91.48135646024515, 2.}}], 
      LineBox[{{-89.18775524377241, -2.}, {-89.18775524377241, 2.}}], 
      LineBox[{{-77.89037649379554, -2.}, {-77.89037649379554, 2.}}], 
      LineBox[{{-73.5384802364884, 2.}, {-73.5384802364884, -2.}}], 
      LineBox[{{-69.04724886062154, -2.}, {-69.04724886062154, 2.}}], 
      LineBox[{{-64.4221947224903, 2.}, {-64.4221947224903, -2.}}], 
      LineBox[{{-59.95633995606491, -2.}, {-59.95633995606491, 2.}}], 
      LineBox[{{-95.01438118430704, 2.}, {-95.01438118430704, -2.}}], 
      LineBox[{{-88.35390974668888, 2.}, {-88.35390974668888, -2.}}], 
      LineBox[{{-81.53319869120652, -2.}, {-81.53319869120652, 2.}}], 
      LineBox[{{-77.02940663563595, -2.}, {-77.02940663563595, 2.}}], 
      LineBox[{{-65.85771121842247, 2.}, {-65.85771121842247, -2.}}], 
      LineBox[{{-63.588842224297565`, -2.}, {-63.588842224297565`, 2.}}], 
      LineBox[{{-54.5737025834693, 2.}, {-54.5737025834693, -2.}}], 
      LineBox[{{-47.78378394355259, 2.}, {-47.78378394355259, -2.}}], 
      LineBox[{{-89.47789131210283, 2.}, {-89.47789131210283, -2.}}], 
      LineBox[{{-84.98421487895818, 2.}, {-84.98421487895818, -2.}}], 
      LineBox[{{-82.66221366256714, 2.}, {-82.66221366256714, -2.}}], 
      LineBox[{{-80.46048870989922, 2.}, {-80.46048870989922, -2.}}], 
      LineBox[{{-75.95162882980061, -2.}, {-75.95162882980061, 2.}}], 
      LineBox[{{-73.81110896095615, 2.}, {-73.81110896095615, -2.}}], 
      LineBox[{{-64.71312572314227, -2.}, {-64.71312572314227, 2.}}], 
      LineBox[{{-48.917828515964054`, -2.}, {-48.917828515964054`, 2.}}], 
      LineBox[{{-42.26935525338704, 2.}, {-42.26935525338704, -2.}}], 
      LineBox[{{-83.23462091570407, 2.}, {-83.23462091570407, -2.}}], 
      LineBox[{{-80.990703250187, -2.}, {-80.990703250187, 2.}}], 
      LineBox[{{-78.74454015306803, 2.}, {-78.74454015306803, -2.}}], 
      LineBox[{{-76.49732833496685, -2.}, {-76.49732833496685, 2.}}], 
      LineBox[{{-72.11880222952215, -2.}, {-72.11880222952215, 2.}}], 
      LineBox[{{-65.29306102907765, 2.}, {-65.29306102907765, -2.}}], 
      LineBox[{{-93.35346223430679, -2.}, {-93.35346223430679, 2.}}], 
      LineBox[{{-86.74366809750299, 2.}, {-86.74366809750299, -2.}}], 
      LineBox[{{-75.40337534879116, 2.}, {-75.40337534879116, -2.}}], 
      LineBox[{{-61.99190596955856, -2.}, {-61.99190596955856, 2.}}], 
      LineBox[{{-99.95951368346573, 2.}, {-99.95951368346573, -2.}}], 
      LineBox[{{-91.13015166140006, -2.}, {-91.13015166140006, 2.}}], 
      LineBox[{{-77.48060903460336, 2.}, {-77.48060903460336, -2.}}], 
      LineBox[{{-75.30407578542243, 2.}, {-75.30407578542243, -2.}}], 
      LineBox[{{-73.14937193824133, -2.}, {-73.14937193824133, 2.}}], 
      LineBox[{{-70.85344555604269, 2.}, {-70.85344555604269, -2.}}], 
      LineBox[{{-59.56893488213423, 2.}, {-59.56893488213423, -2.}}], 
      LineBox[{{-57.37581261341571, -2.}, {-57.37581261341571, 2.}}], 
      LineBox[{{-55.033268977217006`, 2.}, {-55.033268977217006`, -2.}}], 
      LineBox[{{-52.71579658156809, -2.}, {-52.71579658156809, 2.}}], 
      LineBox[{{-89.95020685225231, -2.}, {-89.95020685225231, 2.}}], 
      LineBox[{{-80.88978628330442, -2.}, {-80.88978628330442, 2.}}], 
      LineBox[{{-78.63814966169959, -2.}, {-78.63814966169959, 2.}}], 
      LineBox[{{-76.39555626727523, -2.}, {-76.39555626727523, 2.}}], 
      LineBox[{{-74.24588421542806, -2.}, {-74.24588421542806, 2.}}], 
      LineBox[{{-65.1851660884385, 2.}, {-65.1851660884385, -2.}}], 
      LineBox[{{-56.21551829634163, 2.}, {-56.21551829634163, -2.}}], 
      LineBox[{{-51.6326017744984, -2.}, {-51.6326017744984, 2.}}], 
      LineBox[{{-44.972423291063386`, -2.}, {-44.972423291063386`, 2.}}], 
      LineBox[{{-33.690323397738815`, 2.}, {-33.69032319639391, -2.}}], 
      LineBox[{{-29.18620814993347, -2.}, {-29.184538409201178`, 2.}}], 
      LineBox[{{-99.42377446881176, 2.}, {-99.42377446881176, -2.}}], 
      LineBox[{{-92.72516990850937, 2.}, {-92.72516990850937, -2.}}], 
      LineBox[{{-74.76623680517991, -2.}, {-74.76623680517991, 2.}}], 
      LineBox[{{-70.29774272243884, -2.}, {-70.29774272243884, 2.}}], 
      LineBox[{{-63.49886648599089, 2.}, {-63.49886648599089, -2.}}], 
      LineBox[{{-61.306982604252816`, 2.}, {-61.306982604252816`, -2.}}], 
      LineBox[{{-59.023365049569115`, 2.}, {-59.023365049569115`, -2.}}], 
      LineBox[{{-98.33565258783112, 2.}, {-98.33565258783112, -2.}}], 
      LineBox[{{-89.37907642681084, 2.}, {-89.37907642681084, -2.}}], 
      LineBox[{{-87.17135543511017, 2.}, {-87.17135543511017, -2.}}], 
      LineBox[{{-73.69649361964932, -2.}, {-73.69649361964932, 2.}}], 
      LineBox[{{-71.4288810856097, 2.}, {-71.4288810856097, -2.}}], 
      LineBox[{{-62.422352031221, -2.}, {-62.422352031221, 2.}}], 
      LineBox[{{-60.13719556846869, -2.}, {-60.13719556846869, 2.}}], 
      LineBox[{{-57.93821108976325, 2.}, {-57.93821108976325, -2.}}], 
      LineBox[{{-53.297352249742026`, -2.}, {-53.297352249742026`, 2.}}], 
      LineBox[{{-51.101234544141434`, -2.}, {-51.101234544141434`, 2.}}], 
      LineBox[{{-48.82039612947173, 2.}, {-48.82039612947173, -2.}}], 
      LineBox[{{-92.99636476533146, -2.}, {-92.99636476533146, 2.}}], 
      LineBox[{{-86.32291479837565, 2.}, {-86.32291479837565, -2.}}], 
      LineBox[{{-81.69952480329074, 2.}, {-81.69952480329074, -2.}}], 
      LineBox[{{-79.51826792436087, 2.}, {-79.51826792436087, -2.}}], 
      LineBox[{{-77.20818494466079, 2.}, {-77.20818494466079, -2.}}], 
      LineBox[{{-72.87530076382212, -2.}, {-72.87530076382212, 2.}}], 
      LineBox[{{-70.58381129893567, -2.}, {-70.58381129893567, 2.}}], 
      LineBox[{{-68.38921079027203, 2.}, {-68.38921079027203, -2.}}], 
      LineBox[{{-63.764002093545486`, 2.}, {-63.764002093545486`, -2.}}], 
      LineBox[{{-59.290762831059745`, 2.}, {-59.290762831059745`, -2.}}], 
      LineBox[{{-73.97357342533286, -2.}, {-73.97357342533286, 2.}}], 
      LineBox[{{-71.70767194785434, 2.}, {-71.70767194785434, -2.}}], 
      LineBox[{{-69.48027460669003, -2.}, {-69.48027460669003, 2.}}], 
      LineBox[{{-64.88665675267022, 2.}, {-64.88665675267022, -2.}}], 
      LineBox[{{-55.897723598817365`, -2.}, {-55.897723598817365`, 2.}}], 
      LineBox[{{-46.854193349931016`, -2.}, {-46.854193349931016`, 2.}}], 
      LineBox[{{-96.91023001207446, 2.}, {-96.91023001207446, -2.}}], 
      LineBox[{{-90.23463881550349, -2.}, {-90.23463881550349, 2.}}], 
      LineBox[{{-83.40149937369087, 2.}, {-83.40149937369087, -2.}}], 
      LineBox[{{-78.93067881107572, -2.}, {-78.93067881107572, 2.}}], 
      LineBox[{{-56.5056575774401, 2.}, {-56.5056575774401, -2.}}], 
      LineBox[{{-54.16430719340583, -2.}, {-54.16430719340583, 2.}}], 
      LineBox[{{-49.679019035435424`, -2.}, {-49.679019035435424`, 2.}}], 
      LineBox[{{-43.037858413977865`, 2.}, {-43.037858413977865`, -2.}}], 
      LineBox[{{-95.74391056926956, 2.}, {-95.74391056926956, -2.}}], 
      LineBox[{{-86.9096117260187, 2.}, {-86.9096117260187, -2.}}], 
      LineBox[{{-77.76878736080303, -2.}, {-77.76878736080303, 2.}}], 
      LineBox[{{-75.57023510388099, -2.}, {-75.57023510388099, 2.}}], 
      LineBox[{{-71.13619988309307, -2.}, {-71.13619988309307, 2.}}], 
      LineBox[{{-68.94163282499507, 2.}, {-68.94163282499507, -2.}}], 
      LineBox[{{-59.83565405889891, -2.}, {-59.83565405889891, 2.}}], 
      LineBox[{{-50.84788731426569, 2.}, {-50.84788731426569, -2.}}], 
      LineBox[{{-99.80507444722346, 2.}, {-99.80507444722346, -2.}}], 
      LineBox[{{-97.63968764267891, 2.}, {-97.63968764267891, -2.}}], 
      LineBox[{{-88.654328370184, -2.}, {-88.654328370184, 2.}}], 
      LineBox[{{-84.12103645373926, -2.}, {-84.12103645373926, 2.}}], 
      LineBox[{{-75.15756102873567, 2.}, {-75.15756102873567, -2.}}], 
      LineBox[{{-70.72302329256141, 2.}, {-70.72302329256141, -2.}}], 
      LineBox[{{-66.19817969777266, 2.}, {-66.19817969777266, -2.}}], 
      LineBox[{{-61.73544641141631, -2.}, {-61.73544641141631, 2.}}], 
      LineBox[{{-54.882254256127425`, -2.}, {-54.882254256127425`, 2.}}], 
      LineBox[{{-98.7292477287398, -2.}, {-98.7292477287398, 2.}}], 
      LineBox[{{-85.2849828252063, -2.}, {-85.2849828252063, 2.}}], 
      LineBox[{{-76.26491653323458, -2.}, {-76.26491653323458, 2.}}], 
      LineBox[{{-71.86353140627455, 2.}, {-71.86353140627455, -2.}}], 
      LineBox[{{-65.0305166735224, 2.}, {-65.0305166735224, -2.}}], 
      LineBox[{{-60.57478299848015, 2.}, {-60.57478299848015, -2.}}], 
      LineBox[{{-53.71999278477813, -2.}, {-53.71999278477813, 2.}}], 
      LineBox[{{-38.077596594895475`, -2.}, {-38.077596594859685`, 2.}}], 
      LineBox[{{-94.77086179363833, 2.}, {-94.77086179363833, -2.}}], 
      LineBox[{{-79.08802945377192, -2.}, {-79.08802945377192, 2.}}], 
      LineBox[{{-58.88329954497879, 2.}, {-58.88329954497879, -2.}}], 
      LineBox[{{-54.320840724900684`, 2.}, {-54.320840724900684`, -2.}}], 
      LineBox[{{-52.056688953508704`, -2.}, {-52.056688953508704`, 2.}}], 
      LineBox[{{-49.82342775112942, -2.}, {-49.82342775112942, 2.}}], 
      LineBox[{{-31.8869421409615, 2.}, {-31.886928166623733`, -2.}}], 
      LineBox[{{-98.19508289464946, -2.}, {-98.19508289464946, 2.}}], 
      LineBox[{{-93.66277044346806, 2.}, {-93.66277044346806, -2.}}], 
      LineBox[{{-87.03954205643102, -2.}, {-87.03954205643102, 2.}}], 
      LineBox[{{-84.7201481570487, 2.}, {-84.7201481570487, -2.}}], 
      LineBox[{{-73.56629949408716, -2.}, {-73.56629949408716, 2.}}], 
      LineBox[{{-71.27192402536964, -2.}, {-71.27192402536964, 2.}}], 
      LineBox[{{-64.4703621067042, -2.}, {-64.4703621067042, 2.}}], 
      LineBox[{{-46.46188906271456, 2.}, {-46.46188906271456, -2.}}], 
      LineBox[{{-97.3470918242749, 2.}, {-97.3470918242749, -2.}}], 
      LineBox[{{-95.03563053901983, -2.}, {-95.03563053901983, 2.}}], 
      LineBox[{{-92.86523144978993, 2.}, {-92.86523144978993, -2.}}], 
      LineBox[{{-88.38968766375893, -2.}, {-88.38968766375893, 2.}}], 
      LineBox[{{-72.72679523759497, 2.}, {-72.72679523759497, -2.}}], 
      LineBox[{{-54.58488355000464, -2.}, {-54.58488355000464, 2.}}], 
      LineBox[{{-47.81221179045234, -2.}, {-47.81221179045234, 2.}}], 
      LineBox[{{-87.30351118620148, 2.}, {-87.30351118620148, -2.}}], 
      LineBox[{{-84.99196954312555, -2.}, {-84.99196954312555, 2.}}], 
      LineBox[{{-75.97660103804535, 2.}, {-75.97660103804535, -2.}}], 
      LineBox[{{-71.56320010831516, 2.}, {-71.56320010831516, -2.}}], 
      LineBox[{{-67.06163243509403, 2.}, {-67.06163243509403, -2.}}], 
      LineBox[{{-62.548690745423215`, -2.}, {-62.548690745423215`, 2.}}], 
      LineBox[{{-58.06991639435508, 2.}, {-58.06991639435508, -2.}}], 
      LineBox[{{-42.30233822165274, -2.}, {-42.30233822165274, 2.}}], 
      LineBox[{{-40.10073044206978, 2.}, {-40.1007304420694, -2.}}], 
      LineBox[{{-92.32005166560234, 2.}, {-92.32005166560234, -2.}}], 
      LineBox[{{-85.59176074831055, 2.}, {-85.59176074831055, -2.}}], 
      LineBox[{{-83.26776679586565, -2.}, {-83.26776679586565, 2.}}], 
      LineBox[{{-76.52286809339897, 2.}, {-76.52286809339897, -2.}}], 
      LineBox[{{-72.14726147670854, 2.}, {-72.14726147670854, -2.}}], 
      LineBox[{{-65.32131922781647, -2.}, {-65.32131922781647, 2.}}], 
      LineBox[{{-63.08973693401831, 2.}, {-63.08973693401831, -2.}}], 
      LineBox[{{-58.61505288164217, -2.}, {-58.61505288164217, 2.}}], 
      LineBox[{{-93.40322475376175, 2.}, {-93.40322475376175, -2.}}], 
      LineBox[{{-86.75002338540358, -2.}, {-86.75002338540358, 2.}}], 
      LineBox[{{-66.4925705961202, -2.}, {-66.4925705961202, 2.}}], 
      LineBox[{{-97.7265520262676, -2.}, {-97.7265520262676, 2.}}], 
      LineBox[{{-88.7435899703807, 2.}, {-88.7435899703807, -2.}}], 
      LineBox[{{-86.55730389576496, 2.}, {-86.55730389576496, -2.}}], 
      LineBox[{{-81.90472263595197, 2.}, {-81.90472263595197, -2.}}], 
      LineBox[{{-77.40398975930701, 2.}, {-77.40398975930701, -2.}}], 
      LineBox[{{-70.77040554540716, -2.}, {-70.77040554540716, 2.}}], 
      LineBox[{{-61.81686608366706, 2.}, {-61.81686608366706, -2.}}], 
      LineBox[{{-50.50197472848676, 2.}, {-50.50197472848676, -2.}}], 
      LineBox[{{-85.35896180761996, 2.}, {-85.35896180761996, -2.}}], 
      LineBox[{{-80.82491109030849, -2.}, {-80.82491109030849, 2.}}], 
      LineBox[{{-78.5670667839501, -2.}, {-78.5670667839501, 2.}}], 
      LineBox[{{-76.31259074897453, -2.}, {-76.31259074897453, 2.}}], 
      LineBox[{{-74.17971412413961, 2.}, {-74.17971412413961, -2.}}], 
      LineBox[{{-69.70122335322058, 2.}, {-69.70122335322058, -2.}}], 
      LineBox[{{-60.64650160339889, 2.}, {-60.64650160339889, -2.}}], 
      LineBox[{{-35.82563585845597, -2.}, {-35.82563585460118, 2.}}], 
      LineBox[{{-94.82108348282298, -2.}, {-94.82108348282298, 2.}}], 
      LineBox[{{-92.661556300119, -2.}, {-92.661556300119, 2.}}], 
      LineBox[{{-85.97273049018659, -2.}, {-85.97273049018659, 2.}}], 
      LineBox[{{-79.16908887576693, 2.}, {-79.16908887576693, -2.}}], 
      LineBox[{{-70.23859774248801, -2.}, {-70.23859774248801, 2.}}], 
      LineBox[{{-40.96127615985191, -2.}, {-40.96127615985185, 2.}}], 
      LineBox[{{-89.29346830423094, -2.}, {-89.29346830423094, 2.}}], 
      LineBox[{{-87.11378795952376, 2.}, {-87.11378795952376, -2.}}], 
      LineBox[{{-84.78626687258091, 2.}, {-84.78626687258091, -2.}}], 
      LineBox[{{-80.295097014175, 2.}, {-80.295097014175, -2.}}], 
      LineBox[{{-62.354409496013545`, -2.}, {-62.354409496013545`, 2.}}], 
      LineBox[{{-55.55149180155705, -2.}, {-55.55149180155705, 2.}}], 
      LineBox[{{-33.09249436040042, 2.}, {-33.09249328656093, -2.}}], 
      LineBox[{{-95.09958557739245, -2.}, {-95.09958557739245, 2.}}], 
      LineBox[{{-79.44063793945024, -2.}, {-79.44063793945024, 2.}}], 
      LineBox[{{-77.14575442404895, -2.}, {-77.14575442404895, 2.}}], 
      LineBox[{{-63.70250979902228, -2.}, {-63.70250979902228, 2.}}], 
      LineBox[{{-61.52743314073969, 2.}, {-61.52743314073969, -2.}}], 
      LineBox[{{-59.231341101839604`, -2.}, {-59.231341101839604`, 2.}}], 
      LineBox[{{-57.00236341192935, -2.}, {-57.00236341192935, 2.}}], 
      LineBox[{{-43.53150350568783, 2.}, {-43.53150350568783, -2.}}], 
      LineBox[{{-96.23679519193823, -2.}, {-96.23679519193823, 2.}}], 
      LineBox[{{-91.86359612469602, 2.}, {-91.86359612469602, -2.}}], 
      LineBox[{{-87.37042053760523, -2.}, {-87.37042053760523, 2.}}], 
      LineBox[{{-82.76038439385458, 2.}, {-82.76038439385458, -2.}}], 
      LineBox[{{-73.90013058527217, 2.}, {-73.90013058527217, -2.}}], 
      LineBox[{{-60.37002118443678, 2.}, {-60.37002118443678, -2.}}], 
      LineBox[{{-51.31101327177726, 2.}, {-51.31101327177726, -2.}}], 
      LineBox[{{-96.82895339585112, -2.}, {-96.82895339585112, 2.}}], 
      LineBox[{{-94.55524334140556, -2.}, {-94.55524334140556, 2.}}], 
      LineBox[{{-90.17652905957044, -2.}, {-90.17652905957044, 2.}}], 
      LineBox[{{-85.67572102200225, -2.}, {-85.67572102200225, 2.}}], 
      LineBox[{{-83.33538439139525, -2.}, {-83.33538439139525, 2.}}], 
      LineBox[{{-78.8577253312802, 2.}, {-78.8577253312802, -2.}}], 
      LineBox[{{-74.43982418268791, 2.}, {-74.43982418268791, -2.}}], 
      LineBox[{{-60.954164024499576`, 2.}, {-60.954164024499576`, -2.}}], 
      LineBox[{{-58.68199327864118, 2.}, {-58.68199327864118, -2.}}], 
      LineBox[{{-38.45066534985793, -2.}, {-38.45066534984004, 2.}}], 
      LineBox[{{-91.32688800924942, 2.}, {-91.32688800924942, -2.}}], 
      LineBox[{{-82.18957349987535, 2.}, {-82.18957349987535, -2.}}], 
      LineBox[{{-73.37712854241565, -2.}, {-73.37712854241565, 2.}}], 
      LineBox[{{-66.55484989609374, 2.}, {-66.55484989609374, -2.}}], 
      LineBox[{{-59.77098027668555, -2.}, {-59.77098027668555, 2.}}], 
      LineBox[{{-50.77567432712771, 2.}, {-50.77567432712771, -2.}}], 
      LineBox[{{-41.79604965877425, 2.}, {-41.79604965877422, -2.}}], 
      LineBox[{{-97.56425278324663, 2.}, {-97.56425278324663, -2.}}], 
      LineBox[{{-86.41562093391023, 2.}, {-86.41562093391023, -2.}}], 
      LineBox[{{-84.04662132215113, 2.}, {-84.04662132215113, -2.}}], 
      LineBox[{{-81.76119628305231, 2.}, {-81.76119628305231, -2.}}], 
      LineBox[{{-75.10192251353817, -2.}, {-75.10192251353817, 2.}}], 
      LineBox[{{-72.93808358791816, 2.}, {-72.93808358791816, -2.}}], 
      LineBox[{{-70.65542902976046, 2.}, {-70.65542902976046, -2.}}], 
      LineBox[{{-68.44436440434036, -2.}, {-68.44436440434036, 2.}}], 
      LineBox[{{-63.83108459666171, 2.}, {-63.83108459666171, -2.}}], 
      LineBox[{{-61.65965682288503, -2.}, {-61.65965682288503, 2.}}], 
      LineBox[{{-59.35527785135589, 2.}, {-59.35527785135589, -2.}}], 
      LineBox[{{-41.37320951983946, -2.}, {-41.37320951983945, 2.}}], 
      LineBox[{{-91.98189511573776, 2.}, {-91.98189511573776, -2.}}], 
      LineBox[{{-89.73707403032685, -2.}, {-89.73707403032685, 2.}}], 
      LineBox[{{-87.52113165067664, -2.}, {-87.52113165067664, 2.}}], 
      LineBox[{{-82.90263178000575, -2.}, {-82.90263178000575, 2.}}], 
      LineBox[{{-76.1831893062518, 2.}, {-76.1831893062518, -2.}}], 
      LineBox[{{-60.51553719441684, 2.}, {-60.51553719441684, -2.}}], 
      LineBox[{{-49.18454967398683, 2.}, {-49.18454967398683, -2.}}], 
      LineBox[{{-46.91768220800711, -2.}, {-46.91768220800711, 2.}}], 
      LineBox[{{-44.77972494759674, 2.}, {-44.77972494759674, -2.}}], 
      LineBox[{{-96.98134705126989, -2.}, {-96.98134705126989, 2.}}], 
      LineBox[{{-94.69997746661771, -2.}, {-94.69997746661771, 2.}}], 
      LineBox[{{-79.00899651732678, -2.}, {-79.00899651732678, 2.}}], 
      LineBox[{{-76.73144278726126, -2.}, {-76.73144278726126, 2.}}], 
      LineBox[{{-72.36778259528113, -2.}, {-72.36778259528113, 2.}}], 
      LineBox[{{-67.86271519553782, 2.}, {-67.86271519553782, -2.}}], 
      LineBox[{{-63.30001478032494, -2.}, {-63.30001478032494, 2.}}], 
      LineBox[{{-91.46740610752796, 2.}, {-91.46740610752796, -2.}}], 
      LineBox[{{-84.6255616612179, -2.}, {-84.6255616612179, 2.}}], 
      LineBox[{{-80.16222300777963, -2.}, {-80.16222300777963, 2.}}], 
      LineBox[{{-73.4895183431146, -2.}, {-73.4895183431146, 2.}}], 
      LineBox[{{-48.57681516324088, -2.}, {-48.57681516324088, 2.}}], 
      LineBox[{{-39.74014767901229, -2.}, {-39.74014767901167, 2.}}], 
      LineBox[{{-32.93968675013472, -2.}, {-32.93968582970087, 2.}}], 
      LineBox[{{-90.60353199825694, -2.}, {-90.60353199825694, 2.}}], 
      LineBox[{{-88.3218979261525, -2.}, {-88.3218979261525, 2.}}], 
      LineBox[{{-83.75311087044481, -2.}, {-83.75311087044481, 2.}}], 
      LineBox[{{-79.28662503765972, -2.}, {-79.28662503765972, 2.}}], 
      LineBox[{{-77.00386687720385, 2.}, {-77.00386687720385, -2.}}], 
      LineBox[{{-72.65435351748417, -2.}, {-72.65435351748417, 2.}}], 
      LineBox[{{-70.37040655494984, -2.}, {-70.37040655494984, 2.}}], 
      LineBox[{{-63.57393500138285, 2.}, {-63.57393500138285, -2.}}], 
      LineBox[{{-59.07854236955925, -2.}, {-59.07854236955925, 2.}}], 
      LineBox[{{-36.55300553995079, -2.}, {-36.55300553938863, 2.}}], 
      LineBox[{{-29.796794759643266`, -2.}, {-29.79568159915507, 2.}}], 
      LineBox[{{-89.4465252506617, -2.}, {-89.4465252506617, 2.}}], 
      LineBox[{{-80.41563672461807, -2.}, {-80.41563672461807, 2.}}], 
      LineBox[{{-78.12747530313096, -2.}, {-78.12747530313096, 2.}}], 
      LineBox[{{-75.90565726462279, 2.}, {-75.90565726462279, -2.}}], 
      LineBox[{{-66.98614237452004, -2.}, {-66.98614237452004, 2.}}], 
      LineBox[{{-62.50700376134385, 2.}, {-62.50700376134385, -2.}}], 
      LineBox[{{-57.99480321283006, -2.}, {-57.99480321283006, 2.}}], 
      LineBox[{{-48.88390116709619, 2.}, {-48.88390116709619, -2.}}], 
      LineBox[{{-94.41579445110281, -2.}, {-94.41579445110281, 2.}}], 
      LineBox[{{-90.01936858329701, -2.}, {-90.01936858329701, 2.}}], 
      LineBox[{{-83.18512306799613, -2.}, {-83.18512306799613, 2.}}], 
      LineBox[{{-80.95610314725583, 2.}, {-80.95610314725583, -2.}}], 
      LineBox[{{-72.08161116785813, 2.}, {-72.08161116785813, -2.}}], 
      LineBox[{{-67.58062660154008, 2.}, {-67.58062660154008, -2.}}], 
      LineBox[{{-65.2570960488646, -2.}, {-65.2570960488646, 2.}}], 
      LineBox[{{-58.538087594271325`, 2.}, {-58.538087594271325`, -2.}}], 
      LineBox[{{-56.275087955504354`, -2.}, {-56.275087955504354`, 2.}}], 
      LineBox[{{-49.465885689983445`, 2.}, {-49.465885689983445`, -2.}}], 
      LineBox[{{-93.34478902830156, 2.}, {-93.34478902830156, -2.}}], 
      LineBox[{{-91.17774605656386, -2.}, {-91.17774605656386, 2.}}], 
      LineBox[{{-84.33760416004095, -2.}, {-84.33760416004095, 2.}}], 
      LineBox[{{-79.8897471971967, -2.}, {-79.8897471971967, 2.}}], 
      LineBox[{{-64.11520792710036, 2.}, {-64.11520792710036, -2.}}], 
      LineBox[{{-61.963954926593466`, 2.}, {-61.963954926593466`, -2.}}]},
     Annotation[#, "Charting`Private`Tag$1876629#2"]& ], 
    TagBox[
     {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[{{-91.17165862992364, -2.}, {-91.17165862992364, 
       0.}, {-91.17165862992364, -2.}}], LineBox[CompressedData["
1:eJxNmHc8lu/7/xXKKDMje++9531ekVVWEiUrSkiSVAhZIZEdIaMQIjJLdZ8n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       "]], 
      LineBox[{{-49.59139735318715, -2.}, {-49.55722855232001, 
       1.8113405331598977`}, {-49.520691407385385`, -0.9056702665799489}, \
{-49.48415426245076, 0.9056702665799489}, {-49.44761711751613, 
       0.}, {-49.4207220128385, -2.}}], 
      LineBox[{{-94.95366874227048, -2.}, {-94.95366874227048, 
       0.}, {-94.95366874227048, -2.}}], 
      LineBox[{{-76.98684037158243, -2.}, {-76.98684037158243, 
       0.}, {-76.98684037158243, -2.}}], 
      LineBox[{{-74.81816608603091, -2.}, {-74.81816608603091, 
       0.}, {-74.81816608603091, -2.}}], 
      LineBox[{{-65.8145532433503, -2.}, {-65.81455324216682, 
       0.}, {-65.81455324098334, -2.}}], 
      LineBox[{{-50.04104107028979, -2.}, {-50.03221143647014, \
-0.9056702665799489}, {-50.01013735192102, -2.}}], 
      LineBox[{{-98.65052870055806, 2.}, {-98.65052870055806, 
       0.}, {-98.65052870055806, -2.}}], 
      LineBox[{{-78.9907581473779, -2.}, {-78.9907581473779, 
       0.}, {-78.9907581473779, -2.}}], 
      LineBox[{{-53.06504479702507, -2.}, {-53.062551952499746`, 
       0.}, {-53.02642882984709, 0.}, {-53.02518240758443, -2.}}], 
      LineBox[{{-99.86505084964764, 2.}, {-99.86505084964764, 
       0.}, {-99.86505084964764, -2.}}], 
      LineBox[{{-91.02638424009106, -2.}, {-91.02638424009106, 
       0.}, {-91.02638424009106, 2.}}], 
      LineBox[{{-88.71168891738944, -2.}, {-88.71168891738944, 
       0.}, {-88.71168891738944, -2.}}], 
      LineBox[{{-86.5310663102363, -2.}, {-86.5310663102363, 
       0.}, {-86.5310663102363, 2.}}], 
      LineBox[{{-78.55303726860481, -2.}, {-78.55303726860481, 
       0.}, {-78.55303726860481, -2.}}], 
      LineBox[{{-60.63195061531658, -2.}, {-60.631950002400885`, 
       0.}, {-60.595570999905874`, 0.}, {-60.59557084667695, -2.}}], 
      LineBox[{{-97.10935772182164, 2.}, {-97.10935772182164, 
       0.}, {-97.07278324452113, 0.}, {-97.07278324452113, -2.}}], 
      LineBox[{{-98.27942471055846, 2.}, {-98.27942471055846, 
       0.}, {-98.24568798419486, 0.}, {-98.24568798419486, -2.}}], 
      LineBox[{{-99.59515703873885, 2.}, {-99.59515703873885, 
       0.}, {-99.59515703873885, 2.}}], 
      LineBox[{{-50.2456490819237, 
       2.}, {-50.21489716114327, -1.8113405331598977`}, {-50.17836001620864, \
-0.9056702665799489}, {-50.141822871274016`, 
       0.}, {-50.10528572633939, -1.8113405331598977`}, {-50.10338297029848, \
-2.}}], LineBox[{{-67.12269057247366, -2.}, {-67.12269057232297, 
       0.}, {-67.12269057226268, -2.}}], 
      LineBox[{{-94.5438597585237, 2.}, {-94.5438597585237, 
       0.}, {-94.5438597585237, -2.}}], 
      LineBox[{{-64.23209411384474, -2.}, {-64.23209411279277, 
       0.}, {-64.23209410332495, 2.}}], 
      LineBox[{{-50.87130618402691, -2.}, {-50.85270151340822, 
       0.}, {-50.8190021194105, -1.8113405331598977`}, {-50.78530272541278, \
-1.8113405331598977`}, {-50.75160333141505, 
       0.}, {-50.732998660796355`, -2.}}], 
      LineBox[{{-95.43177922330842, -2.}, {-95.43177922330842, 
       0.}, {-95.43177922330842, -2.}}], 
      LineBox[{{-77.46358252898196, -2.}, {-77.46358252898196, 
       0.}, {-77.46358252898196, -2.}}], 
      LineBox[{{-59.5454279569409, -2.}, {-59.54542738486033, 
       0.}, {-59.54542692719588, -2.}}], 
      LineBox[{{-74.21727012189794, -2.}, {-74.21727012189791, 
       0.}, {-74.2172701218979, -2.}}], 
      LineBox[{{-52.168838346381314`, -2.}, {-52.16697787931945, 
       0.}, {-52.16465229549211, -2.}}], 
      LineBox[{{-84.84136580219108, -2.}, {-84.84136580219108, 
       0.}, {-84.84136580219108, -2.}}], 
      LineBox[{{-55.60070786006669, -2.}, {-55.60054916792636, 
       0.}, {-55.60050949489128, -2.}}], 
      LineBox[{{-97.47510249482664, -2.}, {-97.47510249482664, 
       0.}, {-97.47510249482664, 2.}}], 
      LineBox[{{-92.97962434207085, 2.}, {-92.97962434207085, 
       0.}, {-92.97962434207085, 2.}}], 
      LineBox[{{-86.31067059179561, -2.}, {-86.31067059179561, 
       0.}, {-86.31067059179561, -2.}}], 
      LineBox[{{-94.06574927748575, 2.}, {-94.06574927748575, 
       0.}, {-94.06574927748575, -2.}}], 
      LineBox[{{-51.36749475868342, -2.}, {-51.35819242337408, 
       0.}, {-51.324493029376356`, 0.}, {-51.32139225093991, -2.}}], 
      LineBox[{{-99.12284286964845, -2.}, {-99.12284286964845, 
       0.}, {-99.12284286964845, -2.}}], 
      LineBox[{{-94.61216125581483, -2.}, {-94.61216125581483, 
       0.}, {-94.61216125581483, 2.}}], 
      LineBox[{{-56.483597631787944`, -2.}, {-56.48358176257391, 
       0.}, {-56.48354208953883, -2.}}], 
      LineBox[{{-49.730272236736134`, -2.}, {-49.703377132058506`, 
       0.}, {-49.66683998712388, 0.}, {-49.65216993002699, -2.}}], 
      LineBox[{{-84.54750484427016, -2.}, {-84.54750484427016, 
       0.}, {-84.51077222453006, 0.}, {-84.51077222453006, -2.}}], 
      LineBox[{{-68.9374081835787, -2.}, {-68.93740818357001, 
       0.}, {-68.93740818355843, -2.}}], 
      LineBox[{{-64.30402407637479, -2.}, {-64.30402407321886, 
       0.}, {-64.30402407216688, -2.}}], 
      LineBox[{{-81.81726126465375, -2.}, {-81.81726126465375, 
       0.}, {-81.81726126465375, -2.}}], 
      LineBox[{{-77.32737048401066, -2.}, {-77.32737048401066, 
       0.}, {-77.32737048401066, -2.}}], 
      LineBox[{{-66.21016802480621, -2.}, {-66.21016802451034, 
       0.}, {-66.17420304429729, 0.}, {-66.17420304414935, -2.}}], 
      LineBox[{{-96.4510171304126, -2.}, {-96.4510171304126, 
       0.}, {-96.4510171304126, -2.}}], 
      LineBox[{{-69.61335081158806, -2.}, {-69.61335081157938, 
       0.}, {-69.6133508115769, -2.}}], 
      LineBox[{{-56.04210513828522, -2.}, {-56.04206546525014, 
       0.}, {-56.04204279494438, -2.}}], 
      LineBox[{{-54.29084199121203, -2.}, {-54.290738122690136`, 
       0.}, {-54.29061348046387, -2.}}], 
      LineBox[{{-49.83506265141152, -2.}, {-49.81298856686239, \
-0.9056702665799489}, {-49.77645142192776, -0.9056702665799489}, \
{-49.75437733737863, -2.}}], 
      LineBox[{{-69.07259670920665, -2.}, {-69.07259670917189, 
       0.}, {-69.07259670916693, -2.}}], 
      LineBox[{{-64.44788399564902, -2.}, {-64.44788399407105, 
       0.}, {-64.4478839927185, -2.}}], 
      LineBox[{{-74.88493230426793, -2.}, {-74.88493230426792, 
       0.}, {-74.88493230426792, -2.}}], 
      LineBox[{{-84.98829628115153, 2.}, {-84.98829628115153, 
       0.}, {-84.98829628115153, -2.}}], 
      LineBox[{{-82.7042868331189, -2.}, {-82.7042868331189, 
       0.}, {-82.66822411550311, 0.}, {-82.66822411550311, -2.}}], 
      LineBox[{{-75.99930304554057, 2.}, {-75.99930304554056, 
       0.}, {-75.96525003429774, 0.}, {-75.96525003429774, -2.}}], 
      LineBox[{{-71.54961728579497, 2.}, {-71.54961728579438, 
       0.}, {-71.54961728579421, -2.}}], 
      LineBox[{{-62.57887788595315, -2.}, {-62.57887787182552, 
       0.}, {-62.545336620267406`, 0.}, {-62.54533660613978, -2.}}], 
      LineBox[{{-60.26816038606121, -2.}, {-60.26815997745074, 
       0.}, {-60.268159568840275`, -2.}}], 
      LineBox[{{-53.424406390157664`, -2.}, {-53.42378317902633, 
       0.}, {-53.42253675676367, -2.}}], 
      LineBox[{{-98.98789596419405, -2.}, {-98.98789596419405, 
       0.}, {-98.98789596419405, -2.}}], 
      LineBox[{{-65.34700849998896, -2.}, {-65.34700849939722, 
       0.}, {-65.31104351918417, 0.}, {-65.31104351839518, -2.}}], 
      LineBox[{{-88.91990558751857, 2.}, {-88.91990558751857, 
       0.}, {-88.88358699006042, 0.}, {-88.88358699006042, -2.}}], 
      LineBox[{{-62.00867660946525, -2.}, {-62.00867659533762, 
       0.}, {-62.008676454061344`, -2.}}], 
      LineBox[{{-50.70280921403829, -2.}, {-50.6842045434196, 
       0.}, {-50.674902208110254`, -2.}}], 
      LineBox[{{-57.403427218515986`, 2.}, {-57.40340738199845, 
       0.}, {-57.40339746373968, -2.}}], 
      LineBox[{{-50.59371616282834, -2.}, {-50.580268610489526`, 
       0.}, {-50.574505373772894`, -2.}}], 
      LineBox[{{-70.32309057099788, -2.}, {-70.3230905709892, 
       0.}, {-70.3230905709863, -2.}}], 
      LineBox[{{-87.18641982124493, 2.}, {-87.18641982124493, 
       0.}, {-87.18641982124493, -2.}}], 
      LineBox[{{-75.86309100056927, -2.}, {-75.86309100056927, 
       0.}, {-75.86309100056927, -2.}}], 
      LineBox[{{-99.69636721782965, -2.}, {-99.69636721782965, 
       0.}, {-99.69636721782965, -2.}}], 
      LineBox[{{-95.19272398278946, -2.}, {-95.19272398278946, 
       0.}, {-95.19272398278946, -2.}}], 
      LineBox[{{-81.71634429777117, -2.}, {-81.71634429777117, 
       0.}, {-81.71634429777117, -2.}}], 
      LineBox[{{-50.296801084832175`, -2.}, {-50.287971451012524`, \
-0.9056702665799489}, {-50.258665836270644`, 2.}}], 
      LineBox[{{-62.713042886887735`, -2.}, {-62.71304287805797, 
       0.}, {-62.71304280741983, -2.}}], 
      LineBox[{{-83.42554118543472, -2.}, {-83.42554118543472, 
       0.}, {-83.42554118543472, -2.}}], 
      LineBox[{{-65.49086842084114, -2.}, {-65.4908684202494, 
       0.}, {-65.49086841788244, 2.}}], 
      LineBox[{{-98.07700435237686, -2.}, {-98.07700435237686, 
       0.}, {-98.07700435237686, -2.}}], 
      LineBox[{{-52.606620390508084`, -2.}, {-52.60507000128986, 
       0.}, {-52.603519612071636`, -2.}}], 
      LineBox[{{-50.435071408771485`, -2.}, {-50.43412003075103, \
-1.8113405331598977`}, {-50.432217274710126`, -2.}}], 
      LineBox[{{-87.59315824688346, -2.}, {-87.59315824688346, 
       0.}, {-87.59315824688346, -2.}}], 
      LineBox[{{-65.05928865887633, -2.}, {-65.05928865769285, 
       0.}, {-65.05928865532589, -2.}}], 
      LineBox[{{-83.56979205589788, 2.}, {-83.56979205589788, 
       0.}, {-83.56979205589788, -2.}}], 
      LineBox[{{-65.63472834169333, -2.}, {-65.63472834110159, 
       0.}, {-65.63472834080572, -2.}}], 
      LineBox[{{-63.38386791363511, -2.}, {-63.38386790922022, 
       0.}, {-63.383867904805335`, -2.}}], 
      LineBox[{{-56.66755482106584, -2.}, {-56.66754688645882, 
       0.}, {-56.66750721342374, -2.}}], 
      LineBox[{{-60.013508185817045`, -2.}, {-60.01350695998565, 
       0.}, {-60.01350655137518, -2.}}], 
      LineBox[{{-57.81371452120903, -2.}, {-57.813708419016294`, 
       0.}, {-57.81370536791993, -2.}}], 
      LineBox[{{-53.17141988936279, -2.}, {-53.17092132045772, 
       0.}, {-53.1684284759324, -2.}}], 
      LineBox[{{-92.87918180250712, -2.}, {-92.87918180250712, 
       0.}, {-92.87918180250712, -2.}}], 
      LineBox[{{-91.80779471382728, -2.}, {-91.80779471382728, 
       0.}, {-91.80779471382728, -2.}}], 
      LineBox[{{-86.77968139560639, 2.}, {-86.77968139560639, 
       0.}, {-86.77968139560639, -2.}}], 
      LineBox[{{-73.31592617569852, -2.}, {-73.3159261756984, 
       0.}, {-73.31592617569837, -2.}}], 
      LineBox[{{-71.00630438496414, -2.}, {-71.00630438496336, 
       0.}, {-71.00630438496103, -2.}}], 
      LineBox[{{-52.88255955036779, -2.}, {-52.881936339236454`, 
       0.}, {-52.87695065018581, 2.}}], 
      LineBox[{{-76.3398331579688, -2.}, {-76.3398331579688, 
       0.}, {-76.3398331579688, -2.}}], 
      LineBox[{{-67.4524045133844, -2.}, {-67.45240451335928, 
       0.}, {-67.4524045130579, 2.}}], 
      LineBox[{{-81.3799544081626, -2.}, {-81.3799544081626, 
       0.}, {-81.3799544081626, 2.}}], 
      LineBox[{{-63.450950415868355`, -2.}, {-63.45095041233645, 
       0.}, {-63.45095040792156, -2.}}], 
      LineBox[{{-49.9533519224467, 
       2.}, {-49.92260000166627, -1.8113405331598977`}, {-49.91879448958445, \
-2.}}], LineBox[{{-78.00588617013844, -2.}, {-78.00588617013844, 
       0.}, {-78.00588617013844, 2.}}], 
      LineBox[{{-95.12442248549831, -2.}, {-95.12442248549831, 
       0.}, {-95.12442248549831, -2.}}], 
      LineBox[{{-79.46495576604875, -2.}, {-79.46495576604875, 
       0.}, {-79.46495576604875, -2.}}], 
      LineBox[{{-74.98508163162342, -2.}, {-74.98508163162342, 
       0.}, {-74.9850816316234, -2.}}], 
      LineBox[{{-58.153264208513455`, -2.}, {-58.15326115741709, 
       0.}, {-58.15325932675927, -2.}}], 
      LineBox[{{-74.45095188572742, -2.}, {-74.45095188572742, 
       0.}, {-74.4509518857274, -2.}}], 
      LineBox[{{-69.98511925698887, -2.}, {-69.98511925698452, 
       0.}, {-69.98511925698278, -2.}}], 
      LineBox[{{-75.52256088814104, -2.}, {-75.52256088814104, 
       0.}, {-75.52256088814104, -2.}}], 
      LineBox[{{-50.374493293220596`, -2.}, {-50.36104574088178, 
       0.}, {-50.34759818854296, -2.}}], 
      LineBox[{{-71.80316330618243, -2.}, {-71.8031633061822, 
       0.}, {-71.80316330618192, -2.}}], 
      LineBox[{{-88.06768641012843, -2.}, {-88.06768641012843, 
       0.}, {-88.06768641012843, -2.}}], 
      LineBox[{{-98.14447780510406, -2.}, {-98.14447780510406, 
       0.}, {-98.14447780510406, -2.}}], 
      LineBox[{{-86.98305060842566, -2.}, {-86.98305060842566, 
       0.}, {-86.98305060842566, -2.}}], 
      LineBox[{{-77.85997921054741, 2.}, {-77.85997921054741, 
       0.}, {-77.85997921054741, -2.}}], 
      LineBox[{{-59.94074936360608, -2.}, {-59.94074895499561, 
       0.}, {-59.940748342079914`, -2.}}], 
      LineBox[{{-92.81222010946462, -2.}, {-92.81222010946462, 
       0.}, {-92.81222010946462, -2.}}], 
      LineBox[{{-61.39590909310341, -2.}, {-61.39590905479618, 
       0.}, {-61.39590900371987, -2.}}], 
      LineBox[{{-64.69963885650915, -2.}, {-64.69963885556237, 
       0.}, {-64.69963885319541, -2.}}], 
      LineBox[{{-58.01744235037905, -2.}, {-58.01744006205678, 
       0.}, {-58.01743090876768, -2.}}], 
      LineBox[{{-51.19589701025835, -2.}, {-51.189695453385454`, 
       0.}, {-51.18504428573078, -2.}}], 
      LineBox[{{-78.73542096809359, -2.}, {-78.73542096809359, 
       0.}, {-78.73542096809359, 2.}}], 
      LineBox[{{-84.3638417455696, -2.}, {-84.3638417455696, 
       0.}, {-84.3638417455696, -2.}}], 
      LineBox[{{-52.81467578298178, 2.}, {-52.80969009393114, 
       0.}, {-52.808028197580924`, -2.}}], 
      LineBox[{{-93.30327252510953, 2.}, {-93.30327252510953, -2.}}], 
      LineBox[{{-92.21434785015668, -2.}, {-92.21434785015668, 2.}}], 
      LineBox[{{-87.75741799569903, 2.}, {-87.75741799569903, -2.}}], 
      LineBox[{{-83.14425198803156, 2.}, {-83.14425198803156, -2.}}], 
      LineBox[{{-76.41361468232824, -2.}, {-76.41361468232824, 2.}}], 
      LineBox[{{-74.27290863709544, 2.}, {-74.2729086370954, -2.}}], 
      LineBox[{{-62.989758212242165`, -2.}, {-62.989758194582635`, 2.}}], 
      LineBox[{{-92.75362862805244, -2.}, {-92.75362862805244, 2.}}], 
      LineBox[{{-90.5784548714406, -2.}, {-90.5784548714406, 2.}}], 
      LineBox[{{-86.0719085634849, -2.}, {-86.0719085634849, 2.}}], 
      LineBox[{{-72.62416946743811, 2.}, {-72.62416946743791, -2.}}], 
      LineBox[{{-63.53480354343917, 2.}, {-63.53480353902428, -2.}}], 
      LineBox[{{-93.83157271534472, -2.}, {-93.83157271534472, 2.}}], 
      LineBox[{{-82.58808474302359, 2.}, {-82.58808474302359, -2.}}], 
      LineBox[{{-78.09707801988284, 2.}, {-78.09707801988284, -2.}}], 
      LineBox[{{-93.02267114474103, -2.}, {-93.02267114474103, 2.}}], 
      LineBox[{{-88.57126731806186, 2.}, {-88.57126731806186, -2.}}], 
      LineBox[{{-91.96180660782501, -2.}, {-91.96180660782501, 2.}}], 
      LineBox[{{-87.47210514401486, -2.}, {-87.47210514401486, 2.}}], 
      LineBox[{{-78.40257071652655, 2.}, {-78.40257071652655, -2.}}], 
      LineBox[{{-76.15497395407918, 2.}, {-76.15497395407918, -2.}}], 
      LineBox[{{-92.50345230265758, 2.}, {-92.50345230265758, -2.}}], 
      LineBox[{{-95.76829355413656, -2.}, {-95.76829355413656, 2.}}], 
      LineBox[{{-91.4127207248766, -2.}, {-91.4127207248766, 2.}}], 
      LineBox[{{-82.27874676525258, -2.}, {-82.27874676525258, 2.}}], 
      LineBox[{{-73.45363150081222, -2.}, {-73.4536315008122, 2.}}], 
      LineBox[{{-62.18476818367724, -2.}, {-62.184768148358174`, 2.}}], 
      LineBox[{{-57.69486801167239, 2.}, {-57.694861909479656`, -2.}}], 
      LineBox[{{-81.87781144478329, 2.}, {-81.87781144478329, -2.}}], 
      LineBox[{{-73.0467461680844, -2.}, {-73.0467461680843, 2.}}], 
      LineBox[{{-68.56976842465657, 2.}, {-68.56976842464151, -2.}}], 
      LineBox[{{-61.777888619301066`, -2.}, {-61.777888542686604`, 2.}}], 
      LineBox[{{-59.46054034442127, 2.}, {-59.460538056099, -2.}}], 
      LineBox[{{-94.25699346990092, -2.}, {-94.25699346990092, 2.}}], 
      LineBox[{{-83.0059022895419, -2.}, {-83.0059022895419, 2.}}], 
      LineBox[{{-67.4035580036766, 2.}, {-67.40355800347567, -2.}}], 
      LineBox[{{-99.30277207692099, 2.}, {-99.30277207692099, -2.}}], 
      LineBox[{{-88.16259204277742, 2.}, {-88.16259204277742, -2.}}], 
      LineBox[{{-81.3238894265612, 2.}, {-81.3238894265612, -2.}}], 
      LineBox[{{-58.90452216320941, -2.}, {-58.90452101904827, 2.}}], 
      LineBox[{{-91.55334028026583, 2.}, {-91.55334028026583, -2.}}], 
      LineBox[{{-87.06778778043369, -2.}, {-87.06778778043369, 2.}}], 
      LineBox[{{-77.95117106029181, 2.}, {-77.95117106029181, -2.}}], 
      LineBox[{{-95.07319636252996, -2.}, {-95.07319636252996, 2.}}], 
      LineBox[{{-90.70405668765002, -2.}, {-90.70405668765002, 2.}}], 
      LineBox[{{-88.41793338776161, 2.}, {-88.41793338776161, -2.}}], 
      LineBox[{{-83.86730947622816, 2.}, {-83.86730947622816, -2.}}], 
      LineBox[{{-65.95241899984741, 2.}, {-65.95241899945292, -2.}}], 
      LineBox[{{-54.6400321768544, 2.}, {-54.63982443981062, -2.}}], 
      LineBox[{{-98.50594273042834, 2.}, {-98.50594273042834, -2.}}], 
      LineBox[{{-85.04172554622807, -2.}, {-85.04172554622807, 2.}}], 
      LineBox[{{-71.59791176586845, -2.}, {-71.59791176586806, 2.}}], 
      LineBox[{{-53.484403857534986`, 2.}, {-53.48357290935988, -2.}}], 
      LineBox[{{-99.03175370846674, 2.}, {-99.03175370846674, -2.}}], 
      LineBox[{{-92.3702729353842, 2.}, {-92.3702729353842, -2.}}], 
      LineBox[{{-87.88126463171076, -2.}, {-87.88126463171076, 2.}}], 
      LineBox[{{-76.56685323292095, 2.}, {-76.56685323292095, -2.}}], 
      LineBox[{{-56.39529437232319, 2.}, {-56.39526263389513, -2.}}], 
      LineBox[{{-93.43965221898368, 2.}, {-93.43965221898368, -2.}}], 
      LineBox[{{-88.96530383434126, -2.}, {-88.96530383434126, 2.}}], 
      LineBox[{{-99.91565593919304, -2.}, {-99.91565593919304, 2.}}], 
      LineBox[{{-88.76253122059427, 2.}, {-88.76253122059427, -2.}}], 
      LineBox[{{-84.22793665238608, -2.}, {-84.22793665238608, 2.}}], 
      LineBox[{{-75.26883805913067, 2.}, {-75.26883805913067, -2.}}], 
      LineBox[{{-94.32529496719206, 2.}, {-94.32529496719206, -2.}}], 
      LineBox[{{-87.67450593201117, 2.}, {-87.67450593201117, -2.}}], 
      LineBox[{{-80.8686417759576, 2.}, {-80.8686417759576, -2.}}], 
      LineBox[{{-71.96012036642269, -2.}, {-71.9601203664219, 2.}}], 
      LineBox[{{-97.16421943777239, -2.}, {-97.16421943777239, 2.}}], 
      LineBox[{{-92.69503714664026, 2.}, {-92.69503714664026, -2.}}], 
      LineBox[{{-79.18226103184112, -2.}, {-79.18226103184112, 2.}}], 
      LineBox[{{-95.98774041793958, -2.}, {-95.98774041793958, 2.}}], 
      LineBox[{{-73.66978713235454, -2.}, {-73.66978713235449, 2.}}], 
      LineBox[{{-71.37368739409706, -2.}, {-71.3736873940964, 2.}}], 
      LineBox[{{-62.40278631880498, 2.}, {-62.40278628348591, -2.}}], 
      LineBox[{{-99.65588314619333, -2.}, {-99.65588314619333, 2.}}], 
      LineBox[{{-66.01236063393031, -2.}, {-66.01236063274683, 2.}}], 
      LineBox[{{-98.56956055728541, -2.}, {-98.56956055728541, 2.}}], 
      LineBox[{{-87.39656800782484, -2.}, {-87.39656800782484, 2.}}], 
      LineBox[{{-53.54460906195608, -2.}, {-53.543778113780974`, 2.}}], 
      LineBox[{{-65.44291511408767, 2.}, {-65.4429151125097, -2.}}], 
      LineBox[{{-60.98846428814359, 2.}, {-60.98846416556045, -2.}}], 
      LineBox[{{-91.35915137044262, 2.}, {-91.35915137044262, -2.}}], 
      LineBox[{{-59.81948602195604, 2.}, {-59.8194852047351, -2.}}], 
      LineBox[{{-57.621301302781916`, 2.}, {-57.62128909839645, -2.}}], 
      LineBox[{{-79.63170657700992, 2.}, {-79.63170657700992, -2.}}], 
      LineBox[{{-68.50434899191451, 2.}, {-68.50434899189298, -2.}}], 
      LineBox[{{-89.773392627785, 2.}, {-89.773392627785, -2.}}], 
      LineBox[{{-78.45576596221079, 2.}, {-78.45576596221079, -2.}}], 
      LineBox[{{-53.69230443619789, 2.}, {-53.691948315551414`, -2.}}], 
      LineBox[{{-99.24935559351195, 2.}, {-99.24935559351195, -2.}}], 
      LineBox[{{-94.72485872634519, -2.}, {-94.72485872634519, 2.}}], 
      LineBox[{{-92.56669390164215, 2.}, {-92.56669390164215, -2.}}], 
      LineBox[{{-90.36356983647988, 2.}, {-90.36356983647988, -2.}}], 
      LineBox[{{-72.41529584111856, 2.}, {-72.41529584111845, -2.}}], 
      LineBox[{{-70.12513594421627, -2.}, {-70.12513594421378, 2.}}], 
      LineBox[{{-65.57260701185787, -2.}, {-65.57260701142751, 2.}}], 
      LineBox[{{-63.32593302337612, -2.}, {-63.32593301695447, 2.}}], 
      LineBox[{{-91.48637858722334, -2.}, {-91.48637858722334, 2.}}], 
      LineBox[{{-62.257840188431906`, -2.}, {-62.25784016824958, 2.}}], 
      LineBox[{{-50.94948691729309, 2.}, {-50.93885567693955, -2.}}], 
      LineBox[{{-90.635959317416, -2.}, {-90.635959317416, 2.}}], 
      LineBox[{{-86.15149590625514, 2.}, {-86.15149590625514, -2.}}], 
      LineBox[{{-87.26776750637264, -2.}, {-87.26776750637264, 2.}}], 
      LineBox[{{-80.46689613636795, 2.}, {-80.46689613636795, -2.}}], 
      LineBox[{{-73.80183587508992, -2.}, {-73.80183587508989, 2.}}], 
      LineBox[{{-67.04209383124103, 2.}, {-67.04209383112048, -2.}}], 
      LineBox[{{-85.56377399041332, -2.}, {-85.56377399041332, 2.}}], 
      LineBox[{{-69.86682929708505, -2.}, {-69.8668292970807, 2.}}], 
      LineBox[{{-56.321708322769226`, 2.}, {-56.32167658434116, -2.}}], 
      LineBox[{{-97.89482603001342, -2.}, {-97.89482603001342, 2.}}], 
      LineBox[{{-93.37053760862958, 2.}, {-93.37053760862958, -2.}}], 
      LineBox[{{-86.71673378211472, -2.}, {-86.71673378211472, 2.}}], 
      LineBox[{{-59.67154482686508, 2.}, {-59.67154384619996, -2.}}], 
      LineBox[{{-55.1538220648174, 2.}, {-55.153731383594355`, -2.}}], 
      LineBox[{{-99.9550154532839, 2.}, {-99.9550154532839, -2.}}], 
      LineBox[{{-88.79642608939747, -2.}, {-88.79642608939747, 2.}}], 
      LineBox[{{-75.30555947916103, -2.}, {-75.30555947916103, 2.}}], 
      LineBox[{{-96.6216980244816, 2.}, {-96.6216980244816, -2.}}], 
      LineBox[{{-92.20584477802431, 2.}, {-92.20584477802431, -2.}}], 
      LineBox[{{-89.96910951408725, 2.}, {-89.96910951408725, -2.}}], 
      LineBox[{{-87.7021060394652, -2.}, {-87.7021060394652, 2.}}], 
      LineBox[{{-80.88097607190991, -2.}, {-80.88097607190991, 2.}}], 
      LineBox[{{-78.64787679233899, 2.}, {-78.64787679233899, -2.}}], 
      LineBox[{{-76.40307446456261, 2.}, {-76.40307446456261, -2.}}], 
      LineBox[{{-62.96460228240335, 2.}, {-62.96460224708428, -2.}}], 
      LineBox[{{-90.54386573100426, 2.}, {-90.54386573100426, -2.}}], 
      LineBox[{{-83.68828384234976, -2.}, {-83.68828384234976, 2.}}], 
      LineBox[{{-74.76623680517991, -2.}, {-74.7662368051799, 2.}}], 
      LineBox[{{-49.990853271407026`, -2.}, {-49.96395816672939, 2.}}], 
      LineBox[{{-98.33725909861035, -2.}, {-98.33725909861035, 2.}}], 
      LineBox[{{-93.81815634980539, 2.}, {-93.81815634980539, -2.}}], 
      LineBox[{{-66.93341034696344, 2.}, {-66.93341034686298, -2.}}], 
      LineBox[{{-62.41489842761233, -2.}, {-62.41489841191496, 2.}}], 
      LineBox[{{-96.33215007918595, 2.}, {-96.33215007918595, -2.}}], 
      LineBox[{{-91.9216295919995, 2.}, {-91.9216295919995, -2.}}], 
      LineBox[{{-89.65354125617314, -2.}, {-89.65354125617314, 2.}}], 
      LineBox[{{-87.44305239932639, 2.}, {-87.44305239932639, -2.}}], 
      LineBox[{{-61.00483485458924, -2.}, {-61.004834701360316`, 2.}}], 
      LineBox[{{-95.74391056926956, 2.}, {-95.74391056926956, -2.}}], 
      LineBox[{{-86.88983971921682, -2.}, {-86.88983971921682, 2.}}], 
      LineBox[{{-82.26251854232548, 2.}, {-82.26251854232548, -2.}}], 
      LineBox[{{-73.43833090913293, 2.}, {-73.43833090913284, -2.}}], 
      LineBox[{{-62.16967461694419, 2.}, {-62.169674588688935`, -2.}}], 
      LineBox[{{-59.83767531889831, -2.}, {-59.837674910287845`, 2.}}], 
      LineBox[{{-57.65751782066757, -2.}, {-57.657510498036295`, 2.}}], 
      LineBox[{{-90.96736651922157, 2.}, {-90.96736651922157, -2.}}], 
      LineBox[{{-86.48617088610949, 2.}, {-86.48617088610949, -2.}}], 
      LineBox[{{-79.6610182429992, -2.}, {-79.6610182429992, 2.}}], 
      LineBox[{{-73.02259892804747, 2.}, {-73.02259892804737, -2.}}], 
      LineBox[{{-68.52528321039301, -2.}, {-68.52528321037148, 2.}}], 
      LineBox[{{-61.74757277111947, 2.}, {-61.747572720043166`, -2.}}], 
      LineBox[{{-98.7292477287398, -2.}, {-98.7292477287398, 2.}}], 
      LineBox[{{-94.21601257152624, 2.}, {-94.21601257152624, -2.}}], 
      LineBox[{{-89.80365812566679, -2.}, {-89.80365812566679, 2.}}], 
      LineBox[{{-82.9721813068362, 2.}, {-82.9721813068362, -2.}}], 
      LineBox[{{-78.49050571449438, -2.}, {-78.49050571449438, 2.}}], 
      LineBox[{{-53.72601715232699, -2.}, {-53.72579053009741, 2.}}], 
      LineBox[{{-99.26903535055739, -2.}, {-99.26903535055739, 2.}}], 
      LineBox[{{-92.59459460707652, -2.}, {-92.59459460707652, 2.}}], 
      LineBox[{{-72.42616209913524, -2.}, {-72.42616209913501, 2.}}], 
      LineBox[{{-58.893487042459725`, 2.}, {-58.8934852118019, -2.}}], 
      LineBox[{{-87.02178760134362, 2.}, {-87.02178760134362, -2.}}], 
      LineBox[{{-77.92077377704368, -2.}, {-77.92077377704368, 2.}}], 
      LineBox[{{-50.96687571155549, -2.}, {-50.957573376246145`, 2.}}], 
      LineBox[{{-99.55660078003758, 2.}, {-99.55660078003758, -2.}}], 
      LineBox[{{-97.3470918242749, -2.}, {-97.3470918242749, 2.}}], 
      LineBox[{{-95.04094287769803, 2.}, {-95.04094287769803, -2.}}], 
      LineBox[{{-90.69043721360322, 2.}, {-90.69043721360322, -2.}}], 
      LineBox[{{-86.1698622161252, -2.}, {-86.1698622161252, 2.}}], 
      LineBox[{{-80.4754393716596, -2.}, {-80.4754393716596, 2.}}], 
      LineBox[{{-67.05552662142135, -2.}, {-67.0555266213209, 2.}}], 
      LineBox[{{-87.85463294907967, 2.}, {-87.85463294907967, -2.}}], 
      LineBox[{{-67.64473764566814, -2.}, {-67.6447376455928, 2.}}], 
      LineBox[{{-56.35114274259081, -2.}, {-56.351111004162746`, 2.}}], 
      LineBox[{{-93.40170694271083, -2.}, {-93.40170694271083, 2.}}], 
      LineBox[{{-82.10023631305441, -2.}, {-82.10023631305441, 2.}}], 
      LineBox[{{-64.1871378898934, 2.}, {-64.1871378851595, -2.}}], 
      LineBox[{{-59.695190994612126`, -2.}, {-59.69519038169643, 2.}}], 
      LineBox[{{-55.17140300695513, -2.}, {-55.17119141743469, 2.}}], 
      LineBox[{{-84.2069000671102, 2.}, {-84.2069000671102, -2.}}], 
      LineBox[{{-81.89575223889574, -2.}, {-81.89575223889574, 2.}}], 
      LineBox[{{-68.60843857823575, -2.}, {-68.60843857821901, 2.}}], 
      LineBox[{{-59.483176430873904`, -2.}, {-59.48317566809981, 2.}}], 
      LineBox[{{-71.93597312638576, 2.}, {-71.93597312638498, -2.}}], 
      LineBox[{{-99.35225260892094, -2.}, {-99.35225260892094, 2.}}], 
      LineBox[{{-90.44932208047828, -2.}, {-90.44932208047828, 2.}}], 
      LineBox[{{-88.17614999029871, -2.}, {-88.17614999029871, 2.}}], 
      LineBox[{{-85.96433446281742, 2.}, {-85.96433446281742, -2.}}], 
      LineBox[{{-79.16858225437946, 2.}, {-79.16858225437946, -2.}}], 
      LineBox[{{-74.70466351502803, 2.}, {-74.70466351502802, -2.}}], 
      LineBox[{{-95.95929360226141, 2.}, {-95.95929360226141, -2.}}], 
      LineBox[{{-91.58777772240197, -2.}, {-91.58777772240197, 2.}}], 
      LineBox[{{-73.63545022011836, 2.}, {-73.63545022011832, -2.}}], 
      LineBox[{{-71.35643936549968, 2.}, {-71.35643936549813, -2.}}], 
      LineBox[{{-97.41414503265915, 2.}, {-97.41414503265915, -2.}}], 
      LineBox[{{-92.93498321337586, 2.}, {-92.93498321337586, -2.}}], 
      LineBox[{{-88.44900368416455, -2.}, {-88.44900368416455, 2.}}], 
      LineBox[{{-83.91599414500948, -2.}, {-83.91599414500948, 2.}}], 
      LineBox[{{-54.66006595548747, -2.}, {-54.65992746412495, 2.}}], 
      LineBox[{{-89.59301026040956, 2.}, {-89.59301026040956, -2.}}], 
      LineBox[{{-87.37849074446312, 2.}, {-87.37849074446312, -2.}}], 
      LineBox[{{-76.04016665903195, -2.}, {-76.04016665903195, 2.}}], 
      LineBox[{{-99.0711132225576, -2.}, {-99.0711132225576, 2.}}], 
      LineBox[{{-92.38533931631875, -2.}, {-92.38533931631875, 2.}}], 
      LineBox[{{-76.58671748947926, -2.}, {-76.58671748947926, 2.}}], 
      LineBox[{{-56.42841206192598, -2.}, {-56.4283723888909, 2.}}], 
      LineBox[{{-93.46811117618833, -2.}, {-93.46811117618833, 2.}}], 
      LineBox[{{-88.5930568765782, -2.}, {-88.5930568765782, 2.}}], 
      LineBox[{{-96.39615541446184, -2.}, {-96.39615541446184, 2.}}], 
      LineBox[{{-94.15454122396423, -2.}, {-94.15454122396423, 2.}}], 
      LineBox[{{-78.42536867896266, -2.}, {-78.42536867896266, 2.}}], 
      LineBox[{{-76.18999990850037, -2.}, {-76.18999990850037, 2.}}], 
      LineBox[{{-94.68900044026735, 2.}, {-94.68900044026735, -2.}}], 
      LineBox[{{-92.52763291403403, -2.}, {-92.52763291403403, 2.}}], 
      LineBox[{{-70.11547962095901, 2.}, {-70.11547962095652, -2.}}], 
      LineBox[{{-65.54738481806518, 2.}, {-65.54738481738892, -2.}}], 
      LineBox[{{-63.30672303416846, 2.}, {-63.30672302710465, -2.}}], 
      LineBox[{{-91.4618259664411, 2.}, {-91.4618259664411, -2.}}], 
      LineBox[{{-62.22669474223837, 2.}, {-62.22669471869233, -2.}}], 
      LineBox[{{-57.724578113508365`, -2.}, {-57.724573536863815`, 2.}}], 
      LineBox[{{-97.27133040700957, 2.}, {-97.27133040700957, -2.}}], 
      LineBox[{{-90.60872036932238, 2.}, {-90.60872036932238, -2.}}], 
      LineBox[{{-72.65435351748431, -2.}, {-72.65435351748403, 2.}}], 
      LineBox[{{-63.564990669399975`, -2.}, {-63.564990665868066`, 2.}}], 
      LineBox[{{-82.60331122379469, -2.}, {-82.60331122379469, 2.}}], 
      LineBox[{{-78.12139584648135, -2.}, {-78.12139584648135, 2.}}], 
      LineBox[{{-73.76659814879818, 2.}, {-73.76659814879815, -2.}}], 
      LineBox[{{-66.98347801950123, -2.}, {-66.98347801938068, 2.}}], 
      LineBox[{{-96.69789485219098, -2.}, {-96.69789485219098, 2.}}], 
      LineBox[{{-94.42433213826419, -2.}, {-94.42433213826419, 2.}}], 
      LineBox[{{-90.03125466973785, -2.}, {-90.03125466973785, 2.}}], 
      LineBox[{{-87.78522917010166, -2.}, {-87.78522917010166, 2.}}], 
      LineBox[{{-85.51479716409317, 2.}, {-85.51479716409317, -2.}}], 
      LineBox[{{-83.18419838292905, -2.}, {-83.18419838292905, 2.}}], 
      LineBox[{{-74.29071296195863, -2.}, {-74.2907129619586, 2.}}], 
      LineBox[{{-69.82739931045191, 2.}, {-69.82739931044611, -2.}}], 
      LineBox[{{-67.58847693349105, 2.}, {-67.58847693344799, -2.}}], 
      LineBox[{{-97.85618214345148, 2.}, {-97.85618214345148, -2.}}], 
      LineBox[{{-93.31784788214784, -2.}, {-93.31784788214784, 2.}}], 
      LineBox[{{-86.69494422359836, 2.}, {-86.69494422359836, -2.}}], 
      LineBox[{{-82.04313701016274, 2.}, {-82.04313701016274, -2.}}], 
      LineBox[{{-57.44869380188, -2.}, {-57.4486846485909, 2.}}]},
     Annotation[#, "Charting`Private`Tag$1876629#3"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  BaseStyle->{FontFamily -> "Arial", FontSize -> 16},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-99.99999775510204, 9.99999775510204}, {-2., 2.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.884735439446494*^9, {3.884735474085917*^9, 3.884735559009894*^9}, 
   3.8847355905188026`*^9, {3.8847356484583387`*^9, 3.884735698050935*^9}, {
   3.884736898333406*^9, 3.88473694495907*^9}, {3.8847406026469183`*^9, 
   3.884740636306005*^9}, 3.884740725501458*^9, {3.884740814359551*^9, 
   3.8847408740173807`*^9}, {3.884740934117456*^9, 3.884740945730214*^9}, 
   3.884741067679902*^9, {3.884741717582026*^9, 3.88474173196141*^9}, {
   3.88474193031327*^9, 3.8847419555537577`*^9}, {3.8847420278160267`*^9, 
   3.884742032199492*^9}, {3.884742117387451*^9, 3.88474214922435*^9}, 
   3.8847886098063803`*^9, 3.884788648599431*^9},
 CellLabel->
  "Out[293]=",ExpressionUUID->"b919d6cf-f989-41c0-856c-a75cf9f671f3"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"NOTE", ":", "  ", 
    RowBox[{"the", " ", "following", " ", "solution", " ", "for", " ", "Ai", 
     RowBox[{"(", "x", ")"}], " ", "in", " ", "terms", " ", "of", " ", 
     "hypergeometric", " ", "functions"}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.884742392293068*^9, 3.8847423989328337`*^9}, {
  3.884788548294215*^9, 3.884788562747715*^9}},
 CellLabel->
  "In[289]:=",ExpressionUUID->"52299bd6-73bd-4f52-91ad-6ccd54524610"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"A", "[", "x_", "]"}], "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"3", "^", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "2"}], "/", "3"}], "}"}]}], 
     RowBox[{"1", "/", 
      RowBox[{"Gamma", "[", 
       RowBox[{"2", "/", "3"}], "]"}]}], "*", 
     RowBox[{"HypergeometricPFQ", "[", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", "/", "3"}], "}"}], ",", 
       RowBox[{
        RowBox[{"1", "/", "9"}], "*", 
        RowBox[{"x", "^", "3"}]}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"3", "^", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "3"}], "}"}]}], 
     RowBox[{"1", "/", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "/", "3"}], "]"}]}], "*", "x", "*", 
     RowBox[{"HypergeometricPFQ", "[", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", "/", "3"}], "}"}], ",", 
       RowBox[{
        RowBox[{"1", "/", "9"}], "*", 
        RowBox[{"x", "^", "3"}]}]}], "]"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.884742406691739*^9, 3.884742616046144*^9}, 
   3.884742790190955*^9, {3.8847437025544357`*^9, 3.8847437026706657`*^9}},
 CellLabel->
  "In[290]:=",ExpressionUUID->"a4f86778-0bd9-4d53-9506-4b93e6e0b8f8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["1", "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      SuperscriptBox["x", 
       RowBox[{"3", "/", "2"}]], ")"}], 
     RowBox[{"1", "/", "3"}]], " ", 
    RowBox[{"BesselI", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "3"]}], ",", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["x", 
         RowBox[{"3", "/", "2"}]]}], "3"]}], "]"}]}], "-", 
   FractionBox[
    RowBox[{"x", " ", 
     RowBox[{"BesselI", "[", 
      RowBox[{
       FractionBox["1", "3"], ",", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["x", 
          RowBox[{"3", "/", "2"}]]}], "3"]}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      FractionBox["4", "3"], "]"}]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox["x", 
        RowBox[{"3", "/", "2"}]], ")"}], 
      RowBox[{"1", "/", "3"}]], " ", 
     RowBox[{"Gamma", "[", 
      FractionBox["1", "3"], "]"}]}]]}], "}"}]], "Output",
 CellChangeTimes->{3.884742621966461*^9, 3.884742663996743*^9, 
  3.8847427909093246`*^9, 3.884742821876939*^9, 3.884743704298038*^9, 
  3.884788565684225*^9, 3.884788609911665*^9},
 CellLabel->
  "Out[290]=",ExpressionUUID->"bc09d742-c3a0-4e4a-8ccb-b3633385a1d7"]
}, Open  ]]
},
WindowSize->{808, 911},
WindowMargins->{{6, Automatic}, {Automatic, 0}},
FrontEndVersion->"13.1 for Mac OS X ARM (64-bit) (June 16, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"167d5267-ffc3-4a75-9d5b-1d04f34bddd6"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 953, 25, 157, "Input",ExpressionUUID->"e27b27a0-c7fe-4512-9a28-455f82bf47d6"],
Cell[1514, 47, 254, 5, 30, "Input",ExpressionUUID->"6590a5ca-afd4-4238-ae1e-014b4fc4fc33"],
Cell[CellGroupData[{
Cell[1793, 56, 993, 29, 73, "Input",ExpressionUUID->"1410d915-d146-4229-b070-bc177432de97"],
Cell[2789, 87, 3652, 102, 134, "Output",ExpressionUUID->"c28f49bf-c8dd-481c-8955-458d41dfb341"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6478, 194, 999, 32, 73, "Input",ExpressionUUID->"fe3cc318-7619-4da5-938f-0398c7c54699"],
Cell[7480, 228, 86459, 1443, 273, "Output",ExpressionUUID->"bf2b5208-099f-41ce-bc6c-6421bd289076"]
}, Open  ]],
Cell[93954, 1674, 175, 3, 30, "Input",ExpressionUUID->"b7d12c6e-012f-4ee4-ab90-ed6514e93ef6"],
Cell[94132, 1679, 257, 5, 30, "Input",ExpressionUUID->"48c36e6e-608b-4e0e-8bab-4011e3c148dc"],
Cell[CellGroupData[{
Cell[94414, 1688, 926, 23, 53, "Input",ExpressionUUID->"0bf90feb-7d2b-4b21-99b3-15036ca5976b"],
Cell[95343, 1713, 1258, 39, 103, "Output",ExpressionUUID->"5bbf21c5-9829-474e-a2a0-d9c1ef7aa790"]
}, Open  ]],
Cell[96616, 1755, 175, 3, 30, "Input",ExpressionUUID->"ac2265f0-eb47-4179-b3f1-2be708493668"],
Cell[96794, 1760, 175, 3, 30, "Input",ExpressionUUID->"d9b7370d-f747-488f-a876-c4265738a224"],
Cell[CellGroupData[{
Cell[96994, 1767, 571, 9, 30, "Input",ExpressionUUID->"a33b8ee2-779c-4e6b-982c-f38249021b42"],
Cell[97568, 1778, 211154, 3345, 250, "Output",ExpressionUUID->"b919d6cf-f989-41c0-856c-a75cf9f671f3"]
}, Open  ]],
Cell[308737, 5126, 542, 10, 73, "Input",ExpressionUUID->"52299bd6-73bd-4f52-91ad-6ccd54524610"],
Cell[CellGroupData[{
Cell[309304, 5140, 1352, 40, 94, "Input",ExpressionUUID->"a4f86778-0bd9-4d53-9506-4b93e6e0b8f8"],
Cell[310659, 5182, 1300, 41, 73, "Output",ExpressionUUID->"bc09d742-c3a0-4e4a-8ccb-b3633385a1d7"]
}, Open  ]]
}
]
*)



==> chapter06_separation_of_variables/Mathematica_notebooks/third_order_fourth_order_PDEs.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    203874,       4076]
NotebookOptionsPosition[    197148,       3958]
NotebookOutlinePosition[    197541,       3974]
CellTagsIndexPosition[    197498,       3971]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Always", " ", "put", " ", "these", " ", "at", " ", "the", " ", "start", 
    " ", "of", " ", "a", " ", 
    RowBox[{"notebook", "!"}]}], "  ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Clear", "[", "Derivative", "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"SetOptions", "[", 
     RowBox[{"Plot", ",", 
      RowBox[{"BaseStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"FontFamily", "\[Rule]", "\"\<Arial\>\""}], ",", 
         RowBox[{"FontSize", "\[Rule]", "16"}]}], "}"}]}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"FourierTransform", "[", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "a3"}], "  ", 
        RowBox[{"u", "[", "x", "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "3"}], "}"}]}], "]"}], ",", "x", ",", "k", ",", 
     RowBox[{"FourierParameters", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"-", "1"}]}], "}"}]}]}], "]"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.884731324175479*^9, 3.884731324287628*^9}, {
   3.88480978895761*^9, 3.8848097893010073`*^9}, {3.8848121338981256`*^9, 
   3.884812176435162*^9}, {3.884812227306654*^9, 3.884812227785492*^9}, 
   3.884812446362039*^9},
 CellLabel->
  "In[1083]:=",ExpressionUUID->"e27b27a0-c7fe-4512-9a28-455f82bf47d6"],

Cell[BoxData[
 RowBox[{"\[ImaginaryI]", " ", "a3", " ", 
  SuperscriptBox["k", "3"], " ", 
  RowBox[{"FourierTransform", "[", 
   RowBox[{
    RowBox[{"u", "[", "x", "]"}], ",", "x", ",", "k"}], "]"}]}]], "Output",
 CellChangeTimes->{{3.884812161276601*^9, 3.884812177567317*^9}, 
   3.8848122293774157`*^9, 3.884812388385894*^9, {3.884812423333104*^9, 
   3.8848124469980392`*^9}, 3.884872613754958*^9, 3.884879138315071*^9, 
   3.88488184254202*^9},
 CellLabel->
  "Out[1086]=",ExpressionUUID->"a95d7134-bbd1-4aa0-b4e0-b47e9ad80404"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Third", " ", "order", " ", "PDE"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.88478849161087*^9, 3.8847884962789783`*^9}},
 CellLabel->
  "In[1087]:=",ExpressionUUID->"6590a5ca-afd4-4238-ae1e-014b4fc4fc33"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"F", "[", 
   RowBox[{"x_", ",", "t_"}], "]"}], "=", 
  RowBox[{"bb", "*", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"InverseFourierTransform", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"2", " ", "Pi"}], ")"}]}], "]"}], 
       RowBox[{"Exp", "[", " ", 
        RowBox[{"a", " ", "I", " ", 
         RowBox[{"k", "^", "3"}], " ", "t"}], "]"}]}], ",", "k", ",", "x", 
      ",", " ", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"x", "\[Element]", " ", "Reals"}], " ", "&&", " ", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"a", ",", "t"}], "}"}], ">", "0"}], " ", "&&", " ", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"a", ",", "t"}], "}"}], " ", "\[Element]", " ", "Reals"}], 
         " ", "&&", " ", 
         RowBox[{"b", " ", ">", "0"}], " ", "&&", " ", 
         RowBox[{"b", " ", "\[Element]", " ", "Reals"}]}], " ", "}"}]}], ",", 
      
      RowBox[{"FourierParameters", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}]}], "}"}]}]}], "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.884789115706827*^9, 3.884789145855371*^9}, {
   3.8847891837947903`*^9, 3.884789189814621*^9}, {3.884811954434764*^9, 
   3.88481195496032*^9}, 3.884812028279387*^9, 3.884812108899291*^9, 
   3.884812420107987*^9, {3.884872577584749*^9, 3.884872599037951*^9}},
 CellLabel->
  "In[1088]:=",ExpressionUUID->"1410d915-d146-4229-b070-bc177432de97"],

Cell[BoxData[
 FractionBox[
  RowBox[{"bb", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "x"}], "+", 
        RowBox[{"Abs", "[", "x", "]"}]}], ")"}], " ", 
      RowBox[{"AiryAi", "[", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"Abs", "[", "x", "]"}], 
         RowBox[{
          SuperscriptBox["3", 
           RowBox[{"1", "/", "3"}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"a", " ", "t"}], ")"}], 
           RowBox[{"1", "/", "3"}]]}]]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"x", "+", 
        RowBox[{"Abs", "[", "x", "]"}]}], ")"}], " ", 
      RowBox[{"AiryAi", "[", 
       FractionBox[
        RowBox[{"Abs", "[", "x", "]"}], 
        RowBox[{
         SuperscriptBox["3", 
          RowBox[{"1", "/", "3"}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"a", " ", "t"}], ")"}], 
          RowBox[{"1", "/", "3"}]]}]], "]"}]}]}], ")"}]}], 
  RowBox[{"2", " ", 
   SuperscriptBox["3", 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"a", " ", "t"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   RowBox[{"Abs", "[", "x", "]"}]}]]], "Output",
 CellChangeTimes->{
  3.884788603001595*^9, 3.884788705047106*^9, 3.884788847593936*^9, {
   3.884788885304936*^9, 3.884788902439025*^9}, 3.884789121077518*^9, {
   3.884789161055921*^9, 3.884789211855995*^9}, 3.884805991102803*^9, 
   3.8848060262546177`*^9, 3.884806063696723*^9, 3.884811957287513*^9, 
   3.8848119962394257`*^9, {3.884812033872426*^9, 3.884812056975256*^9}, 
   3.884812122744309*^9, 3.884812396632416*^9, 3.8848124321273108`*^9, {
   3.884872610031892*^9, 3.884872622624732*^9}, 3.884879147191205*^9, 
   3.884881851423646*^9},
 CellLabel->
  "Out[1088]=",ExpressionUUID->"2a1a1b7e-c5c3-4104-94b6-fc3f8f9d39d8"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", "  ", 
  RowBox[{
   RowBox[{"NOTE", ":", "  ", 
    RowBox[{
    "If", " ", "one", " ", "carefully", " ", "works", " ", "thtough", " ", 
     "the", " ", "Absolute", " ", "values", " ", "above"}]}], ",", " ", 
   RowBox[{
   "it", " ", "is", " ", "clear", " ", "that", " ", "the", " ", "result", " ",
     "is", " ", "as", " ", 
    RowBox[{"follows", ":"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.88487905693956*^9, 3.8848790859033127`*^9}},
 CellLabel->
  "In[1089]:=",ExpressionUUID->"e8ed41e9-fc8f-4628-8b5d-72d5a3c6ead0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"F", "[", 
   RowBox[{"x_", ",", "t_"}], "]"}], "=", 
  FractionBox[
   RowBox[{"bb", " ", "*", 
    RowBox[{"AiryAi", "[", 
     FractionBox["x", 
      RowBox[{
       SuperscriptBox["3", 
        RowBox[{"1", "/", "3"}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", " ", "t"}], ")"}], 
        RowBox[{"1", "/", "3"}]]}]], "]"}]}], 
   RowBox[{
    SuperscriptBox["3", 
     RowBox[{"1", "/", "3"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"a", " ", "t"}], ")"}], 
     RowBox[{"1", "/", "3"}]], " "}]]}]], "Input",
 CellChangeTimes->{{3.884879097605217*^9, 3.8848791335295353`*^9}},
 CellLabel->
  "In[1090]:=",ExpressionUUID->"6f000bc4-7ea4-4c8c-a999-18249e2c0290"],

Cell[BoxData[
 FractionBox[
  RowBox[{"bb", " ", 
   RowBox[{"AiryAi", "[", 
    FractionBox["x", 
     RowBox[{
      SuperscriptBox["3", 
       RowBox[{"1", "/", "3"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"a", " ", "t"}], ")"}], 
       RowBox[{"1", "/", "3"}]]}]], "]"}]}], 
  RowBox[{
   SuperscriptBox["3", 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"a", " ", "t"}], ")"}], 
    RowBox[{"1", "/", "3"}]]}]]], "Output",
 CellChangeTimes->{{3.884879134300913*^9, 3.884879147244747*^9}, 
   3.884881851478055*^9},
 CellLabel->
  "Out[1090]=",ExpressionUUID->"1b48c707-d597-41da-bc3a-5f3582d9cc1c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"a", "=", "2"}], ";"}], 
  RowBox[{"(*", "  ", 
   RowBox[{"stretching", " ", "factor"}], " ", "*)"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"bb", "=", "10"}], ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{"Amplitude", " ", "factor"}], "  ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"F", "[", 
      RowBox[{"x", ",", ".1"}], "]"}], ",", 
     RowBox[{"F", "[", 
      RowBox[{"x", ",", "1"}], "]"}], ",", 
     RowBox[{"F", "[", 
      RowBox[{"x", ",", "10"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
   RowBox[{"PlotRange", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "10"}], ",", "10"}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.884788660275*^9, 3.884788684843997*^9}, 
   3.8848059730528183`*^9, {3.8848060084106216`*^9, 3.884806040675549*^9}, {
   3.8848060712941017`*^9, 3.8848060977377777`*^9}},
 CellLabel->
  "In[1091]:=",ExpressionUUID->"fe3cc318-7619-4da5-938f-0398c7c54699"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwUV3k8lN8Xto5lFjNmMGPJMEooIZKl7pXKt5CtKBWytZCkkiRpIS320ELZ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       "]]},
     Annotation[#, "Charting`Private`Tag$3345374#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwtmnc01u//x2+3cdvZ923lHiEKRSWR6yrhQ5S9R2aFSlYaiBAllREiIckq
I5t6X3ZRsksDITOy9/jev3N+/7zf53HOda7Xel6v9+s6501xvGLkgsfhcO/o
j/97B4zpz+/s0FD1gs1gB60UjN4UWvqxSUPuAe2fxGAlOMMzsFK+RkMWu18w
4WzeAbKK59aVBRoyWjogIPWxDtTdi2EdHKUhRxyXYexGC2CV/7obfaahJlfu
4t7MHhDnc+707WQa2l8oGXylewhsscqcsUmkIaLwRQc7o2Hg+mzO4Gg8DRVe
0PDd+TIMlJtCzGajaSjjr1OYQcsI+E586XAuhIZMXnJ1rlaNAnL1xDV4kYbi
aGcZ392bBHkM3pk4ZRpyCcg9+WZqFhw1zmVJUqKhy6yxrJV750BT5u8LBw/Q
kKL8MTUflzkwqG0g5yhDQ4ZrhrUrv+aAULRcWb0oDeVwTt4Qap0HISLjzeE4
GurwCC7pjFsEPB4SshJbVJQ6ZS/v/mkRPHtnFlW+RkXxGgLamYxLoOJco8H4
PBUBW6VXi55LYDoro0/nDxV9VfnQu6i1DCyUbKc4W6jIc/R5bMHAChgNjdN/
2URF+4mOuHGeVeDd21pwvJ6KkuQe6L09sQqirx/zuVxDRRWF5HM76augHiNu
fXlDRSGRp7bNbdeAvF4nd2wsFSGp4H+u79dBzTO2q/seUZGmhday9/g60PkH
u+qjqIhZyNWalW8DOMcUJCyGUVFLUnBxg9MGePotimzmT0X5NzuP3GDYBMwu
2orCtlRUgtdNNJXcAp12B82nLKnIXrZOwkBzC6RaiN56Z0ZFYYN8D/qct8AR
vX+NDgZU5K/gFJKQsQVclRIsczWoSKVwllxK2gaKcsGBtyAVBXNq8osd3gbb
Uu4vzhynIqat9Bluw22QIAKm549QkerlYeaEu9vgA8PYbVVZKuLVupsl/W8b
xG20v+SSpqK7NhP1I4QdcG6pqmWARkVZYZ5a+8g7YG08WiBUnIpaGwi2xmd3
gGz7kexPPFRU/cfrImv2Dlj+SP6cykVFcaqtqmzvdkBdPfu8Jzs9/zbDFx53
7ADr8n5VQSYqKpVWnT+ytgOiUsO/2K5QUNNR8ZALFBy0SPRcVFikoOMTa56M
sji4J8ZKGD9HQaMVraccFHHwXZi8U9YkBZ14I6rjchIH7wWRIvzHKGg44ZcR
hy4Oml3Hv9YdoaCOBtFFb0McnPHoXZ75RUEjp1cqo+xxsMoVidZ+p6DPK86Y
misOhp/LhbFfKegj6z/xAg8clDAJvKfcQUFKoobF3/1x8K/+hQK2NgqaHQxo
jw3EwQpto+4fLXT7S1dIu0Jx0EBVavftBgpyu5iI04vGQbHDPBpGtRR0jjv1
EVcsDo7Lr5/f856CaO0sso8TcLBk70jUchUFKVZyNfcm42Awta3oQzkFzWj/
cOx/joNnxCp6n5ZQEGAKW3v1AgdFhDI2PIooKImXK0LpFQ4Ws/lp8uZR0GkO
27BHr3EwkPGc2/ArCrp9rGHeoRAHdbd0HpZmUpCfnrbpUjEOCq0oldxNp6Dr
obff6Jbi4NCseJ9lKgU5/lnAOZbj4JtJwva+ZAoqyeM2UK3EwRsjc9TtBAoy
bZBK663CQa3+H9rtcRS0DG4sK9XgIP+3Ro+MxxQkWy9vafwOB9G+9IjQaAqy
LQ3aOPAeBz2CbmW63qegSqcH5C46C3eZo/8iKEg541W7CoaDTVJKP2XDKGiM
MC/gQmfvG9yrnCEUxGXntGJCZ3LbBP+/QAoy42wMYaPzZ0qjQsdNCrIIKa4L
oe93wzft9Ft/CtqbmliP6PalP948H+9LrwdPaUw93b9uMfM717woKLlGUP1+
NT2/norPLa9QEJNwYjeRHo98A1e1qgcFtUWMu1yswMEfxIle8YsUVF4ajL9d
hoMR7g3zOy4URB3Nq7YuwcHD2HPuIUcK+mBw68VmET1/fDdlG+wpKPxS9yfH
Ahx86GqmlWVDQY0aDqej83FQreqgY4QlBe0ve6oUlIODE1xcgW5m9Py21j09
nIWDTxzGk/SM6flYHnlSlIGDGqX1pfIGFBRg1qO+kIqDs6zPO3j0KejplkLu
+lN6PQtN2Xq06Pp/cE3OOgYHVxgPSpZrUJCWb4B/yQMczDTnPJEEKegW7+7p
rggc3N6u87c9RkGopKvWha7XYv0D43/k6PqQJ+l+o+vdPp2D6YMsBf2qS+Ry
PYeDnEujErnSFJSV+GKqyhIHXVOemV+mUJCcMUNg1Wm6/qbYm5cF6P60R3YJ
yOFgs/ro0Dde+nld7D4+sAcHfWJqt6u4KejPw9mhq2I42KbifySIlYLeKpy/
OcuOgyERf14SNsmofrKp6k3LDlD4iWonVslIRfEOtb1sB/xUSPnVukRGTI23
kkMzdsCRr0aCj/6R0WtfWZls/x0wKYlCScNkNKnyr3dYYgcY1T91kmkhI8k3
PdMhVttgT/dIf3MTGTm0vYx9f3wbLI/IW7nWk9FDA+ULweRtkMRSb/Cihows
K+K7Uke2wKDO1HHxAjKKEZm899/5LXCpXZXEG0dGRZFsT36YbQL132GxBY/I
6J/VpaEvipuAZ/4L95kHZFRqjZs34d4EJfzOzPfDyajOZO8yf8MGWDeLmme6
TkZzHwz2+MtugIhfPz+t2tLt+z36z2t4DVjNSP2XYEVGg/kv5+or1sD+Hc/6
w+Zk5FHodbnowRr4Qmau8jIgo7Htsh7HI2tAyFnu1d+TZBRgw33i0J1V8GIy
IHhQmoy2NOwS1ThWwM1/xz0eDUsgP7gQ6fN9AaQ4KI/DXxLImPqRzTp7AdR0
HXCe65VAn62GY3F+C2C7nGZj1CKB3Aa3Yu/zLICQ22x6AkUSyHupa7vk5Dy4
x9uzLzFQAq2wcfEsJc+Cp0oeU8+FJdAun3zdgDOToOLaU7eCs7tR8m7MIlf2
KzgTY0reThJDn+vvTKue/oPdUNylox0rhsQTkXBx8x8sq/PD1UdRYij0jO/h
AY1RbJtPrZ4aJIZ03/3DWaiOYa9jqa7azmLoVAYsTpSawDjj/+U9khdDr4VE
6/DTf7GWhEhlWr0oOqFCJKUR57FlZY1zHjWiyE3JOr3v7DxG/bYZUVoqimJJ
dve+3p3HbpA8v2tni6KYqZFf4ivzmEySWYDHA1FUfdb0el3nAhbxlFZfai6K
bk+vvO4PWMK0n707899fEeRjP9Gg8nwVm33wc5NpVAQpH/H9L611FXsauJFb
OyCCIv8p5NWtrGJ/7VUIql0iKEJj86LK2TUshlqKyVWJoGJXvrDh9TWs/1X+
Af4IESR+Xl2s69QGFpHY2v8lWATVrN4z+uCxgR2MnIyKuimCSr7LanvHbWCh
bnsnmK+IoKU+E+aJoQ1MVi4zfdVUBB1xkD+pe2sT8ytO5uuniaBzQZ9dnqZt
YeQXVeipuAjiu+GZWF+/hX2M7btsThRBUA04PxvdwsR8ia3t7CJI7Q9jusO+
baxOOfZO/Zww0on+9n1P0TbG/e7eYjYmjBSkg9esXu9gFa9zMlwqhdFMfoLJ
pdYdzCH1gwH1rTAybGbas39iBysJYnmdnCWMRFQWxb7y4pDVyRCX6AfCKOyN
PMleF4eymq/3elsLI1nDICbPtziUpOinkWMijOyUvIv7EA5FPfMq7Nen21/o
P8/ThkNe3u73dKAwcrnTHTQyhkPHJWzVJSSF0V2fzzl7hBnQgXuWeSa7hVF5
jnr3wh4GRF0yJd0jCiOxueuaDw8wINbWM/OLbMJosBWXI6vNgLr9YFbLDAlp
cToaz11lQM2/1fhx4yQUz+YWTb7FgKr0VG4f/k1CkrkmN0XDGVAaVdEqrYuE
+POAnE8SA3Jvo3H7VZBQupfYhYJ3DMhOhXwzr4iE7M/uzzzWxIAMMsXGB3NJ
SF/syt7HbQzoyA3ButPPSCiH5PL7eT8DwksR/CghJCS3jKdobDKgpUeMw2Y3
SaiwevalNCMejW/snI3yIaFQ3TGlr2x41NaxKrPiSkIeXZ/ME4TwqFZt6cn+
cyQETrf8eSWGRyWv5hgdLUmoNfmvxx0qHiUFTP76dJqEat732ibL4VHU+Kgu
XpOEIlu7G74q4lGg8XC5sjoJ+ck6SQwo45GzzM/HGQdI6OJEeuGZE3hkHvdt
+6sMCe1Epk2UaeKR7k63OxeNhG4stIhM6uDRgZ7Pmv6CJKQWKXe1yBCPaLCl
+DU3Cf02r36maYpHQnlNEsME+npRiY5MCzxiE6qPIjGQ0HbiY54v1ni0eRtb
018noiU04dBgh0f/pqpd7ywQkYR4SmuoAx4NmVV0VfwlInu1KhMeZzzqri2B
M3+IaFxsnum8Kx417y96TRsgor64ByMRF/CoKuG1iOU3IhKrvLrp64ZH+fjc
u9EdRFR7creZvAcePb+UtVjfQkQx8/kbRZfwKOZbhsNaPREdWGhfwV3BozCN
523y74goRaXXVNQTj/zfJKs6lxHRrpE0CsNVPHIXTsxOKiAix4T888V0tguN
E/ySTUQT3zkOK3jR6wOWCf4ZRPQkmuuCD53Bhvk6OYXuf0Hmyn06F5ZV/v0Y
T0QsQj3/fOlM9hId8HpIRMY6/LaKdH4kF9AhGklEQUyn9Grp+zNM9Nc3hBBR
R011C5XOXpmw7NItIlKTUh81o/s3ZJ+RLeRHRNzlW/m2dP+NRJmSsStEVC6b
LKd8GY/qe10eXLhIj4dR8towPf5DMc1BvE70/HISkxzd8ShTX8aryoaIMnot
X5RcxCMBtvvOTmZEVK12MqvvPD0fDX/NOA2IKPbXo+IOFzxyVS1UtdMgoiri
zf2q9Pr0LvPKE44TEf7Am3f59PppF3uTC48Q0ftrvs/n6PXdK6PMjJcloldn
/dOW6HpIHElcyaUREVt/3GiJEV0PaesTxuJE9DCCpVX7LB5NCr1ve8lDRFdf
idWOa+ORVadE7Rl2IlJP/b65rIFHrQ+C364wEhFMk9jXB+j1ZdJM1FkRQpX+
reXCdP1enm91mP4lhOZqzfmjaXjU/1rO5MlXIfRR9LCj+m48OnvxoRboEEKB
TQ129SS6fgeN9j1uEEIN3780nubCo/nPfYuH8oRQIY861XKRATlGqo79yhRC
wUsFxUXTDKjr1LO+8FQhxP1MuGFglAGVVJ97/+2xELrfZfe95hsD8ssZu3vL
XwhNkPQ3A6oY0Kizzg1JLyGkEBdTGVbMgMzJeR5t7kJoa4plyCmXAR1NuGxI
thdCPimSsy/o/WQ9dEmkQVMIGWWk+x7xY0CB5xjfcPALoeP7h37USjOgwi/a
0d2cQogyf6TZR5wBDalHXX7GQrf3ya+agZ8BaYkLKiisC6KfvRe1crdwiPu7
VKHRb0E0rW+Yp9KBQ6nGusVJBYIo7x1W5XkVh9rromMccwSRilp/TrczDuEV
u7z2vRBEBm3eAwIWOOTKY6P07okgOnFYo0xWHYfkP18qGQwQROyXbugUsuIQ
pvW4TFpPEIU9HNq5J7+DzZf2PJnVFESP6soNcbw72B5JkWuVQBCt/BcprbSw
jUUwvlA+rSSIFI5y5XeWbWMGqKTisoggKs2O1MGrbmODKt+qSscF0H1id8Zl
5S0MJyeBaYQJoJQxDvwf/AZ2S+iEXVigABoO5qPd/b6Orew4bjVdE0DxKx+E
xovWsZnOLFVdNwGk4K1tNm6/jv3wl68wOCuA6qV0L/6rWMPKGo4X2QoLINGy
2JgQ+1Xsko3Ni2uv+ZGyxrUCSsgS9v1+0t28Hj7UbPGhT85rBhNjv5CzeJIX
DZRmWl+i1WHuh2WZf4jtQkHUuLNN/OPAi7nyld+uXWiddEs35vY4uNGjrcuH
34VCHSS/HpweB/d8XR7qjHGjzssfB8cbJ0BuaZpwRRE3EigciqT5ToGJw0T5
eC1udPvQU9HDLTPg/BEm87OeXKhyWrZT6uU8cFLuz66v50D8j1KVZtEqcM1W
NtMq50BOSrRq+HcVuAk/ZvyYy4FCVP0ULhPXgOeGhl3bYw4ULxu+z/7SGriF
5fD32XOgr+bcL+KI6yBO2zdwZoMdhfboe+912QBN5pwmwofYEbnl+NbA8Bb4
+MGFIUWaHbHIZAgEsW+DTyrYm92i7CjAIVRr+cA26BT1YtuDZ0eptudveARs
g4GBr+/l29lQmLXzOx+BHbB6/oXMKQ82VE3GX7wkjoOy/sd2LmeyotwCynnK
IQaIfp2RHX7Cih7ten8JajFAMw0nU/NIVvRjZEVAy4IBhnBH5YHL9PUJzfzM
txhgX+Yvc56jrAidnAw3qGOAER23C4taCSh2l3A1vy4ejso2OyzOsyDh8X2G
nFqM8NajH1EX/rCgjJfd6n9NGCHf8r/yn19Z0KMawZoiJ0aoXkvibqxhQWlm
D42nbzPCeHO3qvhwFhSR9jZcqooRngrl4lcWYUHd7z6eSJVmgum/jBuun2BG
0PLuYuIME1QcUVzvPsSMap6/1XJcY4INk7wHDuxlRpN6170FmJjh6MqX5FFu
ZiSwxuOiJMwMZfn0vI1/MqEc89ZJ65PMsFjrFFXuGhPKylDis3rEDDX0aRYR
bkwIvR42LU5iht3G+OhhWyY0YZOdtZDBDJfPobWkU0wo4+OB4IOlzFD1ploH
Cx8TMn3mlfr0GzNsKDh0ezCfEXXwHOCRFmWBpmX8ZappjMjp55c7fDQWOFoz
P/UklhHJjCZbj8myQNaWQnP9G4zoqIySkf4xFqg/sl+hSpsR8cbPi3JYsMBe
kmR/7BAeud1+/cjkIQs8L8Ek8K+HPidw9WT2xbPAVclhHd2PeGSo/zb+vxQW
KKKUXoorpM8hkesKI9ks0E5f/MGlADyKFmVV569lgWPBgmra9D4rQfb6bjHN
AtkDCv7FstP3bwzVmJ5ngfL+Oi8G6XMPr9jNcxdWWaDf5QD2G78ZkHPd8iQf
IwGyWP/5lk/vkwVHnGqOEQlQ1iwoai2FPqeFNR1nESPAM4bCUOshvQ+LhQxW
kAkwXlv/1YA3A+J3sanvkiHAPYdKffmOMyDv7XsJv48R4H8KZ2XsFRjQYf6c
6jF1AvSQnfiZR2FAEg9OXOs5SYAlZPFTmiwMKDvBef68LgFqcIXx+X/BoZ3Y
pdduFgToyirR1FCLQxUaYScLrAnwHmPldd4SHOr+Vf/3hx0Bdq79HcxNxCGC
UH79tDMBOo6aFPxywKHn+/ecXrpCgOG/ZxxlTXDowT1jm1teBJj7M0LomhYO
KZb0s/71IcD5zpoAnn04RPZc8g+7ToBCbWYHbcVxyOOoqn3BTQI89nF2JGcX
Dp1MN5CqCyBAfJBOYvj4DqZ1MuRZRjAB6voG7Eh83sEOKu676nmHAB+7F7lW
Fu1g48k1HtJhBPjN4c9noyc7mI+uWkZzOAGSLYQP/72xgzX+/kAzjCDAC2f0
U8LsdzDpuCTGhkgCLDwVzChxager/bplTL5PgODgRIch1w5WfPvIo/gH9Hik
xVWm5rYx30hy+ptoAmwTN0wL7d3GXHo/eBQ9pPsvEEbYXb2NUfsWmFMfEaAd
e+Xl8ufbWOj9W0E+jwkwCzfdYxC6jclLmfw9FEOA08vk45MXtjHPr8H2A3Q+
NG2SeUd/G9t9g/rXO5YAbw1HcIgrbmMNehdeztO5oa/Gq0xoGxvKfppqHUeA
nO2zfWc3trBLVYJTb+hs0rTnxMTAFualrJv6l87JNRbZIQ1b2AjxXatAPAEO
FUftEsvZwvL0CXel6Sybg/xKH2xhLbd6hvfQ2ev54q8zXltYzduxJU46V8Xv
1Rw328JIe3g7Buj7sVqPOTGobWEyTOdnUulsRs4KEaFsYSouA+916Jz5xzld
iWUL64m+ajpI93c+l4b0pjYxmfuSjY50hp5D/S7tm1j5KD+lgx5v9OH0rcDS
TUzZ0+XWPjr/XLcXS3y6iVWsGk1epedLBu1WLQraxH7wSwZm0vPpF/bLssV5
EzP6pnS6np7vBt0U/2GdTSwwbdS5jV4PPh7rhE35TUyr9W1/I71e53qEywQF
NjHJAPKnnCgCfPP0W7f82gZm7IDgDXp9N+0TFrT7NzAN98MGyvcIMHFS4OCN
7A3sT6FH9LW7BDha0HU29sEGNspRMbJO19Mh35jL+V4bWMDZyT3uoQT4ZWdX
fr/aBuaq/aqYj65Hsca2lhXKBnb4DW2vbhABut17MMFD2MAuj1/8epmuXxZB
DmmNjnUsUeG90m263k2+f9S0KVvH1gd2s126RoAZzyOcfZPXMQXFmQvavgSo
LsuS8cplHfN9sk5q9CRAX8Agzkm/N1+T2uU76kqAdUxIVXKAfq/u6/t6gn7+
eFoCrdQb1jBjb9cL9x0IMN9kM8Ezeg3TLZdxmaCf35GLK3w91DXs0x1Wnq6z
BKioUHZwhrCGmd4/S8vQI8Dbiz4GhOlVzMyPgf2cDgGKBs0/UClfxaY3+F5m
0/uFUdw0a+rpVcxAy8/6yiECTLPMly4/sIopxZw3Lj9AgDO73bXaBVcxUQ2D
ppn99H6RM34HP7iC2YRqXt0vSYC174e3XX1WMMfJZ7J/BAjwwETfosKzZSxT
LazIbo4F+szKyRBDl7FfV1verP1lgRUrwbbbbsuYa7/J1bvjLPAEi2zTp6PL
mHv15fs3B1igEe1GwsXuJYypMnK1+RML9LUVOfaCYwmzuMb8G/eSBVZ1WAUJ
3VjAKuyUzTz0WOD2tzdvt84tYO8OWz0O1mKBJwfx4yPaCxjBQL/mPmSBrTO5
Bm8FFzA+20qpoEMs8CfHBsWgaB5T31N+YIT+vdnRTG6IHJ/Dcl7X7C0bZ4an
qn6wbZnNYneNiz3nbjDDN7kvVZpVZ7G5wcgxWW9mSEq+cvExeRb7Wdo3aOnO
DHtXWGJOd//DEifPFSZaM0PJm2Y8z9ZnsN6TH4gpqsywLniJE2pPY318VjGf
6N/bzWgllvDBCex4ot8r1ytM0DOnYJWXfxhzrwn7+U+DEZq50tI7b33E/Lec
wsUGcbD5U989JeMPALZe5Ocd2gTH5GqLDRKGwazdMdxs7QrA+wn+dBaeBdIk
l3c8VguAwGkQ7DizDMakHpPgfzPAQtoKHWFbATcvzoRiMjMg96TzDvueFbCA
FzttzDEDzlz3D3hruQIYS0TmytumwZPRtOtMjStAV/nlnK/ZNJCqnbualbwK
0gyVPjRd/As0/WIdJ/9bB/klBMvG55PgzmCvhteLLeCSY+tF0RkD/ZWnL/nX
bAGvd+PZngfHwLFY9CSwZwvccN7v1SE8BmY1cyfuEbaByDFyYfPkKLDLC3j4
wn0bFNybuhX+YBQc89vzo1tpB3SmOKjr9v4Ba8wqlaKOONjrYmTW5jMCCpPD
DQLnGaB2SP75qpHfoJU/fGwXDg87B0ZuZn/5DUbvhwWmc9HnKuftppyq30Ds
Vmh+w148lND/Pvjn0W8QYRPCymGPh9vS11U01H+Dc+KBKKEVD2velLLcTxkE
PM99DxRlMsJnlaxtlLZ+sI/o23yymBEeedL+Nye7H2g99LHrxhgh+HtBzexO
P7gV5B218p0R1lxYJ4uq9INx+6vjx3mZ4AsZ40HjrF8AkS+ltQQwQR1rCxbP
uz/BlQxnnhEzZojrjTvR5PQdRF9PSol2YoZ9b1O9Bk99B28M2vaqeNJ199V3
gyj1HcxsK5+IjmSGbO9l2vvH+4CHNYfX0Rpm2KL938uPV/qAm0BxVxSFBZ7V
eT7MdOcbcA3feXKYfs44UmseJLzvBeG2h2iD9LkkOKiXpPqiF2Qdulhwj5kA
bwwGfFq72wv+DHU2D+wmQJR7yvWDYS9wBlmrkYYEmF2e5Zk92gMcV/Ws+ssI
0GpPv7qzYA+wc3sqfjeYFaaU8Z7QD+8CG31sbXMPWGGa2Q3//MtdIFHneqDN
U1aoqnMmg2beBTr2WgwcfMsK5V+5R1ru7QKnxgTTf46wwuGRpZbfrZ1Axvnx
HsX/2KCVG5uOKbETLNpG7PvFzQ4t8f3fDbF28Ojzyg9tUXaIf09Lis5tB3LH
z0cVS7PDzKNRcr/j24GrmNb0XcgOPz2vjW/2aAd93xkLFL3Y4bMB7YcJou3g
vXmQYkQPOxS791PEfb0NRBr6qSilcMD0coOzU88/gZhPsh75ORzw0v3N0FD/
TyBFeyBVspwDHg3Da+oZfgKFx/9jInVyQOYnY+9cGT+BbzIiXzYJnLDzWhZ7
/cVWsBf/3rnJmxNed7m9sajeApqKmR9ZnuaC8qv7KsnsH0C7XFVdpwUXjD+/
r111vBl8z768dNqVC75L+Glzu6kZzKR+tVIP5oKCu8gqYXeagdD9HElaORfc
5fz+9fWdJuDipF/9l8oNtxepOlPbjYBJIH40aJ0bYm9U9YZFGgDfTCA3H2EX
7NmlINa5Uw8oHy4cyeTfBWstJ74OjtQD9Vtq4R/274LSmoef2hbUg+sjw5K8
9rtg75oGvkOzHsyUKLpk1O+CBoW3zML868Bf2fGrjlo8UM+kRNp8EYFF4q+w
PD0emIOd1GX/hcAGU2fSohEPTH2mWtLXiAD7QHVtuD0PXCwwnvmUgIB07EPe
PH8eeDXi+AzDcQQcN44ULeTyQFPeb/2iwhj42ho2G7qLF8Z+TzMeDKwBcerP
NE2FeGHbUxvZeOMaYFRU8lRSnBfejAkKD91bA9qeDJ9qkuWFF9YFP/B2VYMm
hxNJBC1emHta6vSAbDUoW9k8ce8WL2QrTvvI9acSPKH5xD6c4IWhezYLtoPL
gcmT++P2s7ywdY9CVIRtOeBje3H8wAov1KkeFdRUKQfRMx1j7Ux8sC8Fd8p0
rgyEVyqo8ZH5YCFbYlyrUxnwOzs1EmfGB4Ptv63+NCwFpjcdjzyt54M6hVZR
TIZvwZNnAiwrH/lgmJOM1fVDb0Ev1tRj3M4Ho4csFAVIb4EZ0z5frl98sPMY
NKkeKAYWDxbe3l7mg7HxQq9aPIuB1fPQg+dl+GGRjrHOh6QicK4+a/+hh/yQ
aG3HJs5SCNL+WGw+iueH3Zem7zL+LAC/CRyfppP5oUEFqYE7vwA46l1xf5XN
D484xltN6BUApx7lXJE6fshQqPAo6/Eb4Dr2QZphiR/ip+XCt6VeAw+OKWqb
lQB0K449ujsoF0xdr2LicBCAXOq3DlqZ5wK38chR7fMCcHLD9eEnhVxwvnFv
bq23AEyvxPkZ/84BjkGuB0ujBODjpwz9Q1o5wHLhN0h5LwANAlkd2kWzgdaP
bzZuVEHoyFAwemjqJWjUyVZ/tVcQPrM0n6//+BKcqrhGHpEXhJk7DSXB2S/B
iXihEVtVQag5UnQtwvUlUDtr4m5oIgjP731fVjOSCRTrv1w/Gi4IL2zN/oye
eAEk8pqesEwKQtkrsb7W/BnA5HlFZcusINyvx661upgO7sXm/oxeEYTDpoq7
GnrTweLNaCqRWQhWr52PHHuaDlr0zN5Ik4WgX7v6bnPJdOA386fxPzMhWPfT
CEs/mQY+H2ReulcnBC0T7nj4HXsG8FIrxLMfhWBz3GBdIOszcFRk4hh/uxDc
WA9Z7elNARn4z7eTfwnB4/pRGld8UoB/Vxxn/qoQ/Lx+TePE22Swx3fPns/y
RHje6t0sI3gKblZoGO9KJsKb7mupUlEJQNGmfdY+nQhrXp6cWnRJAJM7NtGF
r4hQ/kd/xiZIAFbafh8NS4gwlrlYrHzxCTjWmw3iPhNhnupCy5dzT8DqAtd+
YRwJBvI/rdDXiAd+Ct+YaC4kWLm7dvuGQiyQ73LO8HYnwTxJm4uju2LBqN8c
aLhKgrZb6vtCZmOA6Xv2my6BJNjDeSlbpzgGHNI/PvcqgQSNklg1eI/GgAW3
jF/7W0jQo3y0S0fvMfDM8ig7okC/s3754HFm30PQ/0U0nvuIMKQI1qZMzUcD
/bUW71E1YSiT7LY4VhUNZPVkDj7RFYb3l3U7Nk5Hg5G5P3lLLsJwnKPo4m2v
B8D8uH16SYowdJFK6b3dfh+odxtGKbKLQIobLvTFpwiQv4VzZ+cVgVqPEw6R
nkcAUelCnSGiCLxGlpD9cTUCrF7nJsRIisB/39lWdEgRoFiiNXgOisBJDtH6
dxfuAkn3U9cKr4nA4r+WL+OJ4YATr+wo/0cEnnPzMR7JuQMqrzEaj06JwCcR
K9ETYXeA6/QXjdR5+vovDTH7He8A9O2CJDdOFKbNpnm4id4B3gVPx6dF6Pxe
vq/qUQj4brN9+bWBKLS9utJuHR4Msssbb+6vEYWLb6YUtY4EAVO5GI+ROlE4
cuo/DpvNQIB/YWeb8lEUBjrpM3ytCwQ20SvqnF9FYfPA08o1g0Cwy0UG/3dO
FJqM48sGrwYAP74HEXnSYvDJGcnC3MabQPOSSbxsrBh84eX1mKPIH/jEVOOu
JIlBk9algdIwf5BZTvV4+1wMJhyWnnpl5Q/w+LmTavlisKC7K9CB2R+gJw9m
9RvFIIF6v2C33TVwDDWdvroiBttGW5qcxPyAPL8KvsJaHLZ/Pmp6+qM3sD2a
dmnTQRwG5rsXUbO8QZQtoQ9eEIc+vLWih+94g6lXPQUffcQh92n/HDZ1b5Ct
5mX744E4dGc1yj9f5gVornkV25g4xCjxvDlFVwGpUvyK5p7dsOPre9j5/ArY
dnolyrtvN3SvtXGXdbwCRrgPfvh5cDc8qnTHa3HPFVDofIriA3bDOjkK84+8
y0Cbx70rw2o3POByhuXX+0vA73yFMu7xbij+lvyWe80d9Aga46q3dsOXHl8/
Ham8AKrQz/xwJgmYIb2q5BxxAaS5u1oacUjAxiHn3dPmF4BH7fXiCZIEvDgZ
v869eh4wXUpzJh2SgKqd1GvBaufBoYbpD75uEjCRVLSW1OMCYrwiHh/4KgHZ
+Vs0H55yAuuf8isifklAQ7fM+TiyE3CU7hgYHJaA7xvfhnzfdARKP4XlH89K
wNpAkEErcwSTGaZ/VpnIEB6MsM7Y5wiiOMeCLXeTofCqY94KxQG0DbBVixiS
oQM3Q36Glx3Ac6W0aZmQIVL7YkBRsQNHjskPeZmTYd92szsBZwdS44zYWm3J
cGJdWZvw0BZc0Uk2v+lGhilOsi/rimwAz9v9iz/ukOHZS7TNWDZrYBR+Vu5Z
GRm+U3p0/8i2OciynNWprCTDy7TQFp0Oc7C2/7FrTw0Zds9DvdeZ5iCtq/M5
Vz0Z5pd8XXfUMwfTZDO+wC9kuE9V1vXGczMQUW2zYjdOhmP3xeTHjE3B+9mL
tWQRCmRutLl7dt4I8DWw96uJU+DG/kwunzYj4JKQt25BpkCplW8efblGgFN9
WumxFAVynfVed3Y2Apb3PbMYlChQ882Cufd3Q7Aoee3+0GkK3Cu+Gryr0wDI
WoeaZgZQoF1LhPLyN31gebWMjymYAtlF97twJuuDiLvjX5xCKbBvT/z1Z7b6
4M9bPV3afQr0yFeq2j+iB9I4BUFGIgWeeTaUN7p8Ggi+f7k37S0FHipzXWJW
1AWnur/+2SmjwId7D/g4bOgAr0m2F/ZVFEhZcxCVbdQB7UKXxSVqKTChse3V
jqUOuHflCF9qGwVWfyp3exnxH8BRmjeSJyjQYo6jXm5NCygor1Vs/KVAE2jU
sPVBC9jp7/OznqXAPMqlF/JJWqD6+sNZkRUKbFWqJRYe0wJ+neZ/kpioUEM/
ZUI8RBNM3RlvS5Cgwou01H426inQO8qWEWtKhZtDquoR6SdAk0lkSqUFFQaN
fJzICDwByupYEwasqVC46cSvHesT4EkqIWqfIxXGfVutCSSeAKZmzH71l6mQ
Z+KU953HEHQ34nQX7lLhmKPMl7tUABqUbp8Svk+FH76bSSSNqIOS9B11EE2F
KsI51eRX6iAuYFvpfhwVxktb3Xoopw6MD2+K09KpcCTi41gXOA46M1fmjKqo
MDu63FTjuiqo47v21/8dFea/unLH/KQqKL69PJqKqHAiJlu+h0MVxNgs/Zhs
okIjixtrbGnHgKHAQmNIFxW+U7kVdeqzCmi/M5NU/JcK/749c9j62FHQ5vjn
BJ8EDZqPRBqpWh0Gv5lercZTaRB9Th6nyh4Gi1kXCoSlaHCx6X2p1/ohIDw1
JUaRo8GfKgEJ2imHgLP3/IqCKg3ShqpOFYwogfU7O6/1zWmwVzxkovauIuCS
qnXusKJBkwVNvVZbRUD+ECJqakeDFo1xew8cUgSanCyRNi406Dp0yoRt6CB4
FMfp7O5Ng5+NV5dHThwEUi+FRSIf0mC+6Ge+DN4DQEX7RztnLA2WunPGCn9X
AHoTKXcfPaFBlgLzqw8fK4CrcuSlhGc0+P4xBszxCqCmVKo9K48GJUUezipO
yQGjJqXwhmYaPNYWfY6hbx9wubCk9l8rDd6wjH+smbQP+LOXL7S20f1lPWMm
ZLUPPDtzzKGrhwatTBpWLX7JgvFeqDY0TPdn33DJyUkZsO6PX3AZo8Hnzezh
rW9kAJdoQ87EJA2e6XEb+uotAxTttYlzczTY+tNk2G9nL9BkYGvzWaLBSvGk
c4SmvcDiRUvo6ioNXucNESE+2AvcNKNUb23SoNuRbvxLk73g///fhc/xflyF
YnvB/wBgGqPQ
       "]]},
     Annotation[#, "Charting`Private`Tag$3345374#2"]& ], 
    TagBox[
     {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwt13k0VesbB/A6KHQ4A8dchiOlQUiD0LMlcsuU8d4ms+siiaKQVAgpoRLR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       "]]},
     Annotation[#, "Charting`Private`Tag$3345374#3"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  BaseStyle->{FontFamily -> "Arial", FontSize -> 16},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-9.999999591836735, 9.999999591836735}, {-10., 10.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.884788694183341*^9, 3.884788710120879*^9}, {
   3.884788885430786*^9, 3.884788902559905*^9}, 3.884789173760009*^9, 
   3.884789211973649*^9, {3.884805976229013*^9, 3.884806026326371*^9}, {
   3.8848060637740173`*^9, 3.884806098837543*^9}, 3.8848119963271112`*^9, {
   3.884812037634714*^9, 3.8848120570575867`*^9}, 3.8848121228281918`*^9, 
   3.884812396716264*^9, 3.8848124322170143`*^9, 3.884872622706108*^9, 
   3.884879147288949*^9, 3.88488185152488*^9},
 CellLabel->
  "Out[1093]=",ExpressionUUID->"2af8833d-282b-4ac8-bfaf-bd21268f227b"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", "  ", 
  RowBox[{
  "Now", " ", "try", " ", "the", " ", "problem", " ", "using", " ", "the", 
   " ", "default", " ", 
   RowBox[{"(", 
    RowBox[{"0", ",", "1"}], ")"}], " ", "form", " ", "of", " ", "the", " ", 
   "transform", " ", "and", " ", "the", " ", 
   RowBox[{"inverse", ".", "  ", "The"}], " ", "reslt", " ", "should", " ", 
   "be", " ", "independent", " ", "of", " ", "transform", " ", 
   RowBox[{"definition", "!"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.8848186916480827`*^9, 3.884818722879684*^9}, {
  3.884818826314083*^9, 3.884818827653673*^9}},
 CellLabel->
  "In[1094]:=",ExpressionUUID->"64c365b1-44b2-4633-b6ab-89ff4585835f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"a", ",", "bb"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FourierTransform", "[", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "a3"}], "  ", 
       RowBox[{"u", "[", "x", "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "3"}], "}"}]}], "]"}], ",", "x", ",", "k", ",", 
    RowBox[{"FourierParameters", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}]}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.884818725276908*^9, 3.884818747500174*^9}, {
  3.8848187828799334`*^9, 3.884818820626277*^9}},
 CellLabel->
  "In[1095]:=",ExpressionUUID->"53cfd81e-1ebe-4df6-9aac-14bd46e45081"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "\[ImaginaryI]"}], " ", "a3", " ", 
  SuperscriptBox["k", "3"], " ", 
  RowBox[{"FourierTransform", "[", 
   RowBox[{
    RowBox[{"u", "[", "x", "]"}], ",", "x", ",", "k"}], "]"}]}]], "Output",
 CellChangeTimes->{3.8848188377774677`*^9, 3.884872622773785*^9, 
  3.8848791473593903`*^9, 3.884881851597192*^9},
 CellLabel->
  "Out[1096]=",ExpressionUUID->"d3279027-3e59-4200-a53d-72f46274864b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"F", "[", 
   RowBox[{"x_", ",", "t_"}], "]"}], "=", 
  RowBox[{"bb", "*", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"InverseFourierTransform", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"2", " ", "Pi"}], ")"}]}], "]"}], 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", " ", "a"}], " ", "I", " ", 
         RowBox[{"k", "^", "3"}], " ", "t"}], "]"}]}], ",", "k", ",", "x", 
      ",", " ", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"x", "\[Element]", " ", "Reals"}], " ", "&&", " ", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"a", ",", "t"}], "}"}], ">", "0"}], " ", "&&", " ", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"a", ",", "t"}], "}"}], " ", "\[Element]", " ", 
          "Reals"}]}], " ", "}"}]}], ",", 
      RowBox[{"FourierParameters", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}]}]}], "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{3.884818843503398*^9},
 CellLabel->
  "In[1097]:=",ExpressionUUID->"426482ab-e50a-4552-9e37-1760556ac3fa"],

Cell[BoxData[
 FractionBox[
  RowBox[{"bb", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "x"}], "+", 
        RowBox[{"Abs", "[", "x", "]"}]}], ")"}], " ", 
      RowBox[{"AiryAi", "[", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"Abs", "[", "x", "]"}], 
         RowBox[{
          SuperscriptBox["3", 
           RowBox[{"1", "/", "3"}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"a", " ", "t"}], ")"}], 
           RowBox[{"1", "/", "3"}]]}]]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"x", "+", 
        RowBox[{"Abs", "[", "x", "]"}]}], ")"}], " ", 
      RowBox[{"AiryAi", "[", 
       FractionBox[
        RowBox[{"Abs", "[", "x", "]"}], 
        RowBox[{
         SuperscriptBox["3", 
          RowBox[{"1", "/", "3"}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"a", " ", "t"}], ")"}], 
          RowBox[{"1", "/", "3"}]]}]], "]"}]}]}], ")"}]}], 
  RowBox[{"2", " ", 
   SuperscriptBox["3", 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"a", " ", "t"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   RowBox[{"Abs", "[", "x", "]"}]}]]], "Output",
 CellChangeTimes->{3.884818852836389*^9, 3.884872631274144*^9, 
  3.884879155991253*^9, 3.884881860505271*^9},
 CellLabel->
  "Out[1097]=",ExpressionUUID->"7580d4a7-9107-49a5-b8f3-895a84df7086"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Indeed", " ", "--"}], " ", "the", " ", "result", " ", "is", " ", 
   "the", " ", 
   RowBox[{"same", "!"}]}], "  ", "*)"}]], "Input",
 CellChangeTimes->{{3.884818991855124*^9, 3.884818998221076*^9}},
 CellLabel->
  "In[1098]:=",ExpressionUUID->"12fd1df7-7290-45ec-b414-8e782d4eb481"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.884744002870616*^9, 3.884744006303666*^9}},
 CellLabel->
  "In[1099]:=",ExpressionUUID->"b7d12c6e-012f-4ee4-ab90-ed6514e93ef6"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Fouth", " ", "order", " ", "PDE"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8847885064405327`*^9, 3.8847885083899317`*^9}},
 CellLabel->
  "In[1100]:=",ExpressionUUID->"48c36e6e-608b-4e0e-8bab-4011e3c148dc"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"a", ",", "bb"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"FourierTransform", "[", 
  RowBox[{
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "a"}], " ", 
      RowBox[{"u", "[", "x", "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "4"}], "}"}]}], "]"}], ",", "x", ",", "k", ",", 
   RowBox[{"FourierParameters", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", 
      RowBox[{"-", "1"}]}], "}"}]}]}], "]"}], "\[IndentingNewLine]"}], "Input",\

 CellChangeTimes->{{3.884731436726103*^9, 3.884731514466153*^9}, {
   3.8847315679428387`*^9, 3.884731604334949*^9}, {3.884731771660832*^9, 
   3.884731789009013*^9}, 3.8847318344171247`*^9, {3.884733519061578*^9, 
   3.8847335250801563`*^9}, {3.884740682675776*^9, 3.884740704650063*^9}, 
   3.884740807299464*^9, {3.8847408518899727`*^9, 3.884740864495892*^9}, {
   3.884788634870564*^9, 3.8847886355576687`*^9}, {3.884788744982724*^9, 
   3.8847887590963593`*^9}, {3.884788857257298*^9, 3.8847888789194307`*^9}, {
   3.884789651118279*^9, 3.884789668446897*^9}, 3.884806044474444*^9, {
   3.884811971219509*^9, 3.8848119831149893`*^9}, {3.884812236513815*^9, 
   3.884812245908369*^9}, 3.8848122931313267`*^9},
 CellLabel->
  "In[1101]:=",ExpressionUUID->"0bf90feb-7d2b-4b21-99b3-15036ca5976b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "a"}], " ", 
  SuperscriptBox["k", "4"], " ", 
  RowBox[{"FourierTransform", "[", 
   RowBox[{
    RowBox[{"u", "[", "x", "]"}], ",", "x", ",", "k"}], "]"}]}]], "Output",
 CellChangeTimes->{3.88481225184678*^9, 3.884812295094399*^9, 
  3.8848123968002872`*^9, 3.884812432300888*^9, 3.884872631379636*^9, 
  3.884879156100463*^9, 3.8848818606035337`*^9},
 CellLabel->
  "Out[1102]=",ExpressionUUID->"22d70db5-87d6-405b-9c62-b1313f283f64"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"F2", "[", 
   RowBox[{"x_", ",", "t_"}], "]"}], "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"bb", "*", 
    RowBox[{"InverseFourierTransform", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        SqrtBox[
         RowBox[{"2", " ", "\[Pi]"}]]], 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "a"}], " ", 
         SuperscriptBox["k", "4"], "t"}], "]"}]}], ",", "k", ",", "x", ",", 
      RowBox[{"FourierParameters", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}]}], "}"}]}]}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.8848122587037573`*^9, {3.884812303796085*^9, 3.8848123131632442`*^9}},
 CellLabel->
  "In[1103]:=",ExpressionUUID->"e23065e4-754f-45a8-9007-fb436be118f6"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"8", " ", "\[Pi]", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"a", " ", "t"}], ")"}], 
     RowBox[{"3", "/", "4"}]]}]], 
  RowBox[{"bb", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"8", " ", 
      SqrtBox[
       RowBox[{"a", " ", "t"}]], " ", 
      RowBox[{"Gamma", "[", 
       FractionBox["5", "4"], "]"}], " ", 
      RowBox[{"HypergeometricPFQ", "[", 
       RowBox[{
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", "2"], ",", 
          FractionBox["3", "4"]}], "}"}], ",", 
        FractionBox[
         SuperscriptBox["x", "4"], 
         RowBox[{"256", " ", "a", " ", "t"}]]}], "]"}]}], "-", 
     RowBox[{
      SuperscriptBox["x", "2"], " ", 
      RowBox[{"Gamma", "[", 
       FractionBox["3", "4"], "]"}], " ", 
      RowBox[{"HypergeometricPFQ", "[", 
       RowBox[{
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["5", "4"], ",", 
          FractionBox["3", "2"]}], "}"}], ",", 
        FractionBox[
         SuperscriptBox["x", "4"], 
         RowBox[{"256", " ", "a", " ", "t"}]]}], "]"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.884812260306388*^9, 3.884812315056101*^9, 
  3.8848123975482903`*^9, 3.8848124330443163`*^9, 3.884872632122719*^9, 
  3.884879156867736*^9, 3.884881861358468*^9},
 CellLabel->
  "Out[1103]=",ExpressionUUID->"919d37c2-4fa7-4326-ae50-7134b82cc6ee"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"a", "=", "10"}], ";"}], 
  RowBox[{"(*", "  ", 
   RowBox[{"stretching", " ", "factor"}], " ", "*)"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"bb", "=", "10"}], ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{"Amplitude", " ", "factor"}], "  ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"F2", "[", 
      RowBox[{"x", ",", ".1"}], "]"}], ",", 
     RowBox[{"F2", "[", 
      RowBox[{"x", ",", "1"}], "]"}], ",", 
     RowBox[{"F2", "[", 
      RowBox[{"x", ",", "10"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
   RowBox[{"PlotRange", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "2"}], ",", "5"}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.88478878499577*^9, 3.884788803436344*^9}, 
   3.884788893231729*^9, {3.884806046698306*^9, 3.8848060497490063`*^9}},
 CellLabel->
  "In[1104]:=",ExpressionUUID->"5c32bc33-6971-45c9-8cfd-064387e3fa96"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJw1m3k4lN///2UZss+Q3QwmylrJUpbOkUrKlopsJVtCspREUlkqW5GlhCwz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       "]]},
     Annotation[#, "Charting`Private`Tag$3368176#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJw1mnk4VO///yVJJRWV3ZwxbYS0oFTuGxUilDVlCUmSsmRJm6WolEqRfQ0t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       "]]},
     Annotation[#, "Charting`Private`Tag$3368176#2"]& ], 
    TagBox[
     {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJw113c4V23cAHCEzLLKqKyfJBIlSqrvkYR4IiLriaxHElIkq3qI0NOyK2VE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       "]]},
     Annotation[#, "Charting`Private`Tag$3368176#3"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  BaseStyle->{FontFamily -> "Arial", FontSize -> 16},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-9.999999591836735, 9.999999591836735}, {-2., 5.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.884788799102235*^9, 3.884788804410501*^9}, {
   3.884788886325832*^9, 3.884788903536292*^9}, 3.884789174724723*^9, 
   3.884789212937951*^9, {3.8847896570869913`*^9, 3.884789677459427*^9}, 
   3.884805992195778*^9, 3.88480602729641*^9, 3.884806064744742*^9, 
   3.884811997308385*^9, 3.884812058041995*^9, 3.884812123803056*^9, 
   3.884812264734602*^9, 3.8848123177615843`*^9, 3.8848123977581253`*^9, 
   3.884812433253632*^9, 3.8848726323299828`*^9, 3.88487915708237*^9, 
   3.8848818615770283`*^9},
 CellLabel->
  "Out[1106]=",ExpressionUUID->"5827b91a-34ab-4026-aed4-3197286cc2ca"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.884741902369611*^9, 3.884741915475415*^9}},
 CellLabel->
  "In[1107]:=",ExpressionUUID->"ac2265f0-eb47-4179-b3f1-2be708493668"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.884740683236863*^9, 3.884740686054036*^9}},
 CellLabel->
  "In[1108]:=",ExpressionUUID->"d9b7370d-f747-488f-a876-c4265738a224"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"NOTE", ":", "  ", 
    RowBox[{"the", " ", "following", " ", "solution", " ", "for", " ", "Ai", 
     RowBox[{"(", "x", ")"}], " ", "in", " ", "terms", " ", "of", " ", 
     "hypergeometric", " ", "functions"}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.884742392293068*^9, 3.8847423989328337`*^9}, {
  3.884788548294215*^9, 3.884788562747715*^9}},
 CellLabel->
  "In[1109]:=",ExpressionUUID->"52299bd6-73bd-4f52-91ad-6ccd54524610"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"A", "[", "x_", "]"}], "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"3", "^", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "2"}], "/", "3"}], "}"}]}], 
     RowBox[{"1", "/", 
      RowBox[{"Gamma", "[", 
       RowBox[{"2", "/", "3"}], "]"}]}], "*", 
     RowBox[{"HypergeometricPFQ", "[", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", "/", "3"}], "}"}], ",", 
       RowBox[{
        RowBox[{"1", "/", "9"}], "*", 
        RowBox[{"x", "^", "3"}]}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"3", "^", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "3"}], "}"}]}], 
     RowBox[{"1", "/", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "/", "3"}], "]"}]}], "*", "x", "*", 
     RowBox[{"HypergeometricPFQ", "[", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", "/", "3"}], "}"}], ",", 
       RowBox[{
        RowBox[{"1", "/", "9"}], "*", 
        RowBox[{"x", "^", "3"}]}]}], "]"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.884742406691739*^9, 3.884742616046144*^9}, 
   3.884742790190955*^9, {3.8847437025544357`*^9, 3.8847437026706657`*^9}},
 CellLabel->
  "In[1110]:=",ExpressionUUID->"a4f86778-0bd9-4d53-9506-4b93e6e0b8f8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["1", "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      SuperscriptBox["x", 
       RowBox[{"3", "/", "2"}]], ")"}], 
     RowBox[{"1", "/", "3"}]], " ", 
    RowBox[{"BesselI", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "3"]}], ",", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["x", 
         RowBox[{"3", "/", "2"}]]}], "3"]}], "]"}]}], "-", 
   FractionBox[
    RowBox[{"x", " ", 
     RowBox[{"BesselI", "[", 
      RowBox[{
       FractionBox["1", "3"], ",", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["x", 
          RowBox[{"3", "/", "2"}]]}], "3"]}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      FractionBox["4", "3"], "]"}]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox["x", 
        RowBox[{"3", "/", "2"}]], ")"}], 
      RowBox[{"1", "/", "3"}]], " ", 
     RowBox[{"Gamma", "[", 
      FractionBox["1", "3"], "]"}]}]]}], "}"}]], "Output",
 CellChangeTimes->{
  3.884742621966461*^9, 3.884742663996743*^9, 3.8847427909093246`*^9, 
   3.884742821876939*^9, 3.884743704298038*^9, 3.884788565684225*^9, 
   3.884788609911665*^9, {3.8847888863915367`*^9, 3.884788903596599*^9}, 
   3.884789174788834*^9, 3.884789213003749*^9, 3.8848059922592688`*^9, 
   3.884806027353937*^9, 3.884806064803843*^9, 3.884811997370789*^9, 
   3.8848120581050262`*^9, 3.884812123864695*^9, 3.884812397818918*^9, 
   3.8848124333105917`*^9, 3.884872632387985*^9, 3.88487915715053*^9, 
   3.884881861635401*^9},
 CellLabel->
  "Out[1110]=",ExpressionUUID->"8ded0e33-5ff0-47e8-8dd2-24c58cd9a609"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Just", " ", "to", " ", "make", " ", "sure"}], ",", " ", 
    RowBox[{"try", " ", "second", " ", "order"}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.88481249123212*^9, 3.8848124984631863`*^9}},
 CellLabel->
  "In[1111]:=",ExpressionUUID->"163ea168-86a4-466d-ac4f-ca1edffdbde4"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.88481250009023*^9},
 CellLabel->
  "In[1112]:=",ExpressionUUID->"ce6f7039-ad91-48fb-b0e1-bbf47cc1c062"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"a", ",", "bb"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"FourierTransform", "[", 
  RowBox[{
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"a", " ", 
      RowBox[{"u", "[", "x", "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "2"}], "}"}]}], "]"}], ",", "x", ",", "k", ",", 
   RowBox[{"FourierParameters", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", 
      RowBox[{"-", "1"}]}], "}"}]}]}], "]"}], "\[IndentingNewLine]"}], "Input",\

 CellChangeTimes->{{3.884812510628604*^9, 3.884812513165414*^9}},
 CellLabel->
  "In[1113]:=",ExpressionUUID->"227364b7-7892-4161-b8c0-f236a255575a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "a"}], " ", 
  SuperscriptBox["k", "2"], " ", 
  RowBox[{"FourierTransform", "[", 
   RowBox[{
    RowBox[{"u", "[", "x", "]"}], ",", "x", ",", "k"}], "]"}]}]], "Output",
 CellChangeTimes->{3.884812514196352*^9, 3.884872632473092*^9, 
  3.8848791572393923`*^9, 3.884881861721384*^9},
 CellLabel->
  "Out[1114]=",ExpressionUUID->"3dccce14-76e8-4791-ab8a-278a03f60404"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"bb", "*", 
   RowBox[{"InverseFourierTransform", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       SqrtBox[
        RowBox[{"2", " ", "\[Pi]"}]]], 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "a"}], " ", 
        SuperscriptBox["k", "2"], "t"}], "]"}]}], ",", "k", ",", "x", ",", 
     RowBox[{"FourierParameters", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"-", "1"}]}], "}"}]}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.884812536963448*^9, 3.884812553002096*^9}, 
   3.88481261685446*^9},
 CellLabel->
  "In[1115]:=",ExpressionUUID->"5bbdf783-cbe2-435e-81a2-addb6e57db8c"],

Cell[BoxData[
 FractionBox[
  RowBox[{"bb", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     FractionBox[
      SuperscriptBox["x", "2"], 
      RowBox[{"4", " ", "a", " ", "t"}]]}]]}], 
  RowBox[{"2", " ", 
   SqrtBox["\[Pi]"], " ", 
   SqrtBox[
    RowBox[{"a", " ", "t"}]]}]]], "Output",
 CellChangeTimes->{{3.884812537939474*^9, 3.8848125534196043`*^9}, 
   3.884872632506958*^9, 3.8848791572905273`*^9, 3.884881861757929*^9},
 CellLabel->
  "Out[1115]=",ExpressionUUID->"531e04a7-d78d-4ea2-a674-bed4441b4982"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Also", ",", " ", 
    RowBox[{"first", " ", 
     RowBox[{"order", "--"}], " ", "Use", " ", "a", " ", "Gaussian", " ", 
     "initial", " ", "condition"}]}], "  ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.88481260190611*^9, 3.884812608051222*^9}, {
  3.8848128386308403`*^9, 3.8848128444296017`*^9}},
 CellLabel->
  "In[1116]:=",ExpressionUUID->"7e259881-f97d-4e5f-a823-076fc6240986"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"a", ",", "bb", ",", " ", "v0"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"FourierTransform", "[", 
  RowBox[{
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "v0"}], " ", 
      RowBox[{"u", "[", "x", "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "1"}], "}"}]}], "]"}], ",", "x", ",", "k", ",", 
   RowBox[{"FourierParameters", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", 
      RowBox[{"-", "1"}]}], "}"}]}]}], "]"}], "\[IndentingNewLine]"}], "Input",\

 CellChangeTimes->{{3.8848126278925858`*^9, 3.8848126352824917`*^9}, {
  3.884812859530566*^9, 3.8848128601820507`*^9}},
 CellLabel->
  "In[1117]:=",ExpressionUUID->"40bed28b-1532-4a00-99c0-a1c605b0cad5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "\[ImaginaryI]"}], " ", "k", " ", "v0", " ", 
  RowBox[{"FourierTransform", "[", 
   RowBox[{
    RowBox[{"u", "[", "x", "]"}], ",", "x", ",", "k"}], "]"}]}]], "Output",
 CellChangeTimes->{{3.8848126290329123`*^9, 3.884812635909134*^9}, {
   3.884812851415237*^9, 3.884812863546476*^9}, 3.8848726325561247`*^9, 
   3.884879157349379*^9, 3.8848818618124743`*^9},
 CellLabel->
  "Out[1118]=",ExpressionUUID->"efcbf2e6-9295-499d-8802-9a6a7e016331"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FourierTransform", "[", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "a"}], " ", 
      RowBox[{"x", "^", "2"}]}], "]"}], ",", "x", ",", "k", ",", 
    RowBox[{"FourierParameters", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}]}], "}"}]}]}], "]"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{3.884812910556477*^9},
 CellLabel->
  "In[1119]:=",ExpressionUUID->"f4ddf1cc-5508-4217-87f1-7caf7ad98749"],

Cell[BoxData[
 FractionBox[
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{"-", 
    FractionBox[
     SuperscriptBox["k", "2"], 
     RowBox[{"4", " ", "a"}]]}]], 
  RowBox[{
   SqrtBox["2"], " ", 
   SqrtBox["a"]}]]], "Output",
 CellChangeTimes->{3.884812911633602*^9, 3.884872632573126*^9, 
  3.884879157373033*^9, 3.884881861832847*^9},
 CellLabel->
  "Out[1119]=",ExpressionUUID->"5d605010-4c04-425d-b484-fccd9105f2d6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"bb", "*", 
   RowBox[{"InverseFourierTransform", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["k", "2"], 
          RowBox[{"4", " ", "a"}]]}]], 
       RowBox[{
        SqrtBox["2"], " ", 
        SqrtBox["a"]}]], 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "k", " ", "v0", " ", "t"}], 
       "]"}]}], ",", "k", ",", "x", ",", 
     RowBox[{"FourierParameters", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"-", "1"}]}], "}"}]}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.884812646751644*^9, 3.884812657861479*^9}, {
   3.884812688262706*^9, 3.884812724517947*^9}, {3.884812827601074*^9, 
   3.884812832879259*^9}, {3.8848129054566317`*^9, 3.884812917566387*^9}, 
   3.8848191260776*^9},
 CellLabel->
  "In[1120]:=",ExpressionUUID->"f2585424-5f98-4fd1-9947-656283838a7c"],

Cell[BoxData[
 RowBox[{"bb", " ", 
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{
    RowBox[{"-", "a"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "t"}], " ", "v0"}], "+", "x"}], ")"}], 
     "2"]}]]}]], "Output",
 CellChangeTimes->{{3.8848126492405*^9, 3.884812658520307*^9}, {
   3.884812688621127*^9, 3.884812726236011*^9}, {3.884812853896064*^9, 
   3.884812873911565*^9}, 3.884812919109007*^9, 3.884819174649748*^9, 
   3.88487263261087*^9, 3.8848791574124327`*^9, 3.884881861872869*^9},
 CellLabel->
  "Out[1120]=",ExpressionUUID->"a2f2645f-b574-40fe-b1c6-c3501643b726"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Clear", "[", 
     RowBox[{"a", ",", "bb"}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"InverseFourierTransform", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Sqrt", "[", 
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"2", " ", "Pi"}], ")"}]}], "]"}], 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "k", " ", "a"}], "]"}]}], ",", 
     "k", ",", "x", ",", 
     RowBox[{"FourierParameters", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"-", "1"}]}], "}"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.884819190881197*^9, 3.8848193062715883`*^9}},
 CellLabel->
  "In[1121]:=",ExpressionUUID->"1789e057-a2d8-4e02-89b3-14a951ccea0c"],

Cell[BoxData[
 RowBox[{"DiracDelta", "[", 
  RowBox[{"a", "-", "x"}], "]"}]], "Output",
 CellChangeTimes->{
  3.884819263267796*^9, {3.8848192980168877`*^9, 3.884819308125679*^9}, 
   3.884872632617804*^9, 3.88487915742031*^9, 3.884881861880445*^9},
 CellLabel->
  "Out[1122]=",ExpressionUUID->"5eac1d32-acac-4aec-871d-e6343c3326b7"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Fifth", " ", "order"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Clear", "[", 
    RowBox[{"a", ",", "a3", ",", "a4", ",", "bb", ",", "x", ",", "t"}], "]"}],
    ";"}]}]], "Input",
 CellChangeTimes->{{3.884881629001787*^9, 3.884881652970108*^9}},
 CellLabel->
  "In[1140]:=",ExpressionUUID->"ce446462-082b-44fc-96e7-5c41a7eb7e99"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FourierTransform", "[", 
  RowBox[{
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "a5"}], "  ", 
      RowBox[{"u", "[", "x", "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "5"}], "}"}]}], "]"}], ",", "x", ",", "k", ",", 
   RowBox[{"FourierParameters", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", 
      RowBox[{"-", "1"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.884881658495701*^9, 3.884881661401784*^9}},
 CellLabel->
  "In[1124]:=",ExpressionUUID->"a7e153ce-5c18-4106-b759-7d629a800a2e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "\[ImaginaryI]"}], " ", "a5", " ", 
  SuperscriptBox["k", "5"], " ", 
  RowBox[{"FourierTransform", "[", 
   RowBox[{
    RowBox[{"u", "[", "x", "]"}], ",", "x", ",", "k"}], "]"}]}]], "Output",
 CellChangeTimes->{3.884881663207932*^9, 3.884881861938302*^9},
 CellLabel->
  "Out[1124]=",ExpressionUUID->"bf1f325c-81b3-4556-b2da-5b735ea3da18"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  
  RowBox[{
   RowBox[{"F", "[", 
    RowBox[{"x_", ",", "t_"}], "]"}], "=", 
   RowBox[{"bb", "*", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"InverseFourierTransform", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{"2", " ", "Pi"}], ")"}]}], "]"}], 
        RowBox[{"Exp", "[", " ", 
         RowBox[{"a", " ", "I", " ", 
          RowBox[{"k", "^", "5"}], " ", "t"}], "]"}]}], ",", "k", ",", "x", 
       ",", " ", 
       RowBox[{"Assumptions", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{"x", ",", "k"}], "}"}], "\[Element]", " ", "Reals"}], " ",
           "&&", " ", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"a", ",", "t"}], "}"}], ">", "0"}], " ", "&&", " ", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"a", ",", "t"}], "}"}], " ", "\[Element]", " ", "Reals"}],
           " ", "&&", " ", 
          RowBox[{"bb", " ", ">", "0"}], " ", "&&", " ", 
          RowBox[{"b", " ", "\[Element]", " ", "Reals"}]}], " ", "}"}]}], ",", 
       RowBox[{"FourierParameters", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"-", "1"}]}], "}"}]}]}], "]"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.884881683118079*^9, 3.884881683713675*^9}, {
   3.8848817570218897`*^9, 3.884881760774927*^9}, 3.8848818366043653`*^9, {
   3.88488188728596*^9, 3.884881890740485*^9}, 3.884882390335545*^9},
 CellLabel->
  "In[1141]:=",ExpressionUUID->"c4efc391-fb97-4b7a-ae90-8a6b78d6260c"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", " ", "\[Pi]"}]], 
   RowBox[{"bb", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["2", 
         RowBox[{"3", "/", "5"}]], " ", 
        SuperscriptBox["\[Pi]", 
         RowBox[{"3", "/", "2"}]], " ", 
        RowBox[{"HypergeometricPFQ", "[", 
         RowBox[{
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            FractionBox["1", "5"], ",", 
            FractionBox["3", "10"], ",", 
            FractionBox["2", "5"], ",", 
            FractionBox["1", "2"], ",", 
            FractionBox["7", "10"], ",", 
            FractionBox["4", "5"], ",", 
            FractionBox["9", "10"]}], "}"}], ",", 
          FractionBox[
           SuperscriptBox["x", "10"], 
           RowBox[{"2500000000", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["t", "2"]}]]}], "]"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"a", " ", "t"}], ")"}], 
         RowBox[{"1", "/", "5"}]], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"-", 
          FractionBox["2", "5"]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         FractionBox["7", "10"], "]"}]}]], "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"152587890625", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["t", "2"]}]], 
       RowBox[{"80941298199810048", " ", 
        SqrtBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            SqrtBox["5"]}], ")"}]}]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"a", " ", "t"}], ")"}], 
         RowBox[{"4", "/", "5"}]], " ", 
        SuperscriptBox["x", "5"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"-", 
          FractionBox["64", "5"]}], "]"}], " ", 
        RowBox[{"HypergeometricPFQ", "[", 
         RowBox[{
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            FractionBox["7", "10"], ",", 
            FractionBox["4", "5"], ",", 
            FractionBox["9", "10"], ",", 
            FractionBox["6", "5"], ",", 
            FractionBox["13", "10"], ",", 
            FractionBox["7", "5"], ",", 
            FractionBox["3", "2"]}], "}"}], ",", 
          FractionBox[
           SuperscriptBox["x", "10"], 
           RowBox[{"2500000000", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["t", "2"]}]]}], "]"}]}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"625", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SqrtBox["5"]}], ")"}], " ", "\[Pi]", " ", "x", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1800"}], " ", "a", " ", "t", " ", 
            RowBox[{"HypergeometricPFQ", "[", 
             RowBox[{
              RowBox[{"{", "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                FractionBox["3", "10"], ",", 
                FractionBox["2", "5"], ",", 
                FractionBox["1", "2"], ",", 
                FractionBox["3", "5"], ",", 
                FractionBox["4", "5"], ",", 
                FractionBox["9", "10"], ",", 
                FractionBox["11", "10"]}], "}"}], ",", 
              FractionBox[
               SuperscriptBox["x", "10"], 
               RowBox[{"2500000000", " ", 
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox["t", "2"]}]]}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["x", "5"], " ", 
            RowBox[{"HypergeometricPFQ", "[", 
             RowBox[{
              RowBox[{"{", "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                FractionBox["4", "5"], ",", 
                FractionBox["9", "10"], ",", 
                FractionBox["11", "10"], ",", 
                FractionBox["13", "10"], ",", 
                FractionBox["7", "5"], ",", 
                FractionBox["3", "2"], ",", 
                FractionBox["8", "5"]}], "}"}], ",", 
              FractionBox[
               SuperscriptBox["x", "10"], 
               RowBox[{"2500000000", " ", 
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox["t", "2"]}]]}], "]"}]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"3908653056", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"a", " ", "t"}], ")"}], 
          RowBox[{"7", "/", "5"}]], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"-", 
           FractionBox["32", "5"]}], "]"}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"9765625", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["t", "2"]}]], 
       RowBox[{"80784", " ", 
        SqrtBox[
         RowBox[{"10", "-", 
          RowBox[{"2", " ", 
           SqrtBox["5"]}]}]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"a", " ", "t"}], ")"}], 
         RowBox[{"2", "/", "5"}]], " ", 
        SuperscriptBox["x", "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"-", 
          FractionBox["32", "5"]}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4200"}], " ", "a", " ", "t", " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["2", "5"], ",", 
               FractionBox["1", "2"], ",", 
               FractionBox["3", "5"], ",", 
               FractionBox["7", "10"], ",", 
               FractionBox["9", "10"], ",", 
               FractionBox["11", "10"], ",", 
               FractionBox["6", "5"]}], "}"}], ",", 
             FractionBox[
              SuperscriptBox["x", "10"], 
              RowBox[{"2500000000", " ", 
               SuperscriptBox["a", "2"], " ", 
               SuperscriptBox["t", "2"]}]]}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "5"], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{
             RowBox[{"{", "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["9", "10"], ",", 
               FractionBox["11", "10"], ",", 
               FractionBox["6", "5"], ",", 
               FractionBox["7", "5"], ",", 
               FractionBox["3", "2"], ",", 
               FractionBox["8", "5"], ",", 
               FractionBox["17", "10"]}], "}"}], ",", 
             FractionBox[
              SuperscriptBox["x", "10"], 
              RowBox[{"2500000000", " ", 
               SuperscriptBox["a", "2"], " ", 
               SuperscriptBox["t", "2"]}]]}], "]"}]}]}], ")"}]}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"9765625", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SqrtBox["5"]}], ")"}], " ", "\[Pi]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"a", " ", "t"}], ")"}], 
          RowBox[{"1", "/", "5"}]], " ", 
         SuperscriptBox["x", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8400", " ", "a", " ", "t", " ", 
            RowBox[{"HypergeometricPFQ", "[", 
             RowBox[{
              RowBox[{"{", "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                FractionBox["1", "2"], ",", 
                FractionBox["3", "5"], ",", 
                FractionBox["7", "10"], ",", 
                FractionBox["4", "5"], ",", 
                FractionBox["11", "10"], ",", 
                FractionBox["6", "5"], ",", 
                FractionBox["13", "10"]}], "}"}], ",", 
              FractionBox[
               SuperscriptBox["x", "10"], 
               RowBox[{"2500000000", " ", 
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox["t", "2"]}]]}], "]"}]}], "-", 
           RowBox[{
            SuperscriptBox["x", "5"], " ", 
            RowBox[{"HypergeometricPFQ", "[", 
             RowBox[{
              RowBox[{"{", "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                FractionBox["11", "10"], ",", 
                FractionBox["6", "5"], ",", 
                FractionBox["13", "10"], ",", 
                FractionBox["3", "2"], ",", 
                FractionBox["8", "5"], ",", 
                FractionBox["17", "10"], ",", 
                FractionBox["9", "5"]}], "}"}], ",", 
              FractionBox[
               SuperscriptBox["x", "10"], 
               RowBox[{"2500000000", " ", 
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox["t", "2"]}]]}], "]"}]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"7832527544199218724864", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["t", "2"], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"-", 
           FractionBox["64", "5"]}], "]"}]}], ")"}]}]}], 
     ")"}]}]}]}]], "Output",
 CellChangeTimes->{3.884881781919756*^9, 3.8848818391791553`*^9, 
  3.884882116723859*^9, 3.884882313097804*^9, 3.88488253060362*^9, 
  3.884885671544243*^9},
 CellLabel->
  "Out[1141]=",ExpressionUUID->"da32b319-f283-4c51-9743-57825a7f95f4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"a", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bb", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"F", "[", 
      RowBox[{"x", ",", "0.1"}], "]"}], ",", 
     RowBox[{"F", "[", 
      RowBox[{"x", ",", "1"}], "]"}], ",", 
     RowBox[{"F", "[", 
      RowBox[{"x", ",", "10"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
   RowBox[{"PlotRange", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "1"}], ",", "1"}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.88488231647637*^9, 3.884882351268547*^9}, {
  3.884886018070958*^9, 3.884886056739176*^9}, {3.8848860880376863`*^9, 
  3.8848861060040007`*^9}},
 CellLabel->
  "In[1156]:=",ExpressionUUID->"c10c4496-d647-4aa4-bd99-8bef5412c073"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwUV3c81d8bt10j6157XW5Z2VlZ56CMpiJKRgkJSYqiSJmVTUqpVKKQVEjI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       "]]},
     Annotation[#, "Charting`Private`Tag$4457972#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwtm3k01N//x2UrS5YZ+zozQsgyEhV1bwuKFomULFkrlST7MlG2sm8pSaIU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       "]]},
     Annotation[#, "Charting`Private`Tag$4457972#2"]& ], 
    TagBox[
     {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwtmnk01P/3xy1Ziuw7szBShBZKUt4vSVLKki2RjCXhY5lBhEhIZUm2iiQq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       "]]},
     Annotation[#, "Charting`Private`Tag$4457972#3"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  BaseStyle->{FontFamily -> "Arial", FontSize -> 16},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-9.999999591836735, 9.999999591836735}, {-1., 1.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.884886030359632*^9, 3.884886057723069*^9}, {
  3.884886099300067*^9, 3.884886107607504*^9}},
 CellLabel->
  "Out[1158]=",ExpressionUUID->"059d93e9-8894-4f1f-9d9a-f6772c2870b1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TeXForm", "[", 
  RowBox[{"F", "[", 
   RowBox[{"x", ",", "t"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.884882573569748*^9, 3.8848825821171722`*^9}},
 CellLabel->
  "In[1135]:=",ExpressionUUID->"299f462f-80a0-464d-8b4a-3756e32309db"],

Cell["\<\
\\frac{\\sqrt{\\frac{1}{2} \\left(5+\\sqrt{5}\\right)} \\left(16500 x^3 \\Gamma
   \\left(-\\frac{21}{5}\\right) \\left(x^5 \\,
   _0F_7\\left(;\\frac{11}{10},\\frac{6}{5},\\frac{13}{10},\\frac{3}{2},\\\
frac{8}{5},\\frac{17}
   {10},\\frac{9}{5};\\frac{x^{10}}{2500000000 t^2}\\right)-8400 t \\,
   _0F_7\\left(;\\frac{1}{2},\\frac{3}{5},\\frac{7}{10},\\frac{4}{5},\\frac{\
11}{10},\\frac{6}{5
   },\\frac{13}{10};\\frac{x^{10}}{2500000000 t^2}\\right)\\right)+9375
   \\left(\\sqrt{5}-1\\right) \\sqrt[5]{t} x^2 \\Gamma \
\\left(-\\frac{12}{5}\\right) \\left(4200
   t \\,
   _0F_7\\left(;\\frac{2}{5},\\frac{1}{2},\\frac{3}{5},\\frac{7}{10},\\frac{9}\
{10},\\frac{11}{1
   0},\\frac{6}{5};\\frac{x^{10}}{2500000000 t^2}\\right)-x^5 \\,
   _0F_7\\left(;\\frac{9}{10},\\frac{11}{10},\\frac{6}{5},\\frac{7}{5},\\frac{\
3}{2},\\frac{8}{5
   },\\frac{17}{10};\\frac{x^{10}}{2500000000 t^2}\\right)\\right)-31250
   \\left(\\sqrt{5}-1\\right) t^{2/5} x \\Gamma \\left(-\\frac{8}{5}\\right) \
\\left(1800 t \\,
   _0F_7\\left(;\\frac{3}{10},\\frac{2}{5},\\frac{1}{2},\\frac{3}{5},\\frac{4}\
{5},\\frac{9}{10}
   ,\\frac{11}{10};\\frac{x^{10}}{2500000000 t^2}\\right)-x^5 \\,
   _0F_7\\left(;\\frac{4}{5},\\frac{9}{10},\\frac{11}{10},\\frac{13}{10},\\\
frac{7}{5},\\frac{3}
   {2},\\frac{8}{5};\\frac{x^{10}}{2500000000 t^2}\\right)\\right)+4418826048 \
t^{3/5} \\Gamma
   \\left(-\\frac{39}{5}\\right) \\left(600 t \\,
   _0F_7\\left(;\\frac{1}{5},\\frac{3}{10},\\frac{2}{5},\\frac{1}{2},\\frac{7}\
{10},\\frac{4}{5}
   ,\\frac{9}{10};\\frac{x^{10}}{2500000000 t^2}\\right)-x^5 \\,
   _0F_7\\left(;\\frac{7}{10},\\frac{4}{5},\\frac{9}{10},\\frac{6}{5},\\frac{\
13}{10},\\frac{7}{
   5},\\frac{3}{2};\\frac{x^{10}}{2500000000 \
t^2}\\right)\\right)\\right)}{1171875000 \\pi 
   t^{9/5}}\
\>", "Output",
 CellChangeTimes->{3.884882584281255*^9},
 CellLabel->
  "Out[1135]//TeXForm=",ExpressionUUID->"218711c8-9ee7-4aad-be18-\
93fa45a3f086"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"a", "=", "4418826048"}]}]], "Input",
 CellChangeTimes->{{3.884884565411027*^9, 3.884884582441106*^9}},
 CellLabel->
  "In[1137]:=",ExpressionUUID->"146da0f4-e8e3-4766-9ab8-44be3ec8d5db"],

Cell[BoxData["4418826048"], "Output",
 CellChangeTimes->{3.884884588728463*^9},
 CellLabel->
  "Out[1137]=",ExpressionUUID->"be37485f-48c4-4b48-a02e-a78bf5a4180c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"b", "=", "1171875000"}]], "Input",
 CellChangeTimes->{{3.884884578935485*^9, 3.884884585721713*^9}},
 CellLabel->
  "In[1136]:=",ExpressionUUID->"b1c88bf5-4e29-4837-947e-7dd489a8e73a"],

Cell[BoxData["1171875000"], "Output",
 CellChangeTimes->{3.8848845862714653`*^9},
 CellLabel->
  "Out[1136]=",ExpressionUUID->"8550314b-fdca-4e1a-b3a5-ed3f8b5a6810"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{"a", "/", "b"}], "]"}]], "Input",
 CellChangeTimes->{{3.8848845962903967`*^9, 3.8848846027152367`*^9}},
 CellLabel->
  "In[1139]:=",ExpressionUUID->"6d6c5e29-ef50-4871-8266-ee907c6d4cbc"],

Cell[BoxData["3.77073156096`"], "Output",
 CellChangeTimes->{{3.8848845972432833`*^9, 3.884884603040551*^9}},
 CellLabel->
  "Out[1139]=",ExpressionUUID->"06c89ffb-ccc1-41fe-aa0d-66fd3a2f1999"]
}, Open  ]]
},
WindowSize->{808, 911},
WindowMargins->{{103, Automatic}, {Automatic, 0}},
FrontEndVersion->"13.1 for Mac OS X ARM (64-bit) (June 16, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"b3cf12a0-8cc4-4cd8-afad-f9b8a7424c4a"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 1553, 41, 157, "Input",ExpressionUUID->"e27b27a0-c7fe-4512-9a28-455f82bf47d6"],
Cell[2136, 65, 535, 11, 48, "Output",ExpressionUUID->"a95d7134-bbd1-4aa0-b4e0-b47e9ad80404"]
}, Open  ]],
Cell[2686, 79, 255, 5, 30, "Input",ExpressionUUID->"6590a5ca-afd4-4238-ae1e-014b4fc4fc33"],
Cell[CellGroupData[{
Cell[2966, 88, 1594, 40, 94, "Input",ExpressionUUID->"1410d915-d146-4229-b070-bc177432de97"],
Cell[4563, 130, 1899, 53, 83, "Output",ExpressionUUID->"2a1a1b7e-c5c3-4104-94b6-fc3f8f9d39d8"]
}, Open  ]],
Cell[6477, 186, 566, 13, 52, "Input",ExpressionUUID->"e8ed41e9-fc8f-4628-8b5d-72d5a3c6ead0"],
Cell[CellGroupData[{
Cell[7068, 203, 753, 24, 64, "Input",ExpressionUUID->"6f000bc4-7ea4-4c8c-a999-18249e2c0290"],
Cell[7824, 229, 674, 22, 81, "Output",ExpressionUUID->"1b48c707-d597-41da-bc3a-5f3582d9cc1c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8535, 256, 1129, 34, 73, "Input",ExpressionUUID->"fe3cc318-7619-4da5-938f-0398c7c54699"],
Cell[9667, 292, 51660, 869, 266, "Output",ExpressionUUID->"2af8833d-282b-4ac8-bfaf-bd21268f227b"]
}, Open  ]],
Cell[61342, 1164, 682, 14, 52, "Input",ExpressionUUID->"64c365b1-44b2-4633-b6ab-89ff4585835f"],
Cell[CellGroupData[{
Cell[62049, 1182, 776, 21, 94, "Input",ExpressionUUID->"53cfd81e-1ebe-4df6-9aac-14bd46e45081"],
Cell[62828, 1205, 431, 10, 48, "Output",ExpressionUUID->"d3279027-3e59-4200-a53d-72f46274864b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63296, 1220, 1217, 34, 94, "Input",ExpressionUUID->"426482ab-e50a-4552-9e37-1760556ac3fa"],
Cell[64516, 1256, 1461, 46, 83, "Output",ExpressionUUID->"7580d4a7-9107-49a5-b8f3-895a84df7086"]
}, Open  ]],
Cell[65992, 1305, 341, 8, 30, "Input",ExpressionUUID->"12fd1df7-7290-45ec-b414-8e782d4eb481"],
Cell[66336, 1315, 176, 3, 30, "Input",ExpressionUUID->"b7d12c6e-012f-4ee4-ab90-ed6514e93ef6"],
Cell[66515, 1320, 258, 5, 30, "Input",ExpressionUUID->"48c36e6e-608b-4e0e-8bab-4011e3c148dc"],
Cell[CellGroupData[{
Cell[66798, 1329, 1345, 29, 73, "Input",ExpressionUUID->"0bf90feb-7d2b-4b21-99b3-15036ca5976b"],
Cell[68146, 1360, 476, 11, 48, "Output",ExpressionUUID->"22d70db5-87d6-405b-9c62-b1313f283f64"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68659, 1376, 801, 23, 105, "Input",ExpressionUUID->"e23065e4-754f-45a8-9007-fb436be118f6"],
Cell[69463, 1401, 1487, 45, 118, "Output",ExpressionUUID->"919d37c2-4fa7-4326-ae50-7134b82cc6ee"]
}, Open  ]],
Cell[CellGroupData[{
Cell[70987, 1451, 1077, 33, 73, "Input",ExpressionUUID->"5c32bc33-6971-45c9-8cfd-064387e3fa96"],
Cell[72067, 1486, 37679, 640, 266, "Output",ExpressionUUID->"5827b91a-34ab-4026-aed4-3197286cc2ca"]
}, Open  ]],
Cell[109761, 2129, 176, 3, 30, "Input",ExpressionUUID->"ac2265f0-eb47-4179-b3f1-2be708493668"],
Cell[109940, 2134, 176, 3, 30, "Input",ExpressionUUID->"d9b7370d-f747-488f-a876-c4265738a224"],
Cell[110119, 2139, 543, 10, 73, "Input",ExpressionUUID->"52299bd6-73bd-4f52-91ad-6ccd54524610"],
Cell[CellGroupData[{
Cell[110687, 2153, 1353, 40, 94, "Input",ExpressionUUID->"a4f86778-0bd9-4d53-9506-4b93e6e0b8f8"],
Cell[112043, 2195, 1665, 47, 87, "Output",ExpressionUUID->"8ded0e33-5ff0-47e8-8dd2-24c58cd9a609"]
}, Open  ]],
Cell[113723, 2245, 378, 8, 52, "Input",ExpressionUUID->"163ea168-86a4-466d-ac4f-ca1edffdbde4"],
Cell[114104, 2255, 170, 3, 52, "Input",ExpressionUUID->"ce6f7039-ad91-48fb-b0e1-bbf47cc1c062"],
Cell[CellGroupData[{
Cell[114299, 2262, 675, 19, 73, "Input",ExpressionUUID->"227364b7-7892-4161-b8c0-f236a255575a"],
Cell[114977, 2283, 406, 10, 48, "Output",ExpressionUUID->"3dccce14-76e8-4791-ab8a-278a03f60404"]
}, Open  ]],
Cell[CellGroupData[{
Cell[115420, 2298, 704, 20, 84, "Input",ExpressionUUID->"5bbdf783-cbe2-435e-81a2-addb6e57db8c"],
Cell[116127, 2320, 532, 15, 83, "Output",ExpressionUUID->"531e04a7-d78d-4ea2-a674-bed4441b4982"]
}, Open  ]],
Cell[116674, 2338, 489, 10, 73, "Input",ExpressionUUID->"7e259881-f97d-4e5f-a823-076fc6240986"],
Cell[CellGroupData[{
Cell[117188, 2352, 772, 22, 73, "Input",ExpressionUUID->"40bed28b-1532-4a00-99c0-a1c605b0cad5"],
Cell[117963, 2376, 484, 10, 48, "Output",ExpressionUUID->"efcbf2e6-9295-499d-8802-9a6a7e016331"]
}, Open  ]],
Cell[CellGroupData[{
Cell[118484, 2391, 508, 15, 52, "Input",ExpressionUUID->"f4ddf1cc-5508-4217-87f1-7caf7ad98749"],
Cell[118995, 2408, 425, 13, 83, "Output",ExpressionUUID->"5d605010-4c04-425d-b484-fccd9105f2d6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[119457, 2426, 1029, 28, 101, "Input",ExpressionUUID->"f2585424-5f98-4fd1-9947-656283838a7c"],
Cell[120489, 2456, 634, 16, 52, "Output",ExpressionUUID->"a2f2645f-b574-40fe-b1c6-c3501643b726"]
}, Open  ]],
Cell[CellGroupData[{
Cell[121160, 2477, 816, 23, 73, "Input",ExpressionUUID->"1789e057-a2d8-4e02-89b3-14a951ccea0c"],
Cell[121979, 2502, 333, 7, 48, "Output",ExpressionUUID->"5eac1d32-acac-4aec-871d-e6343c3326b7"]
}, Open  ]],
Cell[122327, 2512, 453, 10, 94, "Input",ExpressionUUID->"ce446462-082b-44fc-96e7-5c41a7eb7e99"],
Cell[CellGroupData[{
Cell[122805, 2526, 570, 16, 30, "Input",ExpressionUUID->"a7e153ce-5c18-4106-b759-7d629a800a2e"],
Cell[123378, 2544, 380, 9, 48, "Output",ExpressionUUID->"bf1f325c-81b3-4556-b2da-5b735ea3da18"]
}, Open  ]],
Cell[CellGroupData[{
Cell[123795, 2558, 1711, 43, 157, "Input",ExpressionUUID->"c4efc391-fb97-4b7a-ae90-8a6b78d6260c"],
Cell[125509, 2603, 9351, 253, 615, "Output",ExpressionUUID->"da32b319-f283-4c51-9743-57825a7f95f4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[134897, 2861, 904, 26, 73, "Input",ExpressionUUID->"c10c4496-d647-4aa4-bd99-8bef5412c073"],
Cell[135804, 2889, 57733, 969, 289, "Output",ExpressionUUID->"059d93e9-8894-4f1f-9d9a-f6772c2870b1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[193574, 3863, 264, 6, 30, "Input",ExpressionUUID->"299f462f-80a0-464d-8b4a-3756e32309db"],
Cell[193841, 3871, 1944, 40, 444, "Output",ExpressionUUID->"218711c8-9ee7-4aad-be18-93fa45a3f086"]
}, Open  ]],
Cell[CellGroupData[{
Cell[195822, 3916, 267, 5, 73, "Input",ExpressionUUID->"146da0f4-e8e3-4766-9ab8-44be3ec8d5db"],
Cell[196092, 3923, 163, 3, 48, "Output",ExpressionUUID->"be37485f-48c4-4b48-a02e-a78bf5a4180c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[196292, 3931, 208, 4, 30, "Input",ExpressionUUID->"b1c88bf5-4e29-4837-947e-7dd489a8e73a"],
Cell[196503, 3937, 165, 3, 48, "Output",ExpressionUUID->"8550314b-fdca-4e1a-b3a5-ed3f8b5a6810"]
}, Open  ]],
Cell[CellGroupData[{
Cell[196705, 3945, 231, 5, 30, "Input",ExpressionUUID->"6d6c5e29-ef50-4871-8266-ee907c6d4cbc"],
Cell[196939, 3952, 193, 3, 48, "Output",ExpressionUUID->"06c89ffb-ccc1-41fe-aa0d-66fd3a2f1999"]
}, Open  ]]
}
]
*)



==> chapter10_Fourier_Transforms/Mathematica_notebooks_Fourier/Fourier_compact_function_2.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    324029,       6015]
NotebookOptionsPosition[    319456,       5931]
NotebookOutlinePosition[    319850,       5947]
CellTagsIndexPosition[    319807,       5944]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Always", " ", "put", " ", "these", " ", "at", " ", "the", " ", "start", 
    " ", "of", " ", "a", " ", 
    RowBox[{"notebook", "!"}]}], "  ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Clear", "[", "Derivative", "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"SetOptions", "[", 
     RowBox[{"Plot", ",", 
      RowBox[{"BaseStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"FontFamily", "\[Rule]", "\"\<Arial\>\""}], ",", 
         RowBox[{"FontSize", "\[Rule]", "16"}]}], "}"}]}]}], "]"}], 
    ";"}]}]}]], "Input",
 CellLabel->
  "In[163]:=",ExpressionUUID->"3857a307-e33d-46af-b611-5b0a99eb7018"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"bbb", "=", "1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"aaa", " ", "=", " ", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"2", " ", "Pi"}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.884998014694788*^9, 3.884998027640695*^9}},
 CellLabel->
  "In[166]:=",ExpressionUUID->"2ecd1c00-1a55-4184-ae15-f79eaa1d40d3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"area", "=", " ", 
   RowBox[{"2", "*", 
    RowBox[{"Integrate", "[", 
     RowBox[{
      RowBox[{"(", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{
         RowBox[{"Pi", "/", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{"a", " ", 
           RowBox[{"(", 
            RowBox[{"x", "-", 
             RowBox[{"1", "/", "a"}]}], ")"}]}], ")"}]}], "]"}], ")"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "0", ",", 
        RowBox[{"2", "/", "a"}]}], "}"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.884897398465723*^9, 3.884897416365932*^9}, {
   3.884897532448392*^9, 3.884897558241458*^9}, 3.8849082574204397`*^9, {
   3.884985787312902*^9, 3.8849858027784758`*^9}, {3.884985951426996*^9, 
   3.884985960356865*^9}, {3.884986447906426*^9, 3.8849864578137074`*^9}, {
   3.884986772183281*^9, 3.884986784862298*^9}},
 CellLabel->
  "In[168]:=",ExpressionUUID->"1a2e6f02-e069-4f91-8956-f74fe762bb08"],

Cell[BoxData[
 FractionBox["8", 
  RowBox[{"a", " ", "\[Pi]"}]]], "Output",
 CellChangeTimes->{
  3.8848974183770857`*^9, {3.884897535768923*^9, 3.884897558957315*^9}, 
   3.88490821419485*^9, {3.884908258888137*^9, 3.884908271721807*^9}, 
   3.8849084391847267`*^9, 3.884908868868208*^9, 3.884908941601451*^9, 
   3.884909051150523*^9, 3.884909090723394*^9, 3.884909143371429*^9, 
   3.884909658166924*^9, 3.884912184340558*^9, 3.8849857492476997`*^9, {
   3.884985803302821*^9, 3.884985809234511*^9}, 3.88498596111355*^9, {
   3.88498645291895*^9, 3.8849864583093767`*^9}, {3.884986778199736*^9, 
   3.8849867861039248`*^9}, 3.884986843035632*^9, 3.8849872457018137`*^9, 
   3.884988466336751*^9, 3.884990917256988*^9, 3.884991299397069*^9, 
   3.8849923408640413`*^9, 3.884997520061689*^9, 3.8849975893377*^9, 
   3.8849978270414467`*^9, 3.884998056176031*^9},
 CellLabel->
  "Out[168]=",ExpressionUUID->"a760269b-2735-4313-a771-c966a07d642f"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.884985843103072*^9, 3.88498584782445*^9}},
 CellLabel->
  "In[169]:=",ExpressionUUID->"ebb36c2d-8f55-46d2-b074-6d0e450e6b81"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"w", "[", 
     RowBox[{"x_", ",", "a_"}], "]"}], "=", 
    RowBox[{
     RowBox[{"a", " ", 
      RowBox[{"\[Pi]", "/", "8"}], "  ", 
      RowBox[{"(", 
       RowBox[{"Cos", "[", 
        RowBox[{
         RowBox[{"Pi", "/", "2"}], " ", 
         RowBox[{"(", " ", 
          RowBox[{"a", " ", 
           RowBox[{"(", 
            RowBox[{"x", "-", 
             RowBox[{"1", "/", "a"}]}], ")"}]}], ")"}]}], "]"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"HeavisideTheta", "[", " ", "x", "]"}], "-", 
        RowBox[{"HeavisideTheta", "[", 
         RowBox[{"x", "-", 
          RowBox[{"2", "/", "a"}]}], "]"}]}], ")"}]}], "-", 
     RowBox[{"a", " ", 
      RowBox[{"\[Pi]", "/", "8"}], " ", 
      RowBox[{"(", 
       RowBox[{"Cos", "[", 
        RowBox[{
         RowBox[{"Pi", "/", "2"}], " ", 
         RowBox[{"(", " ", 
          RowBox[{"a", " ", 
           RowBox[{"(", 
            RowBox[{"x", "-", 
             RowBox[{"1", "/", "a"}]}], ")"}]}], ")"}]}], "]"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"HeavisideTheta", "[", " ", 
         RowBox[{"x", "+", 
          RowBox[{"2", "/", "a"}]}], "]"}], "-", 
        RowBox[{"HeavisideTheta", "[", "x", "]"}]}], ")"}]}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"bob1", "=", 
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"w", "[", 
         RowBox[{"t", ",", "1"}], "]"}], ",", 
        RowBox[{"w", "[", 
         RowBox[{"t", ",", "2"}], "]"}], ",", 
        RowBox[{"w", "[", 
         RowBox[{"t", ",", "5"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", 
        RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
      RowBox[{"PlotRange", "->", 
       RowBox[{"{", 
        RowBox[{"0", ",", "3"}], "}"}]}], ",", " ", 
      RowBox[{"AxesLabel", "->", 
       RowBox[{"{", 
        RowBox[{"\"\<x\>\"", ",", "\"\<w(x)\>\""}], "}"}]}]}], "]"}]}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.88489583787971*^9, 3.884895858057651*^9}, {
   3.8848960937016973`*^9, 3.8848961886528597`*^9}, {3.8848964013685226`*^9, 
   3.884896443660331*^9}, {3.884896514071722*^9, 3.884896683984837*^9}, 
   3.884896740478613*^9, {3.8848968252034903`*^9, 3.884896862315583*^9}, 
   3.8848969044604177`*^9, {3.8848972138148108`*^9, 3.8848972233034163`*^9}, {
   3.884897257226768*^9, 3.88489730896791*^9}, 3.884897395367581*^9, {
   3.884897426073395*^9, 3.8848974431084833`*^9}, 3.884897493729591*^9, {
   3.8849081352794523`*^9, 3.8849081548515863`*^9}, {3.884908263249497*^9, 
   3.884908263346628*^9}, {3.8849086204952602`*^9, 3.88490864428719*^9}, 
   3.8849088462775793`*^9, 3.884909136837213*^9, {3.8849117268650017`*^9, 
   3.884911776275181*^9}, {3.8849118122519083`*^9, 3.884911833381455*^9}, {
   3.884911881511458*^9, 3.884911926103425*^9}, {3.8849119642377777`*^9, 
   3.884911977815696*^9}, {3.884912012100503*^9, 3.88491217850613*^9}, {
   3.884913079678632*^9, 3.88491311406989*^9}, {3.884913155144289*^9, 
   3.884913177132946*^9}, {3.8849598855373373`*^9, 3.884959940602276*^9}, 
   3.884959972569275*^9, {3.884985618043908*^9, 3.884985629001652*^9}, {
   3.8849857086650763`*^9, 3.8849857446769037`*^9}, 3.884985781666272*^9, {
   3.884985835701153*^9, 3.884985884026116*^9}, {3.884985964992836*^9, 
   3.8849859718686543`*^9}, {3.884986399480277*^9, 3.8849864406185017`*^9}, {
   3.884986481966465*^9, 3.884986496037465*^9}, {3.884986753619335*^9, 
   3.884986761715995*^9}},
 CellLabel->
  "In[170]:=",ExpressionUUID->"8ef46e23-9320-4850-9662-8f0f362bf433"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "8"], " ", "a", " ", "\[Pi]", " ", 
   RowBox[{"Cos", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", "a", " ", "\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "a"]}], "+", "x"}], ")"}]}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"HeavisideTheta", "[", "x", "]"}], "-", 
     RowBox[{"HeavisideTheta", "[", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["2", "a"]}], "+", "x"}], "]"}]}], ")"}]}], "-", 
  RowBox[{
   FractionBox["1", "8"], " ", "a", " ", "\[Pi]", " ", 
   RowBox[{"Cos", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", "a", " ", "\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "a"]}], "+", "x"}], ")"}]}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"HeavisideTheta", "[", "x", "]"}]}], "+", 
     RowBox[{"HeavisideTheta", "[", 
      RowBox[{
       FractionBox["2", "a"], "+", "x"}], "]"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.884908439192836*^9, {3.8849086262841587`*^9, 3.8849086457409554`*^9}, 
   3.8849088688773537`*^9, 3.884908941611403*^9, 3.8849090511604567`*^9, 
   3.884909090732965*^9, 3.884909143381056*^9, 3.884909658176894*^9, {
   3.88491173036005*^9, 3.884911749562928*^9}, {3.884911787907374*^9, 
   3.884911835278775*^9}, {3.8849118896753807`*^9, 3.884911927708987*^9}, {
   3.884911965786315*^9, 3.884911978740691*^9}, {3.8849120593868237`*^9, 
   3.884912114150918*^9}, {3.884912153716187*^9, 3.884912184349925*^9}, 
   3.884913082430616*^9, 3.8849131249014072`*^9, {3.884913157186161*^9, 
   3.884913177994557*^9}, {3.884959907607245*^9, 3.884959941436872*^9}, 
   3.884959973284945*^9, {3.8849856188991127`*^9, 3.8849856297140217`*^9}, {
   3.884985711372244*^9, 3.884985749257225*^9}, 3.884985782772214*^9, {
   3.884985837226869*^9, 3.8849858848507*^9}, {3.884985965624955*^9, 
   3.884985972504423*^9}, {3.8849864192126627`*^9, 3.8849864415882607`*^9}, 
   3.8849864977852383`*^9, 3.8849867900440197`*^9, 3.884986843070207*^9, 
   3.884987245740987*^9, 3.8849884663725977`*^9, 3.8849909172909822`*^9, 
   3.884991299426173*^9, 3.88499234091149*^9, 3.884997520106543*^9, 
   3.884997589386592*^9, 3.8849978270884447`*^9, 3.884998056221278*^9},
 CellLabel->
  "Out[170]=",ExpressionUUID->"2a62fb3d-c802-4a81-8b1c-1a457053d48a"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV0Hs4lHkbB3ApRW0OlUFIo95Ssi60WqS7NiVs2lVTopRD76ocw7KxJUXa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       "]], LineBox[CompressedData["
1:eJwV0Hs0lGkcB3DXpdyKlVvuLS3TLtKkkh8itSWyWrXSdnIpdqszyiWhomWS
21SsWpdpkVwql1QunZ/dNejEJI2Zd0jIbcyY91WpJNW++8dznvM553u+3/M8
loeOB4QrKSgo7KHP/3fSkRqdrLcUps7Oqs5biqE1b7CGmKLQ3lO9apr2Lg3v
eO0hChO9tgYLaY+cvb3Fq49CFZWqLy20o98Z6CR0Ulg2sfGPa7RVfjs3cKeV
wvRtSlbRtPNHpeUTdRRapWlwPWl/GxTIMqmg0Pl16HLN//e6H7ruLqSwacA4
lm9B73naqqdzKHyV7sG/QHvkfu6z1jQKA1xlRm60o9csFL8+TSHbec0+mTm9
VxoatZpF4dEKs0wO7XzDnnUHIihU6iDqHWivzmYqXgmm8NeW2J4uMzG0KHO7
H/lTOFqj/3wf7V2nlhR88aawoUnwYsyU3iOjQ9dtonDtR0F/BG2VAe8F7jf0
e0JtrwetpPv97vCExhT2F/NieCZ0P8+Qo7mMwrvrNwODtm+tzDZ+gcTswxF1
40Z0Po2zx+8JiYdv9BooGtD5xQWL39tJ7BgOLmCuEEMzK2ymuYlEWaGfTri+
GIb3r0+1KSMxtTlktEaPzq8dqv0UT6J53eeVEh06f3Nr4tpjJNaGVQVNaIth
p1mtT2QoiVeMuzMGtcTAWpL6QuBLomtn0WC9Bp0fXq1ZY0VihamZg5aaGBJd
FW9dMyTxxFNMmVIVw+arYt8L2iTedO990KIihraAjJyIBTnm1ob27lYSQydP
pmvZJ0c/hcZG508EsK3aG3S65DjrbcV48ZGAH84UBn5+KMcJPot9boEAvotv
/mClHD/9ozXX+J4AQfVto/xzcszcPsXtf0VAvnp68/k4OTL8l/rvmiUgKPyX
4BNH5RiR+nKqjSRgwGxZkf8+us/e5dllGQGjHJaFhqMcLakTpbPjBJBxzrZn
R2aQe1GSliYkoFag2XVMOIMfFk1fFwkIYDlOHAnpnkHG4OOdd/oImJPmVW18
MIM2BTF9yCfgY8j7NW9zZnBeJ49R0EGAulezcxTMYIFicpZNIwHWy9w9A4tl
aJ3kMfgwi4Bsh9GEqMsydCtUbRnIIGDeP6XhLFuG5kfac2bTCejmtK+6FS3D
TZcyTdRSCDipt13tKx8Znjd0EgzHENCxIqD7PiVFu8cdOe77CYgyDfvJxEOK
W5M8H/Gs6f/ZrJrjyJSio5GbtrIFAW4HbnT62EuxoGQoYsNKAvRKJC4n9aXY
Fh8axPmagFaLoyY909OYLIwNJFUI0F4VO5J8aRqP55S0hoyLoN6OHfVyTIKO
h0v+NC4WgfnTg032Ygky7YK3XLoqgsy4DeoxfAk6n7YOU84TQXi7tFytSYLV
yZP6fRdFYHjAd5SRLUFdxbkQy1MiSOLo7o1zkeCQgnIZO0AE2+YLvTWzptDY
Ifd8qoIIhnl1FkzmJLq/yd+RuF0IiT9+8HJhTCLBU9Ht3CIEw1H3yI1Wk2jN
D0rSdBOC/+KTOjftSdwx57gt3UkIbU6kp8/kBH7pKOp3NRECt8QufG/+BDZk
/720UtYPh06VVia8G8encymLOex+mGDkOeG9MfRh7tWR1wvALrmclFSP4aG3
ciKwWgDHnjRW6V4fQyMW49G9UgHMs4RWERfH8EGel03kFQEsvW+gp3VwDBX/
LdNhxwjAwePam5+XjKHl5+sZtUwBnN5Tcvdd8EuMW5T1tdx9BsuTK5nfKY7i
AD/upBu3DxhMilH+5jn+lVuR1BzWCyVd7glnbovx+8ZISxa3B/4D9nDaxA==

       "]], LineBox[CompressedData["
1:eJwBEQLu/SFib1JlAgAAACAAAAACAAAAlWryuLOE2b/15CzguXbNPxVUrpBZ
F9K/NXJTX8qXxT+y9sUPyCTKv3bWCwL3s78/pdvljemEvr8qLHhuR7eyP9p8
Fp+dM76/Z+AZtP+Fsj8OHkewUeK9v12xxl2zVLI/dmCo0rk/vb/9H1QODfKx
P0blaheK+ru/8FD+O4sssT/o7u+gKnC5v6WgQBZ7Qa8/KgL6s2tbtL81J1p0
oAypP16jKsUfCrS/WpfNsxmpqD+SRFvW07izv97KW9CMRag/+oa8+DsWs7/5
tt8DYX6nP8sLfz0M0bG/Tw57CsTvpT/YKgiOWY2uv+ZxREqK0aI/XVEctNtj
pL/O0gbwiiOZP+zz9Tl1xKO/VtB+dUNfmD98ls+/DiWjv/1w0Sb2mpc/nNuC
y0Hmob9THNHIShKWP7TL0sVP0Z6/LMkMLbYAkz+v9Gwj6NqUvxhtvCF9uYk/
zjkgLxuck79jcW6wXzCIP+5+0zpOXZK/Vtkxdjynhj9YEnSkaL+Pv6MdAx/m
lIM/UzsOAgHJhb9zRl5dCOB6P5LFdBlnS4O/VUKDfYXNdz/QT9swzc2Av2C3
Xez8unQ/m8hQvzKld7/U7DpNuyttPxjdHe7+qXK/f3911JAGZz8r49U5ll1r
v+9N+tlg4WA/Jgxwly5nYb9sqQqsWXhVPzkFL6fg5VS/PJJkeCTIST91UQi6

       "]], LineBox[CompressedData["
1:eJwBYQGe/iFib1JlAgAAABUAAAACAAAAOQUvp+DlVD8bl2R4JMhJP3uTRspr
NHA/eYmCW+D9Yz/+fnmbny91P7LbSLsNI2o/gGqsbNMqej931G5tGiRwP8Mg
iYedEII/94RGPDVJdj+EliJwN46EP9XgHAO7W3k/Rgy8WNELhz8n+Gy5Om58
P8j37ikFB4w/O5oNgpJJgT9nZypmtv6SP5ZtvT9Iboc/uQp71cJ1oz+eXUHU
Wf6XP6AtFdOvIqQ/T/1OyUvTmD+GUK/QnM+kP6c1l8E2qJk/VJbjy3Yppj9Y
BSPM9lGbP/AhTMIq3ag/LLOuuxilnj8mOR2vkkSuP+pLL9DXpKI/ybNfRLGJ
tD+SkoR2Q0WpPzXiAR6BWL8/+FJFpHQ3sz8j8Lv5OsLJP6Xjhv9+QL8/SaPZ
zU5Y0j9s9rjrDODFP0VNEgP1tdc/ShKCCO2gyz+VavK4s4TZP/fkLOC5ds0/
mlKilQ==
       "]], LineBox[CompressedData["
1:eJwV0Hk4lYkCBvAzDSWjOmMsiUjhESctwzVZeksxigfDSZa4FOYoniHiZikp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       "]], LineBox[CompressedData["
1:eJwV0Hk4lYkeB3BZyjaHbmmG0NXQM7m3cEslHd+GKQ2ljktJyVJMIhSKUiRr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       "]]},
     Annotation[#, "Charting`Private`Tag$2748503#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJxTTMoPSmViYGBQA2IQrWcv9ur////7GaAg/6dyx89fCP6GzYZqn78i+EYa
vknPXiP45oItt85cR/AdHn88NXM9gh/Ufna1cTyCX36+JTd93z84/8oV7lcH
E//C+bIH8kXMZf7A+Vuzj7Dy3/0F5yf0GH642fQTzv8xqbpjv/0POH8x3z3J
GQ+/wflzvAyLLnd+hfObchIrND2/wPnVzKvKi95+gvMTG86rXFvxEc4Puznf
7u5iBN/LqCDiyTwE3+SJQM+nKQg+h0fQZ75GBH8d/9WD7pEI/u95t+J2ciL4
H76vqjjAguA/CaiedPz/Bzj/HJPMsatfEfxFabG6nx4i+B56D35r7ULwp+59
OmNOFoIfVzGrzjwVwdcw9k+5FI/g71qxQ58jFMG/N7n7WLE9gq+eZfjFSwTB
/6Dy7OZTPgR/5/1Z+xs4EfyDpzUrLFkRfAAFB7qN
       "]], LineBox[CompressedData["
1:eJwVk3k81ekXxymUsmWJRNZSaFOWKCdbNG2SpVFRKoVSCCWupT1Lw0iFLGUo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       "]], LineBox[CompressedData["
1:eJwB4QMe/CFib1JlAgAAAD0AAAACAAAAlWryuLOE2b8RM9prEN/nP+7A7ad0
19i/YZS55teY5z8nuX36iMHYv7Kydk97j+c/YLENTZ2r2L82TMZwA4bnP9Oh
LfLFf9i/QjAWCcJy5z+4gm08FyjYv2GZLMv5Suc/g0Tt0Ll4178/CJfRXfbm
P8JI7E80Y9e/hHU+5IXr5j8ATevOrk3Xv4mkcGKU4OY/fFXpzKMi17/VR2zS
ZMrmP3Zm5ciNzNa/xlm63dSc5j9oiN3AYSDWvxsoPub8POY/TMzNsAnI1L8d
t3eczGrlP4rQzC+EstS/Mpx56ttc5T/I1Muu/pzUv4A49GDTTuU/Rd3JrPNx
1L+89BMGezLlPz7uxajdG9S/a3UK7q745D8wEL6gsW/Tv9CKW3O3gOQ/FVSu
kFkX0r/Gx0eSwn/jP7Imi7pFA9K/be7gZRhw4z9Q+WfkMe/Rv+EZJVhbYOM/
ip4hOArH0b/PnubVqEDjP/7olN+6dtG/oq7T5mMA4z/mfXsuHNbQv+JarB1o
fOI/bk+RmL0pz7+EyiJ5GmfhP7L2xQ/IJMq/YraBK9YV3j+OqqLCPvnJv3Ry
e+e96t0/a15/dbXNyb9swdl6g7/dPyTGONuidsm/cJ1Y7aho3T+WlaumfcjI
vx1V3nBiudw/ejSRPTNsx7/cZDLqu1TbP0JyXGues8S/sp604G902D+l2+WN
6YS+v9sAnNSDY9I/2nwWn50zvr8jW4jFzjTSPw4eR7BR4r2/LwhylwcG0j92
YKjSuT+9vzXpi5hDqNE/RuVqF4r6u78xbN0r6uvQP+ju76AqcLm/yAhTXjXg
zj8qAvqza1u0v8cBL1+q2sg/XqMqxR8KtL9lJLprb3nIP5JEW9bTuLO/ZxIj
HBwYyD/6hrz4Oxazv2JXIewtVcc/ywt/PQzRsb8FRPjmPc7FP9gqCI5Zja6/
tTFzgmS8wj9dURy022Okvzy7AHT0Frk/7PP1OXXEo78KRpoYy1O4P3yWz78O
JaO/brqYd4qQtz+c24LLQeahv7dK+k/GCbY/tMvSxU/Rnr/o8VndRvuyP6/0
bCPo2pS/N9j1fx62qT/OOSAvG5yTv6QWw4WSLag/7n7TOk5dkr+pUoVq76Sm
P1gSdKRov4+/U9xmr2mToz9TOw4CAcmFv1xplYAS35o/ksV0GWdLg7/bTY+t
2syXP9BP2zDNzYC/1NgDFoy6lD+byFC/MqV3v8N6bLRsK40/GN0d7v6pcr9Z
whotagaHPyvj1TmWXWu/EUEYn1HhgD8mDHCXLmdhv2RafNZReHU/OQUvp+Dl
VL+1BDYUIchpPyyAFBg=
       "]], LineBox[CompressedData["
1:eJwBoQNe/CFib1JlAgAAADkAAAACAAAAOQUvp+DlVD8ABDYUIchpP3uTRspr
NHA/7v30Dsf9gz/+fnmbny91P2moMzLVIoo/gGqsbNMqej/W53Eq5SOQP8Mg
iYedEII/umbsCqlIlj+EliJwN46EP8mchnnsWpk/Rgy8WNELhz8Sxs6mF22c
P8j37ikFB4w/JwuivoxIoT9nZypmtv6SP9Reh2+8a6c/uQp71cJ1oz/b4KlC
aPO3P6AtFdOvIqQ/w/Q8bSzHuD+GUK/QnM+kP9hJYrLUmrk/VJbjy3Yppj+L
3VfTzUG7P/AhTMIq3ag/sdDvZ0iOvj8mOR2vkkSuP2RkYopHkMI/ybNfRLGJ
tD8YeyuT9hHJPzXiAR6BWL8/mAeqZr7c0j8uulfxMKm/Pwgh2Y3XCtM/JpKt
xOD5vz8mFoEJ3jjTPwuhrDWgTcA/IZ7NSbKU0z/8UFjc/+7AP27ZawNzS9Q/
3bCvKb8xwj8PmFJCLrXVP59wXsQ9t8Q/K+ndUld42D8j8Lv5OsLJPwu2YyAY
tN0/fM1DhPTtyT/35VVji9/dP9aqyw6uGco/7Ga1PtwK3j+KZdsjIXHKP/mp
WPcVYd4/8Nr6TQcgyz/8UToF5AvfP77FOaLTfcw/w4rF4F8t4D9am7dKbDnP
P262regTbuE/tHg/1SVlzz+7f6ROeIHhPw5Wx1/fkM8/Tcxbi8iU4T/BENd0
UujPPzppKjAsu+E/FEN7T5xL0D81fDy+/QbiP3u4mnmC+tA/lAu78baa4j9J
o9nNTljSPwvwvd/useM/8IWuZsVt0j9TFdvxVsLjP5hog/87g9I/yhQcFanS
4z/oLS0xKa7SP3DJqkYL8+M/iLiAlAME0z9XQb9gxTLkP8jNJ1u4r9M/TGgb
GAGu5D9H+HXoIQfVP44PA/ogk+U/7tpKgZgc1T9EYLX6qaDlP5a9HxoPMtU/
EmeY+Rqu5T/mgslL/FzVP34AXba0yOU/hg0dr9ay1T/hyLKQxfzlP8YixHWL
XtY/SgWqR1Bg5j9FTRID9bXXP7Woq1OrFOc/jmEJ8fnJ1z9a6nttZh7nP9h1
AN/+3dc/FPL9Mwso5z9qnu66CAbYPxSx7KERO+c/ju/KchxW2D8jtQUCEWDn
P9iRg+JD9tg/2cn/HtKl5z8hpnrQSArZP5Ve4NUjruc/arpxvk0e2T9bDKSu
XrbnP/ziX5pXRtk/H54gpo/G5z+VavK4s4TZPxIz2msQ3+c/8lrOOg==
       "]], LineBox[CompressedData["
1:eJwVlHk4lWkfx40GZSzDW8QQBjGllDHIVN9hZooYmhiKkhSlRGWLFCNJWQuV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       "]], LineBox[CompressedData["
1:eJxTTMoPSmViYGDQB2IQffC0ZoUl6wd7BigIL50Tt1wAwVf5rpW9TxTB3/fL
veWNPILfXXNtArMqgh/xL2WulBaC/4mxaZuHCYKvxrnnxRIPJPnjelmLfJHM
b1v4en4Qgh/G0v5uVgyC3/o/8MuEAgT/ydfn/2tmIPiLHgmLh75A8GX3ZLuy
dnyE8xl+Ma0sevQJzv8euDfuqOoXOP+2Sby0astXOL8gXEBQ6c43OF9yypMI
FtkfcP666AXLP1f8RISfbb3Hib2/4PyNcblKVn9+w/k/uJyZd4b+hfODLlqb
yc74B+dzWXMf3DMXwT+45JZ3zGIE36CiMnH2OgSfT357j+RRBP9kjtFj0U8I
vgOH5gQ+n/8I+wt/SK0LRPDX3z6+1DccwZdbn7a7JwnB/xO65BlXJYK/fbG8
LfsyBD+P9/3xZasRfLXyfUFuGxH8KV6xGa17EPyij7MmM19G8LWis+QW30Dw
Hx6xXOl0D8EPmHFjX+NLBJ+DaYWn4nsEf392+ZUDXxD8sqtu8Qm/EHw9e7FX
//8j+AAC9cVX
       "]]},
     Annotation[#, "Charting`Private`Tag$2748503#2"]& ], 
    TagBox[
     {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJxTTMoPSmViYGAQAWIQrWcv9ur////7GaAg/6dyx89fCP6GzYZqn78i+EYa
vknPXiP45oItt85cR/AdHn88NXM9gh/Ufna1cTyCX36+JTd93z84/8oV7lcH
E//C+bIH8kXMZf7A+Vuzj7Dy3/0F5yf0GH642fQTzv8xqbpjv/0POH8x3z3J
GQ+/wflzvAyLLnd+hfObchIrND2/wPnVzKvKi95+gvMTG86rXFvxEc6fuvfp
jDlZH+D8g6c1KyxZEXwAs6Rjzw==
       "]], LineBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQXZuxhr/36/v9DFCgLODgFDLvNZy/Sasj69HjF3D+
/aMbFczMnsH5T3WmGu3f9hjOF6xbaabH+BDOb9umcULg+wM4/9e75ZGf3yD4
j+KX1ey4geBvclx8yGkDgh/EOtcvPB7BV5dUPMtQfR/OF+iS/3A0DcH/8UtW
uDsIwT9xRypSVAvBz1gg8lTz5j04f5U6x98gcwRfx+y9ztLPd+D8NL36+p13
Efz5avyXzh5H8IXE9cu/zUbwv3/PO+juguAf2vku9NWU23D+n411K/7VIfim
q/h+C2Ui+Ctm6S2wtkXwe6vzXvU8vQXnR9i+q9M3Q/AnmdZddFZA8E/r8qlE
cCH4dnJ6Jxvu3YTzy8X2SU89geBv4PPLW7kJwZ9/wqGqfh2CDwAmh5wI
       "]], LineBox[CompressedData["
1:eJwllnk81IkfxnUjabeyEju5Sm6lcq0+WDbbpaJ2krtCjpSV7aBs0aHcx1ak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       "]], LineBox[CompressedData["
1:eJw9Vms81IkCVUJR0ksPKrQJCekhxGlJwhKRV27IM1nLlBIlhna1IT1IrdTF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       "]], LineBox[CompressedData["
1:eJxTTMoPSmViYGCQBGIQPf+EQ1X9upv2DFDwt0BRpuoSgu/WKsFV/wzB75/J
/6P5F4J/Yy3bsw6+W3B+1rUvByeZIfibX71eP90Lwf/z79HcOXEIfp/6xcpl
bUjqK9Ya7rqGpF4qbeHDstsI++OvNxhsvwPnt72xsX92BsGvq1z0d/YjBD9v
cm4VO99dON/vOHPJvRQEn0/fIL1H6B7CPf86fF/k3ofzj/vJ8gYIPYTz3yqK
1l2a9RjOLy3RTuwXewbnX78jEJR24gWcn1Bp85zd5zWcf1jbvOsw6zs4vzZj
DX/v1/dwPgBu6Go7
       "]], LineBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQffC0ZoUl6wd7BiiQ3ZPtytrxEc5n+MW0sujRJzj/
e+DeuKOqX+D82ybx0qotX+H8gnABQaU73+B8ySlPIlhkf8D566IXLP9c8RPO
D7et9zix9xecvzEuV8nqz284/weXM/PO0L9wftBFazPZGf/gfC5r7oN75iL4
B5fc8o5ZjOAbVFQmzl6H4PPJb++RPIrgn8wxeiz6CcF34NCcwOfzH2F/4Q+p
dYEI/vrbx5f6hiP4cuvTdvckIfh/Qpc846pE8LcvlrdlX4bg5/G+P75sNYKv
Vr4vyG0jgj/FKzajdQ+CX/Rx1mTmywi+VnSW3OIbCP7DI5Yrne4h+AEzbuxr
fIngczCt8FR8j+Dvzy6/cuALgl921S0+4ReCr2cv9ur/fwQfAL93jXY=
       "]]},
     Annotation[#, "Charting`Private`Tag$2748503#3"]& ], {}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox["\"x\"", HoldForm], TraditionalForm], 
    FormBox[
     TagBox["\"w(x)\"", HoldForm], TraditionalForm]},
  AxesOrigin->{0, 0},
  BaseStyle->{FontFamily -> "Arial", FontSize -> 16},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-1.999999918367347, 1.999999918367347}, {0., 3.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.884908439192836*^9, {3.8849086262841587`*^9, 3.8849086457409554`*^9}, 
   3.8849088688773537`*^9, 3.884908941611403*^9, 3.8849090511604567`*^9, 
   3.884909090732965*^9, 3.884909143381056*^9, 3.884909658176894*^9, {
   3.88491173036005*^9, 3.884911749562928*^9}, {3.884911787907374*^9, 
   3.884911835278775*^9}, {3.8849118896753807`*^9, 3.884911927708987*^9}, {
   3.884911965786315*^9, 3.884911978740691*^9}, {3.8849120593868237`*^9, 
   3.884912114150918*^9}, {3.884912153716187*^9, 3.884912184349925*^9}, 
   3.884913082430616*^9, 3.8849131249014072`*^9, {3.884913157186161*^9, 
   3.884913177994557*^9}, {3.884959907607245*^9, 3.884959941436872*^9}, 
   3.884959973284945*^9, {3.8849856188991127`*^9, 3.8849856297140217`*^9}, {
   3.884985711372244*^9, 3.884985749257225*^9}, 3.884985782772214*^9, {
   3.884985837226869*^9, 3.8849858848507*^9}, {3.884985965624955*^9, 
   3.884985972504423*^9}, {3.8849864192126627`*^9, 3.8849864415882607`*^9}, 
   3.8849864977852383`*^9, 3.8849867900440197`*^9, 3.884986843070207*^9, 
   3.884987245740987*^9, 3.8849884663725977`*^9, 3.8849909172909822`*^9, 
   3.884991299426173*^9, 3.88499234091149*^9, 3.884997520106543*^9, 
   3.884997589386592*^9, 3.8849978270884447`*^9, 3.884998056288101*^9},
 CellLabel->
  "Out[171]=",ExpressionUUID->"0a53ef2e-2095-42a5-9b91-689b918db4d1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{"w", "[", 
    RowBox[{"x", ",", "a"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{
      RowBox[{"-", "2"}], "/", "a"}], ",", 
     RowBox[{"2", "/", "a"}]}], "}"}], ",", " ", 
   RowBox[{"Assumptions", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x", "\[Element]", " ", "Reals"}], " ", "&&", " ", 
      RowBox[{"a", "\[Element]", " ", "Reals"}], " ", "&&", " ", 
      RowBox[{"a", ">", "0"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.884985862835689*^9, 3.884985902198679*^9}, {
  3.884986630108193*^9, 3.8849866349996033`*^9}, {3.884986682680958*^9, 
  3.884986736401367*^9}},
 CellLabel->
  "In[172]:=",ExpressionUUID->"46c98381-e3a7-4e4f-8672-5fa7339c476d"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{
  3.884908439192836*^9, {3.8849086262841587`*^9, 3.8849086457409554`*^9}, 
   3.8849088688773537`*^9, 3.884908941611403*^9, 3.8849090511604567`*^9, 
   3.884909090732965*^9, 3.884909143381056*^9, 3.884909658176894*^9, {
   3.88491173036005*^9, 3.884911749562928*^9}, {3.884911787907374*^9, 
   3.884911835278775*^9}, {3.8849118896753807`*^9, 3.884911927708987*^9}, {
   3.884911965786315*^9, 3.884911978740691*^9}, {3.8849120593868237`*^9, 
   3.884912114150918*^9}, {3.884912153716187*^9, 3.884912184349925*^9}, 
   3.884913082430616*^9, 3.8849131249014072`*^9, {3.884913157186161*^9, 
   3.884913177994557*^9}, {3.884959907607245*^9, 3.884959941436872*^9}, 
   3.884959973284945*^9, {3.8849856188991127`*^9, 3.8849856297140217`*^9}, {
   3.884985711372244*^9, 3.884985749257225*^9}, 3.884985782772214*^9, {
   3.884985837226869*^9, 3.8849858601268044`*^9}, 3.88498592026882*^9, 
   3.884986587388895*^9, 3.884986646735475*^9, 3.884986688027494*^9, 
   3.8849867371291933`*^9, 3.884986797575819*^9, 3.8849868434265947`*^9, 
   3.884987246149723*^9, 3.884988466814683*^9, 3.884990917696859*^9, 
   3.884991299856368*^9, 3.884992341650837*^9, 3.884997520508686*^9, 
   3.884997589789097*^9, 3.884997827486298*^9, 3.884998056641562*^9},
 CellLabel->
  "Out[172]=",ExpressionUUID->"b8e37614-c22c-4e0e-8d3a-9add6acfcadb"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.884896494096407*^9, 3.8848964945595713`*^9}},
 CellLabel->
  "In[173]:=",ExpressionUUID->"f58d5368-b820-4d73-86a7-91518fe3d4e4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"B", "[", 
   RowBox[{"x_", ",", "h0_"}], "]"}], "=", 
  RowBox[{"h0", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"HeavisideTheta", "[", 
      RowBox[{"x", "-", 
       RowBox[{"1", "/", "2"}]}], "]"}], "-", 
     RowBox[{"HeavisideTheta", "[", 
      RowBox[{"x", "-", 
       RowBox[{"3", "/", "2"}]}], "]"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.8848969377647142`*^9, 3.884896942856717*^9}, {
  3.884896987353022*^9, 3.884897007934025*^9}, {3.884909599456081*^9, 
  3.884909642650426*^9}, {3.88496000557198*^9, 3.8849600179989843`*^9}, {
  3.884986826013435*^9, 3.8849868295383797`*^9}},
 CellLabel->
  "In[174]:=",ExpressionUUID->"64bfdba4-04e7-41ac-9a16-7d5c3135b310"],

Cell[BoxData[
 RowBox[{"h0", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"HeavisideTheta", "[", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["3", "2"]}], "+", "x"}], "]"}]}], "+", 
    RowBox[{"HeavisideTheta", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], "+", "x"}], "]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.884897010145874*^9, 3.884897358960127*^9, 3.884897466715971*^9, 
   3.884908279504119*^9, 3.884908439283016*^9, 3.884908869026791*^9, 
   3.884908941740713*^9, 3.8849090512905207`*^9, 3.8849090908579187`*^9, 
   3.8849091434739447`*^9, {3.884909615210847*^9, 3.884909658281755*^9}, 
   3.884912184480298*^9, 3.884960055372579*^9, 3.8849857493675528`*^9, 
   3.884986843454323*^9, 3.884987246181364*^9, 3.884988466847168*^9, 
   3.8849909177268133`*^9, 3.88499129988426*^9, 3.884992341780779*^9, 
   3.88499752055245*^9, 3.88499758983248*^9, 3.884997827529046*^9, 
   3.88499805668616*^9},
 CellLabel->
  "Out[174]=",ExpressionUUID->"bc9f4403-a26d-4e5e-8128-f9b623f11494"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"bob2", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"B", "[", 
     RowBox[{"x", ",", "2"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "0", ",", "2"}], "}"}], ",", " ", 
    RowBox[{"Exclusions", "->", "None"}], ",", 
    RowBox[{"AxesLabel", "->", 
     RowBox[{"{", 
      RowBox[{"\"\<x\>\"", ",", "\"\<B(x)\>\""}], "}"}]}]}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.884897012789775*^9, 3.884897029521634*^9}, {
   3.884908790773734*^9, 3.884908792318613*^9}, {3.8849088234046507`*^9, 
   3.8849088238790693`*^9}, 3.88490964586335*^9, {3.884909745331292*^9, 
   3.884909754741968*^9}, 3.8849099070045967`*^9, {3.884960052074147*^9, 
   3.884960052520586*^9}, {3.8849868326858053`*^9, 3.884986838933881*^9}, {
   3.884988450445887*^9, 3.884988462531941*^9}},
 CellLabel->
  "In[175]:=",ExpressionUUID->"792da5e8-9394-4a9b-b2ff-edf8788b6f71"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJxN0n0wFHgYB/BdL6VcXkNLGEV5CwkbyWuOvI631NHmvF2nu5L2RrputhVd
tcQ1TgolVF7Krixnjo5jx8kpeTvcscsyXrLeit2zsnt3M9fz7DPzzDOf+T3z
ff75GcWcC4mXIxAI9H/7v+kbP9PTMhvvQvi/FDx1k3ikI64ffeBBfmEtKQzs
92rweREpDhwRJ3pxm0QFj1p/75lFSgcXawVdu0nKBdOVavfeIJWBj594yFxa
ZoOVpfQob4NmsEnwwkwbgwNOee3omr/yEqzDVucSid3ger5nV7dzL7g1sUjv
hKAfvLrnsOqzrwfBcmtVanomf4IdpNH1odUjYP+AljSvBnRsgWEQuRWdQ+ZO
6/6Bnj0XSeJvoAvHwi8nBYyCia2+HlkC9A61ShWaEG1F2fJXEoEL/kz824Ww
7Wi2rdcjPWd0QqmrUiUD3ZVu97rdnAd2Uv1d7gd7dPndz8mRbuir1beKF8Nl
9odmknfQZfZjaE/4DLT2vNbI0zz0MtHTy/0pmpI5nKr8E7pLO6l64FeZPIsi
ncRBmbz6A/52fHS6W+cViQD9rjO6rkOEZlWuU48Sxz7azcD+doXmJ2hGsyl3
VBud0B/unWyJ9phNY23yQLOcyeHH89GGOXNrFQtoRU68oDl7HDwn4nEHbPjg
sreNnSq3JsAq+k8WJycnwZlf1iUUG0+BhW5Vk6dp02CqLYet3TYD5lVzGD1G
b8Hrif0FZpfmwBbumyUJjQKwd4nRFzU6C+AU/VO7xqMWwZaCcOXBgCWwpuqS
EkeMVmguYO4uXAafsWsc3uL3Dlx1NKb4FyF6dU5XbSrvPbgu1Fs+98gKmOaT
8YA9hTYa9R0qzVgFO5HTc0m2QnCUQfcasQ9dTrU662guwnudWfwkOpoyTPQ2
q0S3T39TNd6LFi8wRw9Po62Fs6r31tHa5P15JhL0h5SLO2sIf8P/mmhoLnGW
R3eubTLrUESznAKZoUroO9/+aM/bio7b2O0hVEX7upzpoGug99OeB27TQksI
7pHGuuh8BQo1xFjmPVbHvmePTH7bm9UgM7RNmmdKgBW6Q2p6yecgWiR+T3Px
Rx9bvsEwp6I1uXUlchy04nf0MMfza2BCBYXJ1xCDk+8xszRa0S8sriupn10H
q/smW6apfACP7HvTl9qEZt13NZ6kbIBPMh3U9SXoKxkP6SOVEvCzGf0CFX8p
+HpRRjQ3EB0XMm9SHYze2dTECohA38yObM+MQZ92uLu8NRW9K327z+bHaMnB
y9sGy9HD8xO9j6vQORG1Jz+tQUvNQy5kNKFHerLvy/ehG66JYvsG0LmHTpmV
DqH9HlmxPbjony++ekmfRefts88OFqDP8wvDjBbRpv5f8VpW0ArE/rIcEXqs
7lBitBjdlFhqbbOBvmOovCqVov8B6HYdmw==
       "]]},
     Annotation[#, "Charting`Private`Tag$2750580#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox["\"x\"", HoldForm], TraditionalForm], 
    FormBox[
     TagBox["\"B(x)\"", HoldForm], TraditionalForm]},
  AxesOrigin->{0, 0},
  BaseStyle->{FontFamily -> "Arial", FontSize -> 16},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 2}, {0., 2.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.884897021684243*^9, 3.8848970305702057`*^9}, 
   3.8848973610692596`*^9, 3.884897468667067*^9, 3.8848974988649387`*^9, 
   3.8849082818062143`*^9, 3.884908439309464*^9, 3.88490879332395*^9, 
   3.884908869053825*^9, 3.88490894177073*^9, 3.884909051320087*^9, 
   3.8849090908865347`*^9, 3.8849091435017853`*^9, {3.884909620116053*^9, 
   3.884909658311357*^9}, {3.8849097511839952`*^9, 3.884909765728916*^9}, 
   3.88490991051789*^9, 3.884912184517514*^9, 3.884960058380245*^9, 
   3.884985749414274*^9, 3.8849868434937773`*^9, 3.8849872462246323`*^9, 
   3.884988466894906*^9, 3.884990917763796*^9, 3.8849912999164248`*^9, 
   3.884992341825732*^9, 3.884997520593754*^9, 3.884997589875484*^9, 
   3.884997827571054*^9, 3.8849980567283297`*^9},
 CellLabel->
  "Out[175]=",ExpressionUUID->"4924a80f-8b0d-4f5e-b497-25a04a604826"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"bob2A", "=", 
  RowBox[{"GraphicsRow", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"bob1", ",", " ", "bob2"}], "}"}], ",", " ", 
    RowBox[{"ImageSize", "->", "800"}], ",", 
    RowBox[{"Alignment", "->", 
     RowBox[{"{", 
      RowBox[{"Center", ",", "Center"}], "}"}]}], ",", 
    RowBox[{"Spacings", "->", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}]}], ",", 
    RowBox[{"BaselinePosition", "->", "Center"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.884910201773779*^9, 3.8849102123641977`*^9}, {
  3.884910289711504*^9, 3.884910312872155*^9}, {3.884910410148593*^9, 
  3.8849104329400787`*^9}, {3.884910509270794*^9, 3.8849105436738653`*^9}},
 CellLabel->
  "In[176]:=",ExpressionUUID->"6f012659-3a1b-4355-ab6d-8bfb2d2b8a6b"],

Cell[BoxData[
 GraphicsBox[{{}, {InsetBox[
     GraphicsBox[{{{}, {}, 
        TagBox[
         {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
          Opacity[1.], LineBox[CompressedData["
1:eJwV0Hs4lHkbB3ApRW0OlUFIo95Ssi60WqS7NiVs2lVTopRD76ocw7KxJUXa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           "]], LineBox[CompressedData["
1:eJwV0Hs0lGkcB3DXpdyKlVvuLS3TLtKkkh8itSWyWrXSdnIpdqszyiWhomWS
21SsWpdpkVwql1QunZ/dNejEJI2Zd0jIbcyY91WpJNW++8dznvM553u+3/M8
loeOB4QrKSgo7KHP/3fSkRqdrLcUps7Oqs5biqE1b7CGmKLQ3lO9apr2Lg3v
eO0hChO9tgYLaY+cvb3Fq49CFZWqLy20o98Z6CR0Ulg2sfGPa7RVfjs3cKeV
wvRtSlbRtPNHpeUTdRRapWlwPWl/GxTIMqmg0Pl16HLN//e6H7ruLqSwacA4
lm9B73naqqdzKHyV7sG/QHvkfu6z1jQKA1xlRm60o9csFL8+TSHbec0+mTm9
VxoatZpF4dEKs0wO7XzDnnUHIihU6iDqHWivzmYqXgmm8NeW2J4uMzG0KHO7
H/lTOFqj/3wf7V2nlhR88aawoUnwYsyU3iOjQ9dtonDtR0F/BG2VAe8F7jf0
e0JtrwetpPv97vCExhT2F/NieCZ0P8+Qo7mMwrvrNwODtm+tzDZ+gcTswxF1
40Z0Po2zx+8JiYdv9BooGtD5xQWL39tJ7BgOLmCuEEMzK2ymuYlEWaGfTri+
GIb3r0+1KSMxtTlktEaPzq8dqv0UT6J53eeVEh06f3Nr4tpjJNaGVQVNaIth
p1mtT2QoiVeMuzMGtcTAWpL6QuBLomtn0WC9Bp0fXq1ZY0VihamZg5aaGBJd
FW9dMyTxxFNMmVIVw+arYt8L2iTedO990KIihraAjJyIBTnm1ob27lYSQydP
pmvZJ0c/hcZG508EsK3aG3S65DjrbcV48ZGAH84UBn5+KMcJPot9boEAvotv
/mClHD/9ozXX+J4AQfVto/xzcszcPsXtf0VAvnp68/k4OTL8l/rvmiUgKPyX
4BNH5RiR+nKqjSRgwGxZkf8+us/e5dllGQGjHJaFhqMcLakTpbPjBJBxzrZn
R2aQe1GSliYkoFag2XVMOIMfFk1fFwkIYDlOHAnpnkHG4OOdd/oImJPmVW18
MIM2BTF9yCfgY8j7NW9zZnBeJ49R0EGAulezcxTMYIFicpZNIwHWy9w9A4tl
aJ3kMfgwi4Bsh9GEqMsydCtUbRnIIGDeP6XhLFuG5kfac2bTCejmtK+6FS3D
TZcyTdRSCDipt13tKx8Znjd0EgzHENCxIqD7PiVFu8cdOe77CYgyDfvJxEOK
W5M8H/Gs6f/ZrJrjyJSio5GbtrIFAW4HbnT62EuxoGQoYsNKAvRKJC4n9aXY
Fh8axPmagFaLoyY909OYLIwNJFUI0F4VO5J8aRqP55S0hoyLoN6OHfVyTIKO
h0v+NC4WgfnTg032Ygky7YK3XLoqgsy4DeoxfAk6n7YOU84TQXi7tFytSYLV
yZP6fRdFYHjAd5SRLUFdxbkQy1MiSOLo7o1zkeCQgnIZO0AE2+YLvTWzptDY
Ifd8qoIIhnl1FkzmJLq/yd+RuF0IiT9+8HJhTCLBU9Ht3CIEw1H3yI1Wk2jN
D0rSdBOC/+KTOjftSdwx57gt3UkIbU6kp8/kBH7pKOp3NRECt8QufG/+BDZk
/720UtYPh06VVia8G8encymLOex+mGDkOeG9MfRh7tWR1wvALrmclFSP4aG3
ciKwWgDHnjRW6V4fQyMW49G9UgHMs4RWERfH8EGel03kFQEsvW+gp3VwDBX/
LdNhxwjAwePam5+XjKHl5+sZtUwBnN5Tcvdd8EuMW5T1tdx9BsuTK5nfKY7i
AD/upBu3DxhMilH+5jn+lVuR1BzWCyVd7glnbovx+8ZISxa3B/4D9nDaxA==

           "]], LineBox[CompressedData["
1:eJwBEQLu/SFib1JlAgAAACAAAAACAAAAlWryuLOE2b/15CzguXbNPxVUrpBZ
F9K/NXJTX8qXxT+y9sUPyCTKv3bWCwL3s78/pdvljemEvr8qLHhuR7eyP9p8
Fp+dM76/Z+AZtP+Fsj8OHkewUeK9v12xxl2zVLI/dmCo0rk/vb/9H1QODfKx
P0blaheK+ru/8FD+O4sssT/o7u+gKnC5v6WgQBZ7Qa8/KgL6s2tbtL81J1p0
oAypP16jKsUfCrS/WpfNsxmpqD+SRFvW07izv97KW9CMRag/+oa8+DsWs7/5
tt8DYX6nP8sLfz0M0bG/Tw57CsTvpT/YKgiOWY2uv+ZxREqK0aI/XVEctNtj
pL/O0gbwiiOZP+zz9Tl1xKO/VtB+dUNfmD98ls+/DiWjv/1w0Sb2mpc/nNuC
y0Hmob9THNHIShKWP7TL0sVP0Z6/LMkMLbYAkz+v9Gwj6NqUvxhtvCF9uYk/
zjkgLxuck79jcW6wXzCIP+5+0zpOXZK/Vtkxdjynhj9YEnSkaL+Pv6MdAx/m
lIM/UzsOAgHJhb9zRl5dCOB6P5LFdBlnS4O/VUKDfYXNdz/QT9swzc2Av2C3
Xez8unQ/m8hQvzKld7/U7DpNuyttPxjdHe7+qXK/f3911JAGZz8r49U5ll1r
v+9N+tlg4WA/Jgxwly5nYb9sqQqsWXhVPzkFL6fg5VS/PJJkeCTIST91UQi6

           "]], LineBox[CompressedData["
1:eJwBYQGe/iFib1JlAgAAABUAAAACAAAAOQUvp+DlVD8bl2R4JMhJP3uTRspr
NHA/eYmCW+D9Yz/+fnmbny91P7LbSLsNI2o/gGqsbNMqej931G5tGiRwP8Mg
iYedEII/94RGPDVJdj+EliJwN46EP9XgHAO7W3k/Rgy8WNELhz8n+Gy5Om58
P8j37ikFB4w/O5oNgpJJgT9nZypmtv6SP5ZtvT9Iboc/uQp71cJ1oz+eXUHU
Wf6XP6AtFdOvIqQ/T/1OyUvTmD+GUK/QnM+kP6c1l8E2qJk/VJbjy3Yppj9Y
BSPM9lGbP/AhTMIq3ag/LLOuuxilnj8mOR2vkkSuP+pLL9DXpKI/ybNfRLGJ
tD+SkoR2Q0WpPzXiAR6BWL8/+FJFpHQ3sz8j8Lv5OsLJP6Xjhv9+QL8/SaPZ
zU5Y0j9s9rjrDODFP0VNEgP1tdc/ShKCCO2gyz+VavK4s4TZP/fkLOC5ds0/
mlKilQ==
           "]], LineBox[CompressedData["
1:eJwV0Hk4lYkCBvAzDSWjOmMsiUjhESctwzVZeksxigfDSZa4FOYoniHiZikp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           "]], LineBox[CompressedData["
1:eJwV0Hk4lYkeB3BZyjaHbmmG0NXQM7m3cEslHd+GKQ2ljktJyVJMIhSKUiRr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           "]]},
         Annotation[#, "Charting`Private`Tag$2748503#1"]& ], 
        TagBox[
         {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], 
          Opacity[1.], LineBox[CompressedData["
1:eJxTTMoPSmViYGBQA2IQrWcv9ur////7GaAg/6dyx89fCP6GzYZqn78i+EYa
vknPXiP45oItt85cR/AdHn88NXM9gh/Ufna1cTyCX36+JTd93z84/8oV7lcH
E//C+bIH8kXMZf7A+Vuzj7Dy3/0F5yf0GH642fQTzv8xqbpjv/0POH8x3z3J
GQ+/wflzvAyLLnd+hfObchIrND2/wPnVzKvKi95+gvMTG86rXFvxEc4Puznf
7u5iBN/LqCDiyTwE3+SJQM+nKQg+h0fQZ75GBH8d/9WD7pEI/u95t+J2ciL4
H76vqjjAguA/CaiedPz/Bzj/HJPMsatfEfxFabG6nx4i+B56D35r7ULwp+59
OmNOFoIfVzGrzjwVwdcw9k+5FI/g71qxQ58jFMG/N7n7WLE9gq+eZfjFSwTB
/6Dy7OZTPgR/5/1Z+xs4EfyDpzUrLFkRfAAFB7qN
           "]], LineBox[CompressedData["
1:eJwVk3k81ekXxymUsmWJRNZSaFOWKCdbNG2SpVFRKoVSCCWupT1Lw0iFLGUo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           "]], LineBox[CompressedData["
1:eJwB4QMe/CFib1JlAgAAAD0AAAACAAAAlWryuLOE2b8RM9prEN/nP+7A7ad0
19i/YZS55teY5z8nuX36iMHYv7Kydk97j+c/YLENTZ2r2L82TMZwA4bnP9Oh
LfLFf9i/QjAWCcJy5z+4gm08FyjYv2GZLMv5Suc/g0Tt0Ll4178/CJfRXfbm
P8JI7E80Y9e/hHU+5IXr5j8ATevOrk3Xv4mkcGKU4OY/fFXpzKMi17/VR2zS
ZMrmP3Zm5ciNzNa/xlm63dSc5j9oiN3AYSDWvxsoPub8POY/TMzNsAnI1L8d
t3eczGrlP4rQzC+EstS/Mpx56ttc5T/I1Muu/pzUv4A49GDTTuU/Rd3JrPNx
1L+89BMGezLlPz7uxajdG9S/a3UK7q745D8wEL6gsW/Tv9CKW3O3gOQ/FVSu
kFkX0r/Gx0eSwn/jP7Imi7pFA9K/be7gZRhw4z9Q+WfkMe/Rv+EZJVhbYOM/
ip4hOArH0b/PnubVqEDjP/7olN+6dtG/oq7T5mMA4z/mfXsuHNbQv+JarB1o
fOI/bk+RmL0pz7+EyiJ5GmfhP7L2xQ/IJMq/YraBK9YV3j+OqqLCPvnJv3Ry
e+e96t0/a15/dbXNyb9swdl6g7/dPyTGONuidsm/cJ1Y7aho3T+WlaumfcjI
vx1V3nBiudw/ejSRPTNsx7/cZDLqu1TbP0JyXGues8S/sp604G902D+l2+WN
6YS+v9sAnNSDY9I/2nwWn50zvr8jW4jFzjTSPw4eR7BR4r2/LwhylwcG0j92
YKjSuT+9vzXpi5hDqNE/RuVqF4r6u78xbN0r6uvQP+ju76AqcLm/yAhTXjXg
zj8qAvqza1u0v8cBL1+q2sg/XqMqxR8KtL9lJLprb3nIP5JEW9bTuLO/ZxIj
HBwYyD/6hrz4Oxazv2JXIewtVcc/ywt/PQzRsb8FRPjmPc7FP9gqCI5Zja6/
tTFzgmS8wj9dURy022Okvzy7AHT0Frk/7PP1OXXEo78KRpoYy1O4P3yWz78O
JaO/brqYd4qQtz+c24LLQeahv7dK+k/GCbY/tMvSxU/Rnr/o8VndRvuyP6/0
bCPo2pS/N9j1fx62qT/OOSAvG5yTv6QWw4WSLag/7n7TOk5dkr+pUoVq76Sm
P1gSdKRov4+/U9xmr2mToz9TOw4CAcmFv1xplYAS35o/ksV0GWdLg7/bTY+t
2syXP9BP2zDNzYC/1NgDFoy6lD+byFC/MqV3v8N6bLRsK40/GN0d7v6pcr9Z
whotagaHPyvj1TmWXWu/EUEYn1HhgD8mDHCXLmdhv2RafNZReHU/OQUvp+Dl
VL+1BDYUIchpPyyAFBg=
           "]], LineBox[CompressedData["
1:eJwBoQNe/CFib1JlAgAAADkAAAACAAAAOQUvp+DlVD8ABDYUIchpP3uTRspr
NHA/7v30Dsf9gz/+fnmbny91P2moMzLVIoo/gGqsbNMqej/W53Eq5SOQP8Mg
iYedEII/umbsCqlIlj+EliJwN46EP8mchnnsWpk/Rgy8WNELhz8Sxs6mF22c
P8j37ikFB4w/JwuivoxIoT9nZypmtv6SP9Reh2+8a6c/uQp71cJ1oz/b4KlC
aPO3P6AtFdOvIqQ/w/Q8bSzHuD+GUK/QnM+kP9hJYrLUmrk/VJbjy3Yppj+L
3VfTzUG7P/AhTMIq3ag/sdDvZ0iOvj8mOR2vkkSuP2RkYopHkMI/ybNfRLGJ
tD8YeyuT9hHJPzXiAR6BWL8/mAeqZr7c0j8uulfxMKm/Pwgh2Y3XCtM/JpKt
xOD5vz8mFoEJ3jjTPwuhrDWgTcA/IZ7NSbKU0z/8UFjc/+7AP27ZawNzS9Q/
3bCvKb8xwj8PmFJCLrXVP59wXsQ9t8Q/K+ndUld42D8j8Lv5OsLJPwu2YyAY
tN0/fM1DhPTtyT/35VVji9/dP9aqyw6uGco/7Ga1PtwK3j+KZdsjIXHKP/mp
WPcVYd4/8Nr6TQcgyz/8UToF5AvfP77FOaLTfcw/w4rF4F8t4D9am7dKbDnP
P262regTbuE/tHg/1SVlzz+7f6ROeIHhPw5Wx1/fkM8/Tcxbi8iU4T/BENd0
UujPPzppKjAsu+E/FEN7T5xL0D81fDy+/QbiP3u4mnmC+tA/lAu78baa4j9J
o9nNTljSPwvwvd/useM/8IWuZsVt0j9TFdvxVsLjP5hog/87g9I/yhQcFanS
4z/oLS0xKa7SP3DJqkYL8+M/iLiAlAME0z9XQb9gxTLkP8jNJ1u4r9M/TGgb
GAGu5D9H+HXoIQfVP44PA/ogk+U/7tpKgZgc1T9EYLX6qaDlP5a9HxoPMtU/
EmeY+Rqu5T/mgslL/FzVP34AXba0yOU/hg0dr9ay1T/hyLKQxfzlP8YixHWL
XtY/SgWqR1Bg5j9FTRID9bXXP7Woq1OrFOc/jmEJ8fnJ1z9a6nttZh7nP9h1
AN/+3dc/FPL9Mwso5z9qnu66CAbYPxSx7KERO+c/ju/KchxW2D8jtQUCEWDn
P9iRg+JD9tg/2cn/HtKl5z8hpnrQSArZP5Ve4NUjruc/arpxvk0e2T9bDKSu
XrbnP/ziX5pXRtk/H54gpo/G5z+VavK4s4TZPxIz2msQ3+c/8lrOOg==
           "]], LineBox[CompressedData["
1:eJwVlHk4lWkfx40GZSzDW8QQBjGllDHIVN9hZooYmhiKkhSlRGWLFCNJWQuV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           "]], LineBox[CompressedData["
1:eJxTTMoPSmViYGDQB2IQffC0ZoUl6wd7BigIL50Tt1wAwVf5rpW9TxTB3/fL
veWNPILfXXNtArMqgh/xL2WulBaC/4mxaZuHCYKvxrnnxRIPJPnjelmLfJHM
b1v4en4Qgh/G0v5uVgyC3/o/8MuEAgT/ydfn/2tmIPiLHgmLh75A8GX3ZLuy
dnyE8xl+Ma0sevQJzv8euDfuqOoXOP+2Sby0astXOL8gXEBQ6c43OF9yypMI
FtkfcP666AXLP1f8RISfbb3Hib2/4PyNcblKVn9+w/k/uJyZd4b+hfODLlqb
yc74B+dzWXMf3DMXwT+45JZ3zGIE36CiMnH2OgSfT357j+RRBP9kjtFj0U8I
vgOH5gQ+n/8I+wt/SK0LRPDX3z6+1DccwZdbn7a7JwnB/xO65BlXJYK/fbG8
LfsyBD+P9/3xZasRfLXyfUFuGxH8KV6xGa17EPyij7MmM19G8LWis+QW30Dw
Hx6xXOl0D8EPmHFjX+NLBJ+DaYWn4nsEf392+ZUDXxD8sqtu8Qm/EHw9e7FX
//8j+AAC9cVX
           "]]},
         Annotation[#, "Charting`Private`Tag$2748503#2"]& ], 
        TagBox[
         {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], 
          Opacity[1.], LineBox[CompressedData["
1:eJxTTMoPSmViYGAQAWIQrWcv9ur////7GaAg/6dyx89fCP6GzYZqn78i+EYa
vknPXiP45oItt85cR/AdHn88NXM9gh/Ufna1cTyCX36+JTd93z84/8oV7lcH
E//C+bIH8kXMZf7A+Vuzj7Dy3/0F5yf0GH642fQTzv8xqbpjv/0POH8x3z3J
GQ+/wflzvAyLLnd+hfObchIrND2/wPnVzKvKi95+gvMTG86rXFvxEc6fuvfp
jDlZH+D8g6c1KyxZEXwAs6Rjzw==
           "]], LineBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQXZuxhr/36/v9DFCgLODgFDLvNZy/Sasj69HjF3D+
/aMbFczMnsH5T3WmGu3f9hjOF6xbaabH+BDOb9umcULg+wM4/9e75ZGf3yD4
j+KX1ey4geBvclx8yGkDgh/EOtcvPB7BV5dUPMtQfR/OF+iS/3A0DcH/8UtW
uDsIwT9xRypSVAvBz1gg8lTz5j04f5U6x98gcwRfx+y9ztLPd+D8NL36+p13
Efz5avyXzh5H8IXE9cu/zUbwv3/PO+juguAf2vku9NWU23D+n411K/7VIfim
q/h+C2Ui+Ctm6S2wtkXwe6vzXvU8vQXnR9i+q9M3Q/AnmdZddFZA8E/r8qlE
cCH4dnJ6Jxvu3YTzy8X2SU89geBv4PPLW7kJwZ9/wqGqfh2CDwAmh5wI
           "]], LineBox[CompressedData["
1:eJwllnk81IkfxnUjabeyEju5Sm6lcq0+WDbbpaJ2krtCjpSV7aBs0aHcx1ak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           "]], LineBox[CompressedData["
1:eJw9Vms81IkCVUJR0ksPKrQJCekhxGlJwhKRV27IM1nLlBIlhna1IT1IrdTF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           "]], LineBox[CompressedData["
1:eJxTTMoPSmViYGCQBGIQPf+EQ1X9upv2DFDwt0BRpuoSgu/WKsFV/wzB75/J
/6P5F4J/Yy3bsw6+W3B+1rUvByeZIfibX71eP90Lwf/z79HcOXEIfp/6xcpl
bUjqK9Ya7rqGpF4qbeHDstsI++OvNxhsvwPnt72xsX92BsGvq1z0d/YjBD9v
cm4VO99dON/vOHPJvRQEn0/fIL1H6B7CPf86fF/k3ofzj/vJ8gYIPYTz3yqK
1l2a9RjOLy3RTuwXewbnX78jEJR24gWcn1Bp85zd5zWcf1jbvOsw6zs4vzZj
DX/v1/dwPgBu6Go7
           "]], LineBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQffC0ZoUl6wd7BiiQ3ZPtytrxEc5n+MW0sujRJzj/
e+DeuKOqX+D82ybx0qotX+H8gnABQaU73+B8ySlPIlhkf8D566IXLP9c8RPO
D7et9zix9xecvzEuV8nqz284/weXM/PO0L9wftBFazPZGf/gfC5r7oN75iL4
B5fc8o5ZjOAbVFQmzl6H4PPJb++RPIrgn8wxeiz6CcF34NCcwOfzH2F/4Q+p
dYEI/vrbx5f6hiP4cuvTdvckIfh/Qpc846pE8LcvlrdlX4bg5/G+P75sNYKv
Vr4vyG0jgj/FKzajdQ+CX/Rx1mTmywi+VnSW3OIbCP7DI5Yrne4h+AEzbuxr
fIngczCt8FR8j+Dvzy6/cuALgl921S0+4ReCr2cv9ur/fwQfAL93jXY=
           "]]},
         Annotation[#, "Charting`Private`Tag$2748503#3"]& ], {}}, {}},
      AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
      Axes->{True, True},
      AxesLabel->{
        FormBox[
         TagBox["\"x\"", HoldForm], TraditionalForm], 
        FormBox[
         TagBox["\"w(x)\"", HoldForm], TraditionalForm]},
      AxesOrigin->{0, 0},
      BaseStyle->{FontFamily -> "Arial", FontSize -> 16},
      DisplayFunction->Identity,
      Frame->{{False, False}, {False, False}},
      FrameLabel->{{None, None}, {None, None}},
      FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      ImagePadding->All,
      Method->{
       "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
        None, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}},
      PlotRange->{{-1.999999918367347, 1.999999918367347}, {0., 3.}},
      PlotRangeClipping->True,
      PlotRangePadding->{{
         Scaled[0.02], 
         Scaled[0.02]}, {0, 0}},
      Ticks->{Automatic, Automatic}], {180, -111.24611797498106}, 
     ImageScaled[{0.5, 0.5}], {360, 222.49223594996212}], InsetBox[
     GraphicsBox[{{{}, {}, 
        TagBox[
         {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
          Opacity[1.], LineBox[CompressedData["
1:eJxN0n0wFHgYB/BdL6VcXkNLGEV5CwkbyWuOvI631NHmvF2nu5L2RrputhVd
tcQ1TgolVF7Krixnjo5jx8kpeTvcscsyXrLeit2zsnt3M9fz7DPzzDOf+T3z
ff75GcWcC4mXIxAI9H/7v+kbP9PTMhvvQvi/FDx1k3ikI64ffeBBfmEtKQzs
92rweREpDhwRJ3pxm0QFj1p/75lFSgcXawVdu0nKBdOVavfeIJWBj594yFxa
ZoOVpfQob4NmsEnwwkwbgwNOee3omr/yEqzDVucSid3ger5nV7dzL7g1sUjv
hKAfvLrnsOqzrwfBcmtVanomf4IdpNH1odUjYP+AljSvBnRsgWEQuRWdQ+ZO
6/6Bnj0XSeJvoAvHwi8nBYyCia2+HlkC9A61ShWaEG1F2fJXEoEL/kz824Ww
7Wi2rdcjPWd0QqmrUiUD3ZVu97rdnAd2Uv1d7gd7dPndz8mRbuir1beKF8Nl
9odmknfQZfZjaE/4DLT2vNbI0zz0MtHTy/0pmpI5nKr8E7pLO6l64FeZPIsi
ncRBmbz6A/52fHS6W+cViQD9rjO6rkOEZlWuU48Sxz7azcD+doXmJ2hGsyl3
VBud0B/unWyJ9phNY23yQLOcyeHH89GGOXNrFQtoRU68oDl7HDwn4nEHbPjg
sreNnSq3JsAq+k8WJycnwZlf1iUUG0+BhW5Vk6dp02CqLYet3TYD5lVzGD1G
b8Hrif0FZpfmwBbumyUJjQKwd4nRFzU6C+AU/VO7xqMWwZaCcOXBgCWwpuqS
EkeMVmguYO4uXAafsWsc3uL3Dlx1NKb4FyF6dU5XbSrvPbgu1Fs+98gKmOaT
8YA9hTYa9R0qzVgFO5HTc0m2QnCUQfcasQ9dTrU662guwnudWfwkOpoyTPQ2
q0S3T39TNd6LFi8wRw9Po62Fs6r31tHa5P15JhL0h5SLO2sIf8P/mmhoLnGW
R3eubTLrUESznAKZoUroO9/+aM/bio7b2O0hVEX7upzpoGug99OeB27TQksI
7pHGuuh8BQo1xFjmPVbHvmePTH7bm9UgM7RNmmdKgBW6Q2p6yecgWiR+T3Px
Rx9bvsEwp6I1uXUlchy04nf0MMfza2BCBYXJ1xCDk+8xszRa0S8sriupn10H
q/smW6apfACP7HvTl9qEZt13NZ6kbIBPMh3U9SXoKxkP6SOVEvCzGf0CFX8p
+HpRRjQ3EB0XMm9SHYze2dTECohA38yObM+MQZ92uLu8NRW9K327z+bHaMnB
y9sGy9HD8xO9j6vQORG1Jz+tQUvNQy5kNKFHerLvy/ehG66JYvsG0LmHTpmV
DqH9HlmxPbjony++ekmfRefts88OFqDP8wvDjBbRpv5f8VpW0ArE/rIcEXqs
7lBitBjdlFhqbbOBvmOovCqVov8B6HYdmw==
           "]]},
         Annotation[#, "Charting`Private`Tag$2750580#1"]& ]}, {}},
      AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
      Axes->{True, True},
      AxesLabel->{
        FormBox[
         TagBox["\"x\"", HoldForm], TraditionalForm], 
        FormBox[
         TagBox["\"B(x)\"", HoldForm], TraditionalForm]},
      AxesOrigin->{0, 0},
      BaseStyle->{FontFamily -> "Arial", FontSize -> 16},
      DisplayFunction->Identity,
      Frame->{{False, False}, {False, False}},
      FrameLabel->{{None, None}, {None, None}},
      FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      ImagePadding->All,
      Method->{
       "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
        None, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}},
      PlotRange->{{0, 2}, {0., 2.}},
      PlotRangeClipping->True,
      PlotRangePadding->{{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.05]}},
      Ticks->{Automatic, Automatic}], {540, -111.24611797498106}, 
     ImageScaled[{0.5, 0.5}], {360, 222.49223594996212}]}, {}},
  BaselinePosition->Center,
  ImageSize->800,
  PlotRangePadding->{6, 5}]], "Output",
 CellChangeTimes->{
  3.88491021302072*^9, {3.884910313552045*^9, 3.884910324612005*^9}, {
   3.884910419022547*^9, 3.884910433747472*^9}, {3.884910511184595*^9, 
   3.884910544053102*^9}, 3.884912184580491*^9, 3.884960064669384*^9, 
   3.884985749478195*^9, 3.884986843557418*^9, 3.884987246295669*^9, 
   3.8849884669666357`*^9, 3.88499091782822*^9, 3.8849912999757433`*^9, 
   3.884992341966956*^9, 3.884997520672036*^9, 3.884997589958357*^9, 
   3.884997827649246*^9, 3.884998056808485*^9},
 CellLabel->
  "Out[176]=",ExpressionUUID->"1e45c768-3ed1-41b3-805f-0b72dd19d079"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<wandB.pdf\>\"", ",", "bob2A"}], "]"}]], "Input",
 CellChangeTimes->{{3.884910557204549*^9, 3.884910572923314*^9}},
 CellLabel->
  "In[177]:=",ExpressionUUID->"f0eec6aa-7c35-4f49-95f9-6444ec52a708"],

Cell[BoxData["\<\"wandB.pdf\"\>"], "Output",
 CellChangeTimes->{3.884910574069418*^9, 3.884912184791399*^9, 
  3.88498574969318*^9, 3.884986843809038*^9, 3.884987246521789*^9, 
  3.884988467243988*^9, 3.884990918040704*^9, 3.8849913002167587`*^9, 
  3.884992342417783*^9, 3.884997521038402*^9, 3.8849975903168783`*^9, 
  3.8849978280099707`*^9, 3.884998057169558*^9},
 CellLabel->
  "Out[177]=",ExpressionUUID->"bb1847f9-ab34-481e-ac60-1f687071023b"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.884908797675055*^9, 3.8849087988587627`*^9}},
 CellLabel->
  "In[178]:=",ExpressionUUID->"a073dc86-42e8-41e3-bd9e-a755985a50cb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"bob3", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"B", "[", 
       RowBox[{"x", ",", "2"}], "]"}], ",", 
      RowBox[{"w", "[", 
       RowBox[{
        RowBox[{"x", "-", 
         RowBox[{"1", "/", "4"}]}], ",", "5"}], "]"}], ",", 
      RowBox[{"w", "[", 
       RowBox[{
        RowBox[{"x", "-", 
         RowBox[{"1", "/", "2"}]}], ",", "5"}], "]"}], ",", 
      RowBox[{"w", "[", 
       RowBox[{
        RowBox[{"x", "-", 
         RowBox[{"3", "/", "4"}]}], ",", "5"}], "]"}], ",", 
      RowBox[{"w", "[", 
       RowBox[{
        RowBox[{"x", "-", "1"}], ",", "5"}], "]"}], ",", 
      RowBox[{"w", "[", 
       RowBox[{
        RowBox[{"x", "-", 
         RowBox[{"5", "/", "4"}]}], ",", "5"}], "]"}], ",", 
      RowBox[{"w", "[", 
       RowBox[{
        RowBox[{"x", "-", 
         RowBox[{"3", "/", "2"}]}], ",", "5"}], "]"}], ",", 
      RowBox[{"w", "[", 
       RowBox[{
        RowBox[{"x", "-", 
         RowBox[{"7", "/", "4"}]}], ",", "5"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "0", ",", "2"}], "}"}], ",", " ", 
    RowBox[{"Exclusions", "->", "None"}], ",", 
    RowBox[{"AxesLabel", "->", 
     RowBox[{"{", "\"\<x\>\"", "}"}]}], ",", " ", 
    RowBox[{"PlotStyle", "->", 
     RowBox[{"{", 
      RowBox[{
      "Medium", ",", " ", "Dashed", ",", " ", "Dashed", ",", "Dashed", ",", 
       "Dashed", ",", "Dashed", ",", "Dashed", ",", "Dashed"}], "}"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.8849097961201267`*^9, 3.8849100131840963`*^9}, {
   3.884912634489634*^9, 3.884912682079072*^9}, {3.8849128723280497`*^9, 
   3.8849129138093967`*^9}, 3.8849600699214373`*^9, {3.8849862196824417`*^9, 
   3.8849862397001667`*^9}, {3.8849868175276623`*^9, 3.8849868186411343`*^9}, 
   3.884987134022315*^9},
 CellLabel->
  "In[179]:=",ExpressionUUID->"7cb618b5-399f-4f08-b1dd-3a9fb84704fe"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJxN0n0wFHgYB/BdL6VcXkNLGEV5CwkbyWuOvI631NHmvF2nu5L2RrputhVd
tcQ1TgolVF7Krixnjo5jx8kpeTvcscsyXrLeit2zsnt3M9fz7DPzzDOf+T3z
ff75GcWcC4mXIxAI9H/7v+kbP9PTMhvvQvi/FDx1k3ikI64ffeBBfmEtKQzs
92rweREpDhwRJ3pxm0QFj1p/75lFSgcXawVdu0nKBdOVavfeIJWBj594yFxa
ZoOVpfQob4NmsEnwwkwbgwNOee3omr/yEqzDVucSid3ger5nV7dzL7g1sUjv
hKAfvLrnsOqzrwfBcmtVanomf4IdpNH1odUjYP+AljSvBnRsgWEQuRWdQ+ZO
6/6Bnj0XSeJvoAvHwi8nBYyCia2+HlkC9A61ShWaEG1F2fJXEoEL/kz824Ww
7Wi2rdcjPWd0QqmrUiUD3ZVu97rdnAd2Uv1d7gd7dPndz8mRbuir1beKF8Nl
9odmknfQZfZjaE/4DLT2vNbI0zz0MtHTy/0pmpI5nKr8E7pLO6l64FeZPIsi
ncRBmbz6A/52fHS6W+cViQD9rjO6rkOEZlWuU48Sxz7azcD+doXmJ2hGsyl3
VBud0B/unWyJ9phNY23yQLOcyeHH89GGOXNrFQtoRU68oDl7HDwn4nEHbPjg
sreNnSq3JsAq+k8WJycnwZlf1iUUG0+BhW5Vk6dp02CqLYet3TYD5lVzGD1G
b8Hrif0FZpfmwBbumyUJjQKwd4nRFzU6C+AU/VO7xqMWwZaCcOXBgCWwpuqS
EkeMVmguYO4uXAafsWsc3uL3Dlx1NKb4FyF6dU5XbSrvPbgu1Fs+98gKmOaT
8YA9hTYa9R0qzVgFO5HTc0m2QnCUQfcasQ9dTrU662guwnudWfwkOpoyTPQ2
q0S3T39TNd6LFi8wRw9Po62Fs6r31tHa5P15JhL0h5SLO2sIf8P/mmhoLnGW
R3eubTLrUESznAKZoUroO9/+aM/bio7b2O0hVEX7upzpoGug99OeB27TQksI
7pHGuuh8BQo1xFjmPVbHvmePTH7bm9UgM7RNmmdKgBW6Q2p6yecgWiR+T3Px
Rx9bvsEwp6I1uXUlchy04nf0MMfza2BCBYXJ1xCDk+8xszRa0S8sriupn10H
q/smW6apfACP7HvTl9qEZt13NZ6kbIBPMh3U9SXoKxkP6SOVEvCzGf0CFX8p
+HpRRjQ3EB0XMm9SHYze2dTECohA38yObM+MQZ92uLu8NRW9K327z+bHaMnB
y9sGy9HD8xO9j6vQORG1Jz+tQUvNQy5kNKFHerLvy/ehG66JYvsG0LmHTpmV
DqH9HlmxPbjony++ekmfRefts88OFqDP8wvDjBbRpv5f8VpW0ArE/rIcEXqs
7lBitBjdlFhqbbOBvmOovCqVov8B6HYdmw==
       "]]},
     Annotation[#, "Charting`Private`Tag$2750710#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxF13k4VH3cBnBUlhIpskSSaCFK4knqFlmyFFJokcoSFZH2lP2RSItEWQrJ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       "]]},
     Annotation[#, "Charting`Private`Tag$2750710#2"]& ], 
    TagBox[
     {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], Opacity[
      1.], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxF2Xk4lN//P/CIEiUJRda0JwlRkicSWSMULbKkhRYhRQoVkSyVt1SUUhKK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       "]]},
     Annotation[#, "Charting`Private`Tag$2750710#3"]& ], 
    TagBox[
     {RGBColor[0.922526, 0.385626, 0.209179], AbsoluteThickness[1.6], Opacity[
      1.], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxF2Xk01F/4B3BbJSShUCSKVlJoxRvpS6EkkkJZQ4tCqVQiyU5RUUShRNmL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       "]]},
     Annotation[#, "Charting`Private`Tag$2750710#4"]& ], 
    TagBox[
     {RGBColor[0.528488, 0.470624, 0.701351], AbsoluteThickness[1.6], Opacity[
      1.], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxN2Xk0VP8fP3DSopSkjVJKeySJStIzIUpkTckeopCkpEJFpQUVlUTalJCl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       "]]},
     Annotation[#, "Charting`Private`Tag$2750710#5"]& ], 
    TagBox[
     {RGBColor[0.772079, 0.431554, 0.102387], AbsoluteThickness[1.6], Opacity[
      1.], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxF2Xk0lH/0B3BLSZSyZK20IKS0SLt3RSEUUdYoSZIk0S71jUQRRSTKUilL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       "]]},
     Annotation[#, "Charting`Private`Tag$2750710#6"]& ], 
    TagBox[
     {RGBColor[0.363898, 0.618501, 0.782349], AbsoluteThickness[1.6], Opacity[
      1.], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxF2Xc4lX/cB3Aiq8hqiIiWpJSotN4NyijRJHulZEQkpLJSqX4SDUqFX8sM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       "]]},
     Annotation[#, "Charting`Private`Tag$2750710#7"]& ], 
    TagBox[
     {RGBColor[1, 0.75, 0], AbsoluteThickness[1.6], Opacity[1.], 
      Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxNl3c8lX/4/yW7IppERhLKqE9UqJdKMhqKIkqSJC0VpWE0SNESDSRFJauy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       "]]},
     Annotation[#, "Charting`Private`Tag$2750710#8"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox["\"x\"", HoldForm], TraditionalForm], None},
  AxesOrigin->{0, 0},
  BaseStyle->{FontFamily -> "Arial", FontSize -> 16},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 2}, {0., 2.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.884909837708867*^9, 3.884909887143508*^9}, 
   3.884909917261709*^9, {3.884909968475988*^9, 3.884910014040889*^9}, 
   3.884912184836891*^9, {3.884912663579651*^9, 3.884912683133006*^9}, {
   3.884912880642724*^9, 3.884912914345221*^9}, 3.884985749757374*^9, 
   3.8849868438799763`*^9, 3.8849872465994463`*^9, 3.884988467317078*^9, 
   3.884990918114662*^9, 3.884991300286096*^9, 3.8849923425039463`*^9, 
   3.884997521176206*^9, 3.884997590460178*^9, 3.884997828147129*^9, 
   3.884998057297535*^9},
 CellLabel->
  "Out[179]=",ExpressionUUID->"39820c3d-7c16-470d-b805-64901a806fb6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", 
    RowBox[{"x_", ",", "a_"}], "]"}], "=", 
   RowBox[{"bbb", "*", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"B", "[", 
         RowBox[{"xi", ",", "2"}], "]"}], 
        RowBox[{"w", "[", 
         RowBox[{
          RowBox[{"x", "-", "xi"}], ",", "5"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"xi", ",", 
         RowBox[{"-", "100"}], ",", "100"}], "}"}], ",", " ", 
       RowBox[{"Assumptions", "->", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{"x", ",", "a", ",", "h0"}], "}"}], "\[Element]", " ", 
           "Reals"}], " ", "&&", " ", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"a", ",", "h0"}], "}"}], " ", ">", "0"}]}], "}"}]}]}], 
      "]"}], "]"}]}]}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.8848970356441317`*^9, 3.8848971110522537`*^9}, {
   3.884909045977078*^9, 3.8849090474988623`*^9}, 3.884909649661415*^9, 
   3.884911437169405*^9, {3.8849123099196863`*^9, 3.884912313155963*^9}, {
   3.8849124936110783`*^9, 3.884912505352507*^9}, {3.884912560319552*^9, 
   3.884912578592484*^9}, {3.884912710645281*^9, 3.884912712513606*^9}, 
   3.884912768850718*^9, {3.884912973268519*^9, 3.8849129981279173`*^9}, {
   3.884913044459671*^9, 3.884913045722683*^9}, {3.884960077848345*^9, 
   3.884960082169095*^9}, {3.8849601152973146`*^9, 3.8849601185617332`*^9}, {
   3.88498602539961*^9, 3.884986055894483*^9}, {3.884986093991544*^9, 
   3.884986213542659*^9}, {3.884986257471192*^9, 3.884986257836833*^9}, {
   3.8849868780061083`*^9, 3.884986932249528*^9}, {3.8849870052553864`*^9, 
   3.884987006845427*^9}, {3.884990532989297*^9, 3.884990534432714*^9}, {
   3.8849911966222258`*^9, 3.88499120613536*^9}, 3.884992269472021*^9, 
   3.884997582028264*^9, 3.88499782313547*^9, {3.884998000012761*^9, 
   3.884998000358925*^9}},
 CellLabel->
  "In[180]:=",ExpressionUUID->"b2b62598-adbb-46c0-8fcb-c0b960983612"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"Cos", "[", 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"\[Pi]", "+", 
             RowBox[{"10", " ", "\[Pi]", " ", "x"}]}], ")"}]}], "]"}]}], 
        ")"}], " ", 
       RowBox[{"HeavisideTheta", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["19", "10"]}], "+", "x"}], "]"}]}], ")"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"Cos", "[", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"\[Pi]", "+", 
           RowBox[{"10", " ", "\[Pi]", " ", "x"}]}], ")"}]}], "]"}]}], ")"}], 
     " ", 
     RowBox[{"HeavisideTheta", "[", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["3", "2"]}], "+", "x"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"Cos", "[", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"\[Pi]", "+", 
           RowBox[{"10", " ", "\[Pi]", " ", "x"}]}], ")"}]}], "]"}]}], ")"}], 
     " ", 
     RowBox[{"HeavisideTheta", "[", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["11", "10"]}], "+", "x"}], "]"}]}], "+", 
    RowBox[{"HeavisideTheta", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["9", "10"]}], "+", "x"}], "]"}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"HeavisideTheta", "[", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], "+", "x"}], "]"}]}], "+", 
    RowBox[{"HeavisideTheta", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "10"]}], "+", "x"}], "]"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"HeavisideTheta", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["9", "10"]}], "+", "x"}], "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"HeavisideTheta", "[", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], "+", "x"}], "]"}]}], "+", 
       RowBox[{"HeavisideTheta", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "10"]}], "+", "x"}], "]"}]}], ")"}], " ", 
     RowBox[{"Sin", "[", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"\[Pi]", "+", 
         RowBox[{"10", " ", "\[Pi]", " ", "x"}]}], ")"}]}], "]"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.8849923612489567`*^9, 3.884997540877102*^9, 
  3.8849976186829357`*^9, 3.884997856331024*^9, 3.88499808513669*^9},
 CellLabel->
  "Out[180]=",ExpressionUUID->"34b049c5-c6a6-4944-bc3d-c41034b46bf5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"c2", "[", 
   RowBox[{"x_", ",", "a_"}], "]"}], "=", 
  RowBox[{"bbb", "*", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Integrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"B", "[", 
        RowBox[{
         RowBox[{"x", "-", "xi"}], ",", "2"}], "]"}], 
       RowBox[{"w", "[", 
        RowBox[{"xi", ",", "5"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"xi", ",", 
        RowBox[{"-", "100"}], ",", "100"}], "}"}], ",", " ", 
      RowBox[{"Assumptions", "->", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{"x", ",", "a", ",", "h0"}], "}"}], "\[Element]", " ", 
          "Reals"}], " ", "&&", " ", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"a", ",", "h0"}], "}"}], " ", ">", "0"}]}], "}"}]}]}], 
     "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{
  3.884997585009007*^9, {3.884997804880273*^9, 3.8849978160678167`*^9}, {
   3.884998005499917*^9, 3.884998007256167*^9}},
 CellLabel->
  "In[181]:=",ExpressionUUID->"caea2f8a-27d1-4165-9fc0-4dec2f658c74"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"Cos", "[", 
          RowBox[{
           FractionBox["1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"\[Pi]", "+", 
             RowBox[{"10", " ", "\[Pi]", " ", "x"}]}], ")"}]}], "]"}]}], 
        ")"}], " ", 
       RowBox[{"HeavisideTheta", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["19", "10"]}], "+", "x"}], "]"}]}], ")"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"Cos", "[", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"\[Pi]", "+", 
           RowBox[{"10", " ", "\[Pi]", " ", "x"}]}], ")"}]}], "]"}]}], ")"}], 
     " ", 
     RowBox[{"HeavisideTheta", "[", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["3", "2"]}], "+", "x"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"Cos", "[", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"\[Pi]", "+", 
           RowBox[{"10", " ", "\[Pi]", " ", "x"}]}], ")"}]}], "]"}]}], ")"}], 
     " ", 
     RowBox[{"HeavisideTheta", "[", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["11", "10"]}], "+", "x"}], "]"}]}], "+", 
    RowBox[{"HeavisideTheta", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["9", "10"]}], "+", "x"}], "]"}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"HeavisideTheta", "[", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], "+", "x"}], "]"}]}], "+", 
    RowBox[{"HeavisideTheta", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "10"]}], "+", "x"}], "]"}], "+", 
    RowBox[{
     RowBox[{"Cos", "[", 
      RowBox[{
       FractionBox["1", "4"], " ", "\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"10", " ", "x"}]}], ")"}]}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"HeavisideTheta", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["9", "10"]}], "+", "x"}], "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"HeavisideTheta", "[", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], "+", "x"}], "]"}]}], "+", 
       RowBox[{"HeavisideTheta", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "10"]}], "+", "x"}], "]"}]}], ")"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.884993076427919*^9, 3.884997574483192*^9, 
  3.88499762642159*^9, 3.884997863606596*^9, 3.884998092484171*^9},
 CellLabel->
  "Out[181]=",ExpressionUUID->"00cde7a8-220c-4b6f-a095-0cc0a4403ff6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"bob4", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"x", ",", "5"}], "]"}], ",", 
      RowBox[{"B", "[", 
       RowBox[{"x", ",", "2"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "0", ",", "2"}], "}"}], ",", 
    RowBox[{"PlotRange", "->", 
     RowBox[{"{", 
      RowBox[{"0", ",", "4.1"}], "}"}]}], ",", " ", 
    RowBox[{"Exclusions", "->", "None"}], ",", " ", 
    RowBox[{"AxesLabel", "->", 
     RowBox[{"{", 
      RowBox[{"\"\<x\>\"", ",", "\"\<(B*w)(x)\>\""}], "}"}]}], ",", " ", 
    RowBox[{"PlotStyle", "->", 
     RowBox[{"{", 
      RowBox[{"Normal", ",", "Dashed", ",", " ", "Dashed"}], "}"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.884897087020893*^9, 3.8848971017622623`*^9}, {
   3.884897235320764*^9, 3.8848972385667763`*^9}, 3.8848973816275797`*^9, 
   3.884897519053007*^9, {3.884909675681985*^9, 3.884909707769761*^9}, {
   3.884910942018536*^9, 3.8849110124312267`*^9}, {3.884911353781591*^9, 
   3.884911396355028*^9}, {3.884911449574494*^9, 3.884911453127286*^9}, {
   3.8849123189317007`*^9, 3.884912322263546*^9}, {3.884912519662768*^9, 
   3.884912526282403*^9}, {3.884912785188305*^9, 3.8849128180942287`*^9}, {
   3.8849601322003517`*^9, 3.884960141573165*^9}, {3.884987000690517*^9, 
   3.884987018610626*^9}, 3.884987143546372*^9, {3.884991212091544*^9, 
   3.884991216889172*^9}, {3.88499309963797*^9, 3.884993100125249*^9}},
 CellLabel->
  "In[182]:=",ExpressionUUID->"fe3bdc33-358c-46ab-b970-bcde55489d57"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJxF2nc8le//B3AkJCskpEFGSpFIVF4lGaEoRRkhqzQolUhGNJFUkihlhBCl
iEISyggZZR57Hc4wzjHP7/48Hr9v/JHHs2u+r/u+rvt93w/SDucPOXGwsbH9
Iv757/d+p4HaokEnbbb//+HcK+neIaGL/3nri6iY9xLm/2xU1fQuVsLxny0c
GV8iJDz/uU351t5QiaB/jlt+8OZdiUf/HMDzXuGORMI/Wx57+ZZKy/5nSos5
7yvJD/9805bH6fDeBb8/eV7y46MFC5zbFeyj8fGfvwf+Pc7lm/PP1otDP+Qk
Lph+a7fQqeoFrw19/b1iTe4/X3tySeVB8YJFJBXv6QwvODWmtXdM5NM/N73c
++yo04LPyTImuMMWzPk61fTTx/8cEaEQ8kP7maLtm9MdhIu0VLiP07VV05Zx
SfHkERY4qjHHhR+bv9tVqfznz8sTgpbDLssr//oxwskOH/eZS2Nyq5KYSiBh
g0fRqy8pIvRjh3tn6n/la7hcI7ZAVvNhRcRvwsx9VxO3aCAvX09ed5Yw271u
7ahdMNOe9p+QzQebeKDc8pM6GChKb0kyITwbhgwbPfjttd9meZlw3NGQnvz9
ECsVfbDkBWE79l1ZvgeRZlA+nFdGWLDo4k2zQ9hb4aN3hkq41+gbY/kRNJso
v1wl8RlsY5M71/NZwr2ma6Z6D2EW714RNSs8bzDM2vLwM/y7lvgG8tlD3XJu
aXc+YTGJy2zDDqhsznR+1EPUbwibNO1yxFTHCimG+hf4k+TlbFaeQrhDxeVk
W8IattrCNm6Q771ee+wW4fMqH0JyzsJ8qPfm5z9fwMa45mlv5YHhM087z7IX
oMhw+bn89AsIpBjvXLOB8LU8Y3c+T2SOv6cF+BTAf/+1lV2jl7GUFWCtv7oQ
bNe2eifq+yLqlIWtkl4higRVVfrGrkO2Xslu2blCrCUX6k4f8Yd2StPJli+F
xPj53TlrAvEpJfJDzuYi2NlvZv2YCgbbiYBtqTqE18mQp+dvQk/0TE7M0SL4
p9KduXlv4/f1PZ8CrhchzkjlS9qWuxg5TP5sVF2EtXYjHDOlYVBb0rRLu4so
3yb2vnn6PrwLvhaoTBbBXaxnl250OLgVnxQtX/0VmT93+MS3PoD0/J6SjrNf
Qf1xi5M/6BGOJD+puMhfjN3yHYuTraMRYxNo7CxdDGqrHu8D2WfoEj5bZale
jJqf1U6mlGc476vza5dNMcJfS5wwCY3FnUMjddzpxWDrfLP0/qU4fJnVaX5m
/A1xIzmWvmIJ4Hy3ySrM7huKautL/4QnYL+LeKu/5zfUbFfoe8SXiKbakTan
GKL+82FTJZ4k0JKiOpXJ36Cy9LDgN8FkyJmNDny7VwJLWxa6T6RB0k9fy+Vl
CfzHtl/bOpsGofS4e7w5JRCfR49IdDqmeQ5vNusqgfvJ0hb/5gzUFOVcbN/+
HaZ1jXKTHzPhrRIwz+z9DuvrlRmLzr9HtaCo6ObdZZDV2zl07OwnfNt11qn2
SBmynRJW2vz+hFy30o+ebmUIt/7iKqqVh/gyr2P5kWVwXB7sH7MkH15+bc8N
RsoQ82HlvfnMz5ChJCmejC6H6p2eaFWhIlyp1kTU+A8IdFryKRV8g8DmD70/
eH5ic2VpdiTjGxJCVUJmpH6CV0aIqbulBLXGCn9t9/3EbNAD8unEEmysEL0o
F/kTEbdsSurCv6OjjJL0TqMCSknrYoovlkH/a6JAlXcl2rNazSJcKrAie1k7
O/svfJa9s+YVsxYfu/ZW/tpZB9XeiqkMrVYUn45deYxcj+09ljJFVt14P+jm
ZjtZj4jy1ZbT57qR4KqVf5KtAXkcadbKgd0Idm46fk60AfcKJmzuJHfDwGFZ
9I2dDfBU4BCbHu/Gr2PB4hkhDZgzDFn9IaQHrQZnly/a1AgTBfbkHx97MSG/
SzD9bBPOn+DfY07ph3aXTtldryb0mkSL1rMP4GasgZ/rjSZw5+q92Sc6ADFR
c8q6p02wZR98Prd9ANvY3X5FlzRBPPmk4JeAAXi1RN2/vfIPztyMI9sIDWL2
/rig448/OMAZxmssPQRdo+myPfV/8Fzo6/fSLUMI4WLzX9PxB2Kep+yUdYaw
yncptXn8D96lBxf+cBiC9mmZGrO1f9EVwppZEz8EP13TcFz5i+bEkoeaa4fB
MfVGaKVcM/haN/jZLyVjZZXOGJSbEcT2/Y2nOBlqL/82OGo2Y9nGeolLcmQ4
GXI/yzBpxrXnjad2gYzypw5yOpebYfbsStqgBxn3tSS0TpU14ylfz4cXv8lI
FsiUCqttBseb+HLfDjKKuvRY71qaod/kPKA/TAb9rmfJLKUZa/dycMVxjOBo
y68D4eItKG1N/GqjMgKpazdP5pxqwSPNt12sWyNQN12l13qxBUH2pKuRESM4
IJu9nv16C2523eERjx2BX2XnyP6IFtBz9SpaskbQJbXLqz2vBWzBT+Udm0eQ
8mUsZDFfK2glFa9OK4yi+MHd8xvEWhGgz7RIURlFs5P0oYNrW/FmeZJgneYo
+AQOrniq1grj050mnUajcLdNfalk0wrZnCb/iXOj2May+3g4oxUXC3l4BzNH
YWxSFLgvtxW3RR/vjs4dxclnaw5qFLfiT/e1u+pFowjXaO+XbGyFrazyxg2/
RjF43kqia64VpmdnTvOSRxFDOnLN3aQNrZmWr2OlKXi3+YOBg0Ubht6o8g0r
UFB+TXS5uX0bPO1etEtvpmBC/He6xqU2aGeYvDbSouCAmWnHfEwb8l0VqsLM
KGAv3q8TSm7D7UDjRZU+FIgLpQr4TbYh6USxWpo/BZttl7S4s7VDZvLZwUvB
FByfLrtoLtqO75ck5YrDKMhW3Ze4cmc7OOeUw/fFUfDTP8GDX68d5e4FxmcS
KCBVL9JmHWzH7t0XvvgkU8DvVtzYdbIdxz13xptnUuAcD57Ue+1oi3jSMVJA
wTXa8/pnj9sh/Dz62bFiCh5iPi70RTt+9at0pH+noKjls6bH+3YU8DgNClZS
0KgoxXXySzti9gUkrfpFAfmKT515WTtuRW/6I1JHgYSoltv2lnZsJ2Xf+tRE
gYrDU40Nve0Iy5efc22mQC+TuUiK0o4H4Ucb2doouGCcE8Pi6IDj87iEwU4K
bkeLnaLxdYBX0C1Cq4eCFwOX1LvFOkAdO9xwsY+CyiC16tINHVgp7WTyYogC
LcEKjgfqHbDTePwlj0xB8lN7DavdHYiVktbJG6VATJbpJmfUgYiZW02xVApu
ZITFUY4Q/TGvejvRKaBul2v4ZNeBTZp/FJaNU2D7LX9JkFsHJnuzW+MmiP7/
DFwQD+jANUeFQ2eYRP8Ofq+77nVAu6aRP3mK6H9keWtaZAeUejXKyqYpCLqS
JnTlJRHPpkPXKmYooLHv3bcnrQOLDtlufD9L9B/y9+rSnA7orC6tuz5HxCPm
ntHwtQO7A2U9Ns8T473k6n5R2YHLj/ctLiacvDF2xemmDlRHyYdpsojxPm41
VuvqwDnmBO9jwkG7f/rPkzsgYyLiU0+Y/tPuQzmjA142gu0MwpmpM56G7CR8
pio6s7FR0U/Ru5/BRUJT4rJiXsKr1SNSRPhIWKofK7uOsLl32zevZSScE3kV
akj4XuH69jYxEmbetc76Ei7m9GTqSJHAq0HzKCLMNCwUTpYmgS7pRhZip0L5
Pu8mfgUSanS/uJ0n7Fx/RP+CEgl3uHQoLYRjJV7aN20hoXP1jstHOaiotyX7
7NQg6ufVstoJL03QiHy5kwTGZbF7lxZRoTMYmMmlQ4KePfsKSU4qrm6u/umm
T0L5tMerSsKZFyV6a4xJiNdUVgpdTMSX68hSP0TC1nv976y4iPjm30o8syDB
oVFFfTs3FUf2zmxlsyFB+vrtLBkeKkJu6x1wciDidzwsv3IJFVPCbYHKZ0nQ
mrGiqy+lQsVyfeyjCyTsWTS4z5KPiCf2Ys7UFRLOz926e5ufmL8CL/lbIAl3
r4W2CwsR89mpccQyigShk1Ye1cuJ+QQEnv8SS8LmiTJ+uxXEfMqq7sjEk1D3
lHKLJU6Mb+ZYQE4n5sM1ucRVigpX5wcKAd9IyErVpLSvo+LFm9Y9feUkmLve
kO2Qo6KRqmBtVE3ChqRVq0cUqND1KQhf/peEr5XFB1WVqFgTPjyVMkoC97LF
OvbqVBTY+6W8GyMhLqRUNlGDCtutIsfymcR8exsGxjWpiGnUyq3k6MSlsgyu
XG0qxFfdvUwR64SjMY9qpQEVOaOr5JkrO8H363LuOSMqjhZlNbBJd0I/cZ59
1QEqHp/8qya8sROilMGqmMNUCKeuH1NDJ3bmbqlbf4KKLJ/Pr3bpduLb5eHp
9Q5UmJqYHtIz7MSeJfwlak5U3KdeybI43An22FbZ825U8GmUnfd26cRtZ+no
c15ULC5xIhfe74Swlkzvw0dUJDyeelb+qBMfuH8XGkUR8buEGtU+7UTaWYMB
gRgqAnk/pHbFdyKz4vLSnHgq5k05Ty3O7UR1b9NE6Hvifm171bufRIy/yHLa
tIGKYUZHe4NKF0oZBUZza2n46HK/eP+2LvBEaqj4y9Pg36SdVLijC6HlBTaC
SjSI5cSeTdHrwkg425lDGjToXLaavWbdhdXrv2w/fYCG6PFGCdnbXfiRYefS
dJ0GA1qV+YWOLpRsjHc4PkCDiL3v9v6eLmRECHmZUWhor1GSsh7qgv15m3OH
J2nwzLzXvW+iC+NPdlRc4aTjxXnDCxJLu+FvdKxztzQdkyMl94u2dcPvmPjK
H9Z0JAzl/xQI64a4Y33zoRY6zj05uO70w27UhYVnOXXToaHb7fM9qhusjxa2
AcN0/Izl3XQtvhuhdf3sv2fooJkeuz+Y243AvQM9bVJj0M6ZPFzS3Q0Fvo+3
g+3G8PfGlrarmj0oCBKsyx4Zg8Cq15Senh5s7mdz3SQ1gZBTH5zjZPtwfmVH
BPU6A5O73/S4+vWjf7P7YSnpaXxOGH52JagfUU/o69I3TCOQR+nwzTv98GZU
x2qpTUOgJu1r/MN+WNTnHTLSn4b8iYzn7a/7UeoXKq9zdhpHfbMszWv6sXNu
PMsrdxofPuVUQnoAj4fEryYYzcB7FfPGAfkBbP2+1CHDfAa7A7bvsNk4AOe0
TYrvbWZQafApxVt9AI8kPSTTz8+gpynv5gfDAZhNtSy2fzgD0ckvuzdeGECN
SwXHl78z8FQtyRb7NoBrlq1X++1n4ay2Nu5B+QA22Jcv6Tk9C8tt1+7xVQ/g
4dGqZ38uzmKHlpoDx98BnHvkEJwSPAsOnQTB0dEBPE/KThtInsV9s6DT3yUH
cbpc8Wz1yCxS3XXXel4YhOjxOWaF+xxiLsQtpVwZxLU1ehGpXnMI9ZydPOU7
CE6j6H1+/nNw98quOnF7EByMiq+84XPQ8Jf1MXo+iMa7UreTM+ZQcp+zUebn
IHwD1+mPDc6hI6PkXi2Rl44aBOw/ZTmPmhFOsqrCEAxiy0rrbOdRpLTP+JHS
EPjtNilscZpHXOp3PguNIXBh3qXSYx4OSaWhrcZDmOAJyfG5O4++2PL7/VeG
cFq2a1f2p3k0tvJQDXyHIPT1Gt25cB5lKw1NUwOHELessov/+zzx/P0hdDZ0
CJF3VA5ur5nH6cc/H9BfEf35bTSY753HSEjlw7mqIXzdpHpbT5CF9gq+cdvf
hG813NwuykI1r4l50Z8h8NToblotwULG7SrRG91DoMp5HiyRYcE9qPoxz9QQ
Vucas7zVWRj3qXkiIjsM3/XbuO5ZstCTJ8T0VByGjKhn5ntrFhqmTC0bNw/j
Y6940C87Fj5eqRV/qjkMpybOeyRXFrwu1j1dfXAYF06Ymrt4sTBzuv6Zovcw
Yh6acHE8ZsF8m82DzX7DsOuiLpeOYiGNve/m1qBhNOVwv1B7xoJtFMNjV9gw
iqLHeTVfsvD1u6SB2athvD3uUPExjQXJB/G7jr4eRnx2gcLVtyxcsFbaapU2
DAHS2mbldyzIju1a7fRxGMZS91W8c1i4tdZ+3OvnMJL3rVUP/MoCaXhw0PfX
MCpv7Kzr+8bC9pwLHYH1w8hJsUlCKQtDJkE/Q9qHoS4b0Fv1kwUTn9dxcfRh
nOGePmH9m4UkPZXIRMYwDiWePeLQwML8sk/3UmeH0f/LxsW6iYXM5J+Xs7nI
SEv5Xq/UwoJI44hxuSQZh3plb2p3sXDm5WWdqjVknFFyF+ztZqHkDEujTpaM
m7qqL/x6Wbi8aNm61s1kbMp2Lw8fYOFX9VPxzq3Ee8TZfTbcQyysj5YR6NtO
xs6SPRSPYRb+qqhNUXTIuH1lA8e6URZUZz+PjuuTMc7L7neKwsLdsn09U8Zk
9Kf/psZTWdhpa/FrkQUZVrd408bpLDxWJJXwWJORsHGYxjvOwui4ax6/PVFe
VCS3fIKFF/e8E1e4kSHLzW+2mMEC8+iiZ1LuZLx/H7FvmLCpTEi49CUy1uzf
KPOdyULKiOhNeW8yxuRCeiOmWOD4FOuz0Y8MA9a1MPNpFqyC5D1UgsiIJzet
5J1hIfvgW2f1O8R6Od4JeU/Yqa/IDA/J6Pw0J9I1y0JBlqG+bhQZRhcn1rvM
sSDmW7fTMJaMyAvpq0iEzxtYqR54RYaf3Dma8TwL5SI9Codfk7HCISI+nbB0
x5lVlmlk5Ljc2srBYsE7dULYJouMvo7KuP2E6y5d53H4SIZYx/jQTcIb93DP
O+eTcbA3flkO4czUNwp/ishgrGOFtRFWEzU1MywlY9mV3tIJwrm+4955FWRU
pWz8xCK8sz8qYWMt+X/fB3fvy+tk8Lcu+EDoBiNq34Lttn6mZc8u+MJfk6ir
wiP/HCnn0cuhveBPHo9UQ04tmI23pfJ50YL1X0m7ZK0Y/eeOE0W6hnkLvrLq
hEynNeWflchHljaZUP9ZRJDKUzK9YKGZaPrKdbR/5uvf13rRaMG8NitrX5xY
MM9v6veKiwvmDrMq6vRdMJdhaR7j1oJvJs3kcIQueDHnlg/8EQsueVex9eGj
BQfZO78Tf7JgXSH2Lc+f0nA+Y5j13/pzFj57uy6Ghpwb3eVThJt36hp0PKfh
rkSyei/ht3lkUvRLIu9Q2r6rmHDQ9sdXjybQYJFS1xFO+PjHXcLCr2k45Vyz
yoywilpfalUKDd2rExj/3T9c78L23kmjgc+z+WwScX+1Kmu06r4l8o5hiYAd
hLPSOzzZ3tHQTJFRLSbuz5sbb/N/zqYhreJXgBZh6xSVpCs5NMS/EfVIIO5v
VYW/2lvzaJiNZrGxEeZJDGga/UwDMyBX1YTYD+0yG9xTC2moXBfAHULsn/dx
dTzOxTRYSX3w/0zsL9uYdVptZTSUpB9wphP7UU2ysi7qJw19r8gNjEkWlkR5
uplX0XD7pTN1lNjP2Q+/x1TU0fBK22fTuzHifFh2Tv1WA5GXhUqZXyfOA7v7
YtU6f2hwxutNO2ksLL3nwvrURkOozUuOUOJ8IfEIRV0i0XDyeC/H2hHi/L+Z
q7Klm4a8uvzCBOI8cghc4pBM5GWuVd1XbxDnV+7VNyWRYzTiOS66J7KThTDG
YZtDRF4WFat0OaeDhZOXZif4p4jrZcX0+9nGgoCHiULwPA3Pf79YU/qXOA9c
KXcuLqFj7wOvSZFaFrT6nsgo89ERseWbRkk1C0KOu/OHBOiY+rDnjHMlC59P
PCDbi9KhpzZb6F/GgrDF1oOma+hgMpru839hYaC+pX+pDB2jHgH9JnksfDkU
5F8mS+RxW7dY+BPPC9cDDVnaG+h4HjUYkZ9FnD/7rohuUqdjje8qwZBEFtzU
8v8uMaJDVJ+HO/ouC0U1DWm5JnTwPFc5J3iLheVnqX4upnQsVl5aduUGC4WJ
cvLfj9BhX/XXWfoa8TxYEX7B346O1uEO4b9nWMifclzKuERHtKE6F8mIiCfS
rz3Riw7eyYOJt/SJ+FWjs8x96HjaYpwgs5cFQbdfFu/86Ujn9CepahHr16qZ
cPYeHarSD5W+KBDXq1BgV08cHd6KT1X82YjraaUo9DCeDhmVzvv2M/P4wNjb
vSeJyFNFV//eNjmPEypX77x4Q0eHkKPil+F5vH/Z3XD8Ix1c+7cs12qcJ87r
3HO1FXS4RChvnkuexxtDh7iCSTrOu3Blje6bh5qStDam6DgpfPJHDeZRIEBq
KSTy4N8BtRdTNIl86bfNiq9sYwirXZ6gvWke4zbHwr7xjkG0NOvqlMg8tC+Y
XitfPQalQ3EOnzrmUBOtbVmnN4admhlIJvK5iWFJob7IMfB0PSfFeM/iUWx/
WczTMbjeCnUr8ZjF1oPZfodjxlBwNkikx3UWHu9MKEUvx+DGfDq11GIWI17+
1c/SxtBjXtPMUp1F7+K+ELPiMZzTaGK7OTiDhjVZS74QeTjXpVL6dbMZfDis
v+iR7jjW18urdQpNw88g+EV23zjYg+OeHoxmQLpt/5/44AlInTaN3qk5gbvF
O94euT0BC52PZw4pT4D+Wukm970JlGgLKJ2Vm0DxBQE1t3Di/w2rPmYtm4Aj
T9191WcTKLKU7fAaGkfy1mP6XzMnwLKv8xCIHcfmuy4f21smcMEx3bCSaxyR
5y1Dw9sncGXj8ZC4uTGwzA0ddTon4LOzsc5nfAw1azYKJ/VNoLRy0xv9rjF4
fBg9e5Y2gQleLb1tBWPIJl2Sm+WahLv1q65rV8agpRH0SEJ1ElJ7ZxslqXQ0
Okhsi1WbhKNpzo2rA3RcDMtoWqsxCbst7bQOEh1pvX8k1+8k2rdn7i6ppWP1
o00vt+lNwrc4cnD4PR0ctMb0w8cnwWHSYfj1Kh0VqYploYGT+K7Ull+zlA7X
xgLXZcGTSC8bENm1mA5ODnPex7cmofTC59Y7Yp9rH7tuEhMyCVGNRYO5NBoy
uX//To2cxAWOtSlqxDn0yPEaqSx1Emuld96jJtFgvfrXFPvvSbzzrDXMI55D
AhIXPuQ3TILKf3jv4D4avoos97j0ZxJqsjr6srtpkF9iNTDQNom+mZdPCtRo
oIz1Nf4amIRLjebl4NU0BP6Yfx87PwkrrVNfHcepUCt5ed6CnYHDq1WXHKNQ
0V+gu3EZJwNrO45NHhuiwjj77qugJQy8lrzUE0CiYvkLsQduogyE9qdwulVR
key5+ZzmBgb6923PTEmh4vj5WsUxJQaity8xOZNIBf9pz940ZQYeL78nsvMl
lciT86zXqjNwoOLmjkVPqdixX8+IezcDEk8vfVO5Q8Wo7iDXVx0GNPvveNsE
UxGHkGLvfQyIV2c+ehJABad6nebofgamGNL8at5UVK+xXd9whAG+uMLvAmeo
8Jdk7wmzZECNS9vktSsVW5cnvDCwYiDCequbiRMVUbxDYp/tGDjzwTWw2JYK
h4lLi+PdGGi6TC00PUTFxM/QLvcABu7G3tnGsZOK1qUNrrM3GLDy87n8UpOK
YmMpyq2bDKgyqv4Ya1ARXp068/weA2f3CoiUq1Kxoa5MtOoxA3ah6wtNN1Ah
JCL4zDKKge7KXxfN1lPBOHxUuofYV+2ZrU628lSUNPRsmnnBQEg5BGJlqLD9
y66vmMpAw8qkovSVVOhKGlZlpxHvxSzvLCFJKjZahR/e/ZaIZ8P4hJ84FczW
1XYW2Qx4fw++cWM5Fe2rnPu6PhLraahfu0KUiu+26WfOfWLgoSrLJ1eYigjS
jqvBBQwIa9RQVwtR4SV9gyX0lYHwJcyCHgEqTjj8DI75xsDN1K30j/xUKPVY
RrwvZ+DGMuX7/kupEJaLE0cFsV5VDrNXeKmYcup//rOKgRZENPgsoaK0/9Kb
zjoGXDgYtcncVKSt/7LlbAMDf7csZtZyUfHwFGcus4kB65qi+9yEvVONtIOa
Gaj65hRtuJgKu+GIEsE2Yn2DpCSiOKnQU2re/6yDAZrENN/YIio2nZWule9i
YLUU25XjhEUzXC3e9TDQlyFlWc1BxfTo27Zd/cS5Fbgh6wBhkjLj5I9BBpi/
qIH/fT8sc9ceMiczkGm1rtqTcEZWsDtplIjf3eGhJOFH9MpJNxoDZJLW70o2
Kny2ivoyxhjYvVg+7B5hB0+rRTcmGfDJv1NylLDBh1d3BKaIeJxzL28mrDw5
KBg9Q8yXTE0QJiymsSVSbp64n/NsDy4iPHvFSyqLjQmjm5UiLBYF3bmFr3Yu
YmJuy/uqYcI/p7gUyxczYRIver/wv++vWgfeHuZhIr9f3dKb8BOfx+odvExs
WXxDUYrw9c+t+af5mTg2FbYocZ4Cx7l1OpOCTHzKFekXJbxf2608QJiJsE30
erc5Crb4vTvAv5wJ922q1SmzFIgXTdVHrWDiYwJHffUMBfNse6xkJZl4pvWp
v3magp49tzvfSjGhnFLHWz1FQUXgL5cda5hghNK1k5kURHHaeh6SZUKtMLJz
2STR/uQK9Vp5JkS6hn8mjxPz+VYzcVCRCV+OihKFMQpUAvdeMdnMxI8LZmNt
FAoiO2c1KlUIP+5XWj5Kwezuj8z9W5lQPNLrr0amoJy13ttgOxPVBX43Ng5Q
sPlEl1aZFrEeizZsX9RHwaOCZzP7djGxZ5mFyLduCux8BXz36jDBd6p9/0w7
BYzpMT9tYyYOX5uQO1BPgfXx9N1fDjDR8FfgkkstBcWfnNl3mjERv/vxklPV
FIR5/Q3UPErM99mi5XLlFMhPFgSr2TGxdaZ3R0AeBSFHvPTeOzChkT2yo+0j
BfTsLdyqTsT1eKyaIv2egoKLCbeVTzMxzDnXefINBUdpd+5t8GTCO5H/QnU0
BZ9N9xqnXGaiudnP/1wkBTKZs3zrrzIxoNeoxHhAwei582Fy15lQ2L/Gu/g2
BcFk8wdrbzNx//7RN3suUTBkJHDoxV0mulUVzyi4U2D6pkx4dSgRf5UR5+Rp
CvGc1nq0MoKIJ7Hyr4kdBdn9a56IxRDjnTk5O2BIgaT+X4vHz5ngKHU9JqZL
gX9ShLjoSya42f7+UtKmwNhpcfSyJCasTCOVlqsS179rKIYvk4n6Tv2kenEK
RNo/vOIoYeL3JnehFV2jCOPz9c0pZUIX3Ld2No+Cd4eu5ZkfTBxZ/65Uv24U
HFF1/I3VRPxisX8Fi0dBN6N4pfxl4nHogS6XuFHUfF9/0JRC3P8rL3/StRyF
8ThFcTGdiZU6KXlVB0ZRLpPDmTfORP+RJT679o2i0G9f3rppJiRN2H1rt4wi
Q9NBjsE5hWP3jp+qWjKKkPRnM7GSU2C/pRku+2EEPK0OjYdWTYHmt75aOnUE
QbwbsrjXTiHTfHCE68UIfFxynT3kptD80kP6zu0RnJZuqNVVmUJDVf2t88dH
YPBYIHl43xT6MxjmjVNkLPYNMNf0mAJfpNT5BAUysmnkqcKLU+h8K+mcLUmG
o7PlC73LUzh7ROxrFj8ZJQeVhw77TGGVvNyY59gwgmTa/M4FTyHqc/r1NQXD
4Czf/ib+6RQsTj/XX2E6DA4RKrtA8RQuHnRoVHAZAluK7dsu4WkiL0w8Xec8
gFJy07kXy6dhq+PM5Wc+gBAVs83W4tOgFAhGSekMYEXu3vSGVdNQLJ6T3rhq
AJvL1r8pXz+Nu9aaXk/r+mHdS0/K0J7GypGW4j9a/fgkfeu59+lp3Hqy9Opv
9j5ciH4bKlxMtI9f/zPEoxtfNt7mWXZuBuJ9l8cMnVqxbP8FpUCBWahUGK8o
pNQh7qvgUq1lhJfwOdSU10FFM32QJjIL5sFNalMv63Bg/UCSvcQszlziuhFh
Xoe7XLbSe2RnQeopNR3OqwXnN0MxNq1Z8JADDTxCajC5Q5rtutMshNaHpe29
U4ng9wXt6kSeuza1TtpEpxKiG62/jJyeRbKMpGbkTAW2Sj7xtnGfhVfkH93B
cxVwZ/JN7PSZhWs142qc5U8MZjMHZ8Jn4W9jsaZwezlaN9X8vvp5FrtVZcCh
XIIXw8t8FxXOwtSivp174hscUg7Lh34l2of2N5rlf8OgbJNXXCnR/yGWerbB
N0yubF9VVjOLP1cU7D87F2MZL9lFtJeI/0flffnMIuj1cc9m8M/BTryNbDmR
hyUJhonbhebAlrvoccnDPFTa3ztQLDyH3YdU4qpU83C4TeBlw4o5+B+9uT3v
wifY1S/Xm5WeA0m8MIV/Ogc+xevCDbcRXnFdRkrhAzKfQ7bHlmi/Oq9Ree4t
xrzHuO3tCb80ZQU6v8U2i9fDbSfnUDStv1quNgP5goLvm1yJ8gfuucdS01Hq
376n4gIxH+9LiDnzBi0Ovife3STGNyYpYstrrMaWvcp3iPm/cvjd+zYJdit7
5dPuEe1nxj0GlJPQ99t4NDGcqJ9WdotTLRFUXSnfp9FEf+ORl9OM48GlkB/t
n0E48fTRt/4vYLjo/PW5TKL9PhdjudTnCOmQcfB+T7QfuSF1qjEWy6LuKnrm
EvW382w7oREDqSXHc12Kifqzb37Jr3yKE738MT0lRLnbIfVNVlF49fWrn30Z
UR79oo33+RMoeCvqW1US5bUax02VIqE6zGw40Ej0P5ZSK+32EJfK0j5V/CGc
em47W3EEcuPtYg1aiPr39+woWBmBXdbljjokwhJPqK1N4TCoejKmPkRYWNT8
em8I7qYYNb0j/xffde1TX++hKpiVp0wh/MOaIh1/F4e0XQIVx4n+P0XoL/K6
DZu325atmifKC7kd3rkE4eNxpkAN2zwx3grReJsbEODK47uxiPBb0TNXjgei
yHoXzyDPPPz3JKyqc/WHOA9rccxSojwy7WvO+HV4vC9adFCA8GsbrTg5X8jw
6rKyifdItt6tz2czr8L7w+I5FzHCjRbRl5d64bdd2bSkBOHk/NTai5cRlLN/
0n81YV271dvOXUSfo9mIsSLhP0Ub2EXPQFtIZJi1kfDkBd2o16fwJL9+4N1m
wuUyg+IWLjAQtuwRVyPsytbdt+Qk4r5IdFVsI1xv8X0Hvz2mXFs6rhPvvWyV
vU+Fj9kitdC2pUf7v/KYR9uuW4DDbe3fJ3sIm1bcrnA0h5VYV+N+XcJry/6c
umGG7K/x9XN6hItWyG/KNgHfWae6TEPC4cfK0moN4CiuUHPSmLDK0/VWJ3Tx
5dtAldhBwjUbxXfb7IbY+dSKH2aESbXa3yM1cU7yzI9r5v/1t2NxxOGtKP2+
qUzZgnAcL2d350as8aCUdB37b/ziQ81tMiCyseLH1oTZqh5t3bYCNWUXigxO
/Oc1ybnOPFh/Ua1gxv4/7+jgqaJrB6yezM9w/M9Fx0wKSrWbf+R8sneZ//f3
kaqXruaInl7w3bU7PpSdWXB3xew77/MLfiTjn0HyXDDj183ENL8Fm/oYxJ8I
XHCyPO9L4eAFH/cNjfG6u+DPGx491H28YP/glwGtqQvmv8K93z59wdGuZ4X7
3i74vZFmPCV7wX3Laks4Chds9JyNR/H3gsVyToRdmllw+sCqZwLGrH++HRts
135gwY6HRuQyzBYs9flzponFgu/etyoNcViw67anNN6rC5YJEjXgTlrw/PZr
/E3JC/470l2X9GbB4RbvbfSyFszacOhi8OcFt9bef77o94JzbzJO/m5Y8KMd
JxTj/yzYKHFztk77gvO8qn4EDC44cpP6fTPygj26YsylKQteb3ymo2h8wZzs
9QnhjAWTPuw4bTe94M+n45VV5hb8ZM3Sif+++/7P/wflIKpt
       "]]},
     Annotation[#, "Charting`Private`Tag$2857515#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxN0n0wFHgYB/BdL6VcXkNLGEV5CwkbyWuOvI631NHmvF2nu5L2RrputhVd
tcQ1TgolVF7Krixnjo5jx8kpeTvcscsyXrLeit2zsnt3M9fz7DPzzDOf+T3z
ff75GcWcC4mXIxAI9H/7v+kbP9PTMhvvQvi/FDx1k3ikI64ffeBBfmEtKQzs
92rweREpDhwRJ3pxm0QFj1p/75lFSgcXawVdu0nKBdOVavfeIJWBj594yFxa
ZoOVpfQob4NmsEnwwkwbgwNOee3omr/yEqzDVucSid3ger5nV7dzL7g1sUjv
hKAfvLrnsOqzrwfBcmtVanomf4IdpNH1odUjYP+AljSvBnRsgWEQuRWdQ+ZO
6/6Bnj0XSeJvoAvHwi8nBYyCia2+HlkC9A61ShWaEG1F2fJXEoEL/kz824Ww
7Wi2rdcjPWd0QqmrUiUD3ZVu97rdnAd2Uv1d7gd7dPndz8mRbuir1beKF8Nl
9odmknfQZfZjaE/4DLT2vNbI0zz0MtHTy/0pmpI5nKr8E7pLO6l64FeZPIsi
ncRBmbz6A/52fHS6W+cViQD9rjO6rkOEZlWuU48Sxz7azcD+doXmJ2hGsyl3
VBud0B/unWyJ9phNY23yQLOcyeHH89GGOXNrFQtoRU68oDl7HDwn4nEHbPjg
sreNnSq3JsAq+k8WJycnwZlf1iUUG0+BhW5Vk6dp02CqLYet3TYD5lVzGD1G
b8Hrif0FZpfmwBbumyUJjQKwd4nRFzU6C+AU/VO7xqMWwZaCcOXBgCWwpuqS
EkeMVmguYO4uXAafsWsc3uL3Dlx1NKb4FyF6dU5XbSrvPbgu1Fs+98gKmOaT
8YA9hTYa9R0qzVgFO5HTc0m2QnCUQfcasQ9dTrU662guwnudWfwkOpoyTPQ2
q0S3T39TNd6LFi8wRw9Po62Fs6r31tHa5P15JhL0h5SLO2sIf8P/mmhoLnGW
R3eubTLrUESznAKZoUroO9/+aM/bio7b2O0hVEX7upzpoGug99OeB27TQksI
7pHGuuh8BQo1xFjmPVbHvmePTH7bm9UgM7RNmmdKgBW6Q2p6yecgWiR+T3Px
Rx9bvsEwp6I1uXUlchy04nf0MMfza2BCBYXJ1xCDk+8xszRa0S8sriupn10H
q/smW6apfACP7HvTl9qEZt13NZ6kbIBPMh3U9SXoKxkP6SOVEvCzGf0CFX8p
+HpRRjQ3EB0XMm9SHYze2dTECohA38yObM+MQZ92uLu8NRW9K327z+bHaMnB
y9sGy9HD8xO9j6vQORG1Jz+tQUvNQy5kNKFHerLvy/ehG66JYvsG0LmHTpmV
DqH9HlmxPbjony++ekmfRefts88OFqDP8wvDjBbRpv5f8VpW0ArE/rIcEXqs
7lBitBjdlFhqbbOBvmOovCqVov8B6HYdmw==
       "]]},
     Annotation[#, "Charting`Private`Tag$2857515#2"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox["\"x\"", HoldForm], TraditionalForm], 
    FormBox[
     TagBox["\"(B*w)(x)\"", HoldForm], TraditionalForm]},
  AxesOrigin->{0, 0},
  BaseStyle->{FontFamily -> "Arial", FontSize -> 16},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0., 1.9999999591836735`}, {0., 4.1}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.8849110064574957`*^9, 3.884911012736731*^9}, {
   3.884911397079616*^9, 3.884911406870163*^9}, {3.884911444078444*^9, 
   3.8849114535556993`*^9}, 3.8849121867805758`*^9, 3.88491232542831*^9, 
   3.884912527067339*^9, 3.88491257380951*^9, 3.884912719141467*^9, {
   3.884912773815536*^9, 3.884912818708753*^9}, 3.8849130128575573`*^9, 
   3.8849130532758837`*^9, {3.884960120892109*^9, 3.8849601424179583`*^9}, 
   3.8849857542459927`*^9, 3.8849868741278353`*^9, 3.884986995005756*^9, 
   3.8849870572025146`*^9, 3.8849872804756937`*^9, 3.8849885261633577`*^9, 
   3.88499063077109*^9, 3.8849909544180927`*^9, 3.8849912430366096`*^9, 
   3.8849930768346577`*^9, 3.884993687615343*^9, 3.884997626508943*^9, 
   3.884997863674241*^9, 3.884998092572669*^9},
 CellLabel->
  "Out[182]=",ExpressionUUID->"f281e5da-218e-4c1a-98d5-62ae8690f4ca"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"bob5", "=", 
  RowBox[{"GraphicsRow", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"bob3", ",", " ", "bob4"}], "}"}], ",", " ", 
    RowBox[{"ImageSize", "->", "800"}], ",", 
    RowBox[{"Alignment", "->", 
     RowBox[{"{", 
      RowBox[{"Center", ",", "Center"}], "}"}]}], ",", 
    RowBox[{"Spacings", "->", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}]}], ",", 
    RowBox[{"BaselinePosition", "->", "Center"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.884910959472927*^9, 3.8849109634611263`*^9}},
 CellLabel->
  "In[183]:=",ExpressionUUID->"d6c08a0f-b086-4bda-ab71-914ab07e5a47"],

Cell[BoxData[
 GraphicsBox[{{}, {InsetBox[
     GraphicsBox[{{{}, {}, 
        TagBox[
         {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
          Opacity[1.], LineBox[CompressedData["
1:eJxN0n0wFHgYB/BdL6VcXkNLGEV5CwkbyWuOvI631NHmvF2nu5L2RrputhVd
tcQ1TgolVF7Krixnjo5jx8kpeTvcscsyXrLeit2zsnt3M9fz7DPzzDOf+T3z
ff75GcWcC4mXIxAI9H/7v+kbP9PTMhvvQvi/FDx1k3ikI64ffeBBfmEtKQzs
92rweREpDhwRJ3pxm0QFj1p/75lFSgcXawVdu0nKBdOVavfeIJWBj594yFxa
ZoOVpfQob4NmsEnwwkwbgwNOee3omr/yEqzDVucSid3ger5nV7dzL7g1sUjv
hKAfvLrnsOqzrwfBcmtVanomf4IdpNH1odUjYP+AljSvBnRsgWEQuRWdQ+ZO
6/6Bnj0XSeJvoAvHwi8nBYyCia2+HlkC9A61ShWaEG1F2fJXEoEL/kz824Ww
7Wi2rdcjPWd0QqmrUiUD3ZVu97rdnAd2Uv1d7gd7dPndz8mRbuir1beKF8Nl
9odmknfQZfZjaE/4DLT2vNbI0zz0MtHTy/0pmpI5nKr8E7pLO6l64FeZPIsi
ncRBmbz6A/52fHS6W+cViQD9rjO6rkOEZlWuU48Sxz7azcD+doXmJ2hGsyl3
VBud0B/unWyJ9phNY23yQLOcyeHH89GGOXNrFQtoRU68oDl7HDwn4nEHbPjg
sreNnSq3JsAq+k8WJycnwZlf1iUUG0+BhW5Vk6dp02CqLYet3TYD5lVzGD1G
b8Hrif0FZpfmwBbumyUJjQKwd4nRFzU6C+AU/VO7xqMWwZaCcOXBgCWwpuqS
EkeMVmguYO4uXAafsWsc3uL3Dlx1NKb4FyF6dU5XbSrvPbgu1Fs+98gKmOaT
8YA9hTYa9R0qzVgFO5HTc0m2QnCUQfcasQ9dTrU662guwnudWfwkOpoyTPQ2
q0S3T39TNd6LFi8wRw9Po62Fs6r31tHa5P15JhL0h5SLO2sIf8P/mmhoLnGW
R3eubTLrUESznAKZoUroO9/+aM/bio7b2O0hVEX7upzpoGug99OeB27TQksI
7pHGuuh8BQo1xFjmPVbHvmePTH7bm9UgM7RNmmdKgBW6Q2p6yecgWiR+T3Px
Rx9bvsEwp6I1uXUlchy04nf0MMfza2BCBYXJ1xCDk+8xszRa0S8sriupn10H
q/smW6apfACP7HvTl9qEZt13NZ6kbIBPMh3U9SXoKxkP6SOVEvCzGf0CFX8p
+HpRRjQ3EB0XMm9SHYze2dTECohA38yObM+MQZ92uLu8NRW9K327z+bHaMnB
y9sGy9HD8xO9j6vQORG1Jz+tQUvNQy5kNKFHerLvy/ehG66JYvsG0LmHTpmV
DqH9HlmxPbjony++ekmfRefts88OFqDP8wvDjBbRpv5f8VpW0ArE/rIcEXqs
7lBitBjdlFhqbbOBvmOovCqVov8B6HYdmw==
           "]]},
         Annotation[#, "Charting`Private`Tag$2750710#1"]& ], 
        TagBox[
         {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], 
          Opacity[1.], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxF13k4VH3cBnBUlhIpskSSaCFK4knqFlmyFFJokcoSFZH2lP2RSItEWQrJ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           "]]},
         Annotation[#, "Charting`Private`Tag$2750710#2"]& ], 
        TagBox[
         {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], 
          Opacity[1.], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxF2Xk4lN//P/CIEiUJRda0JwlRkicSWSMULbKkhRYhRQoVkSyVt1SUUhKK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           "]]},
         Annotation[#, "Charting`Private`Tag$2750710#3"]& ], 
        TagBox[
         {RGBColor[0.922526, 0.385626, 0.209179], AbsoluteThickness[1.6], 
          Opacity[1.], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxF2Xk01F/4B3BbJSShUCSKVlJoxRvpS6EkkkJZQ4tCqVQiyU5RUUShRNmL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           "]]},
         Annotation[#, "Charting`Private`Tag$2750710#4"]& ], 
        TagBox[
         {RGBColor[0.528488, 0.470624, 0.701351], AbsoluteThickness[1.6], 
          Opacity[1.], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxN2Xk0VP8fP3DSopSkjVJKeySJStIzIUpkTckeopCkpEJFpQUVlUTalJCl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           "]]},
         Annotation[#, "Charting`Private`Tag$2750710#5"]& ], 
        TagBox[
         {RGBColor[0.772079, 0.431554, 0.102387], AbsoluteThickness[1.6], 
          Opacity[1.], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxF2Xk0lH/0B3BLSZSyZK20IKS0SLt3RSEUUdYoSZIk0S71jUQRRSTKUilL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           "]]},
         Annotation[#, "Charting`Private`Tag$2750710#6"]& ], 
        TagBox[
         {RGBColor[0.363898, 0.618501, 0.782349], AbsoluteThickness[1.6], 
          Opacity[1.], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxF2Xc4lX/cB3Aiq8hqiIiWpJSotN4NyijRJHulZEQkpLJSqX4SDUqFX8sM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           "]]},
         Annotation[#, "Charting`Private`Tag$2750710#7"]& ], 
        TagBox[
         {RGBColor[1, 0.75, 0], AbsoluteThickness[1.6], Opacity[1.], 
          Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxNl3c8lX/4/yW7IppERhLKqE9UqJdKMhqKIkqSJC0VpWE0SNESDSRFJauy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           "]]},
         Annotation[#, "Charting`Private`Tag$2750710#8"]& ]}, {}},
      AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
      Axes->{True, True},
      AxesLabel->{
        FormBox[
         TagBox["\"x\"", HoldForm], TraditionalForm], None},
      AxesOrigin->{0, 0},
      BaseStyle->{FontFamily -> "Arial", FontSize -> 16},
      DisplayFunction->Identity,
      Frame->{{False, False}, {False, False}},
      FrameLabel->{{None, None}, {None, None}},
      FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      ImagePadding->All,
      Method->{
       "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
        None, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}},
      PlotRange->{{0, 2}, {0., 2.}},
      PlotRangeClipping->True,
      PlotRangePadding->{{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.05]}},
      Ticks->{Automatic, Automatic}], {180, -111.24611797498106}, 
     ImageScaled[{0.5, 0.5}], {360, 222.49223594996212}], InsetBox[
     GraphicsBox[{{{}, {}, 
        TagBox[
         {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
          Opacity[1.], LineBox[CompressedData["
1:eJxF2nc8le//B3AkJCskpEFGSpFIVF4lGaEoRRkhqzQolUhGNJFUkihlhBCl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           "]]},
         Annotation[#, "Charting`Private`Tag$2857515#1"]& ], 
        TagBox[
         {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], 
          Opacity[1.], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxN0n0wFHgYB/BdL6VcXkNLGEV5CwkbyWuOvI631NHmvF2nu5L2RrputhVd
tcQ1TgolVF7Krixnjo5jx8kpeTvcscsyXrLeit2zsnt3M9fz7DPzzDOf+T3z
ff75GcWcC4mXIxAI9H/7v+kbP9PTMhvvQvi/FDx1k3ikI64ffeBBfmEtKQzs
92rweREpDhwRJ3pxm0QFj1p/75lFSgcXawVdu0nKBdOVavfeIJWBj594yFxa
ZoOVpfQob4NmsEnwwkwbgwNOee3omr/yEqzDVucSid3ger5nV7dzL7g1sUjv
hKAfvLrnsOqzrwfBcmtVanomf4IdpNH1odUjYP+AljSvBnRsgWEQuRWdQ+ZO
6/6Bnj0XSeJvoAvHwi8nBYyCia2+HlkC9A61ShWaEG1F2fJXEoEL/kz824Ww
7Wi2rdcjPWd0QqmrUiUD3ZVu97rdnAd2Uv1d7gd7dPndz8mRbuir1beKF8Nl
9odmknfQZfZjaE/4DLT2vNbI0zz0MtHTy/0pmpI5nKr8E7pLO6l64FeZPIsi
ncRBmbz6A/52fHS6W+cViQD9rjO6rkOEZlWuU48Sxz7azcD+doXmJ2hGsyl3
VBud0B/unWyJ9phNY23yQLOcyeHH89GGOXNrFQtoRU68oDl7HDwn4nEHbPjg
sreNnSq3JsAq+k8WJycnwZlf1iUUG0+BhW5Vk6dp02CqLYet3TYD5lVzGD1G
b8Hrif0FZpfmwBbumyUJjQKwd4nRFzU6C+AU/VO7xqMWwZaCcOXBgCWwpuqS
EkeMVmguYO4uXAafsWsc3uL3Dlx1NKb4FyF6dU5XbSrvPbgu1Fs+98gKmOaT
8YA9hTYa9R0qzVgFO5HTc0m2QnCUQfcasQ9dTrU662guwnudWfwkOpoyTPQ2
q0S3T39TNd6LFi8wRw9Po62Fs6r31tHa5P15JhL0h5SLO2sIf8P/mmhoLnGW
R3eubTLrUESznAKZoUroO9/+aM/bio7b2O0hVEX7upzpoGug99OeB27TQksI
7pHGuuh8BQo1xFjmPVbHvmePTH7bm9UgM7RNmmdKgBW6Q2p6yecgWiR+T3Px
Rx9bvsEwp6I1uXUlchy04nf0MMfza2BCBYXJ1xCDk+8xszRa0S8sriupn10H
q/smW6apfACP7HvTl9qEZt13NZ6kbIBPMh3U9SXoKxkP6SOVEvCzGf0CFX8p
+HpRRjQ3EB0XMm9SHYze2dTECohA38yObM+MQZ92uLu8NRW9K327z+bHaMnB
y9sGy9HD8xO9j6vQORG1Jz+tQUvNQy5kNKFHerLvy/ehG66JYvsG0LmHTpmV
DqH9HlmxPbjony++ekmfRefts88OFqDP8wvDjBbRpv5f8VpW0ArE/rIcEXqs
7lBitBjdlFhqbbOBvmOovCqVov8B6HYdmw==
           "]]},
         Annotation[#, "Charting`Private`Tag$2857515#2"]& ]}, {}},
      AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
      Axes->{True, True},
      AxesLabel->{
        FormBox[
         TagBox["\"x\"", HoldForm], TraditionalForm], 
        FormBox[
         TagBox["\"(B*w)(x)\"", HoldForm], TraditionalForm]},
      AxesOrigin->{0, 0},
      BaseStyle->{FontFamily -> "Arial", FontSize -> 16},
      DisplayFunction->Identity,
      Frame->{{False, False}, {False, False}},
      FrameLabel->{{None, None}, {None, None}},
      FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      ImagePadding->All,
      Method->{
       "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
        None, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}},
      PlotRange->{{0., 1.9999999591836735`}, {0., 4.1}},
      PlotRangeClipping->True,
      PlotRangePadding->{{
         Scaled[0.02], 
         Scaled[0.02]}, {0, 0}},
      Ticks->{Automatic, Automatic}], {540, -111.24611797498106}, 
     ImageScaled[{0.5, 0.5}], {360, 222.49223594996212}]}, {}},
  BaselinePosition->Center,
  ImageSize->800,
  PlotRangePadding->{6, 5}]], "Output",
 CellChangeTimes->{3.884910966379444*^9, 3.884911021057876*^9, 
  3.8849114624344788`*^9, 3.8849121868436413`*^9, 3.884912347657336*^9, 
  3.884960189529373*^9, 3.884985754301968*^9, 3.884986874189665*^9, 
  3.884987119630711*^9, 3.884987280562757*^9, 3.884988526257024*^9, 
  3.8849906353004436`*^9, 3.884990954473968*^9, 3.884993076922357*^9, 
  3.884997626582955*^9, 3.8849978637483187`*^9, 3.8849980926474533`*^9},
 CellLabel->
  "Out[183]=",ExpressionUUID->"bcf7f057-481f-4f6f-a4b5-9e61cd372cdc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<convolve.pdf\>\"", ",", "bob5"}], "]"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.8849097313104973`*^9, 3.8849097383486137`*^9}, 
   3.884909785006761*^9, {3.8849110475869904`*^9, 3.884911059148411*^9}},
 CellLabel->
  "In[184]:=",ExpressionUUID->"7efd1113-e4af-4cea-a31e-90caab316da8"],

Cell[BoxData["\<\"convolve.pdf\"\>"], "Output",
 CellChangeTimes->{3.884911060957637*^9, 3.8849114684804783`*^9, 
  3.884912187058017*^9, 3.884985754503048*^9, 3.884986874405504*^9, 
  3.884987280860898*^9, 3.884988526448625*^9, 3.884990954696619*^9, 
  3.884993077331188*^9, 3.884997626928337*^9, 3.884997864061102*^9, 
  3.8849980929835663`*^9},
 CellLabel->
  "Out[184]=",ExpressionUUID->"beb8cf2c-efdf-43f6-8482-f170912e5146"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"wt", "[", "k_", "]"}], "=", 
  RowBox[{"FourierTransform", "[", 
   RowBox[{
    RowBox[{"w", "[", 
     RowBox[{"x", ",", "5"}], "]"}], ",", "x", ",", "k", ",", 
    RowBox[{"Assumptions", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", ">", "0"}], " ", "&&", " ", 
       RowBox[{"a", " ", "\[Element]", " ", "Reals"}]}], "}"}]}], ",", 
    RowBox[{"FourierParameters", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}]}], "}"}]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Bt", "[", "k_", "]"}], "=", 
  RowBox[{"FourierTransform", "[", 
   RowBox[{
    RowBox[{"B", "[", 
     RowBox[{"x", ",", "2"}], "]"}], ",", "x", ",", "k", ",", " ", 
    RowBox[{"Assumptions", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", ">", "0"}], " ", "&&", " ", 
       RowBox[{"a", " ", "\[Element]", " ", "Reals"}]}], "}"}]}], ",", 
    RowBox[{"FourierParameters", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}]}], "}"}]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.884897155764703*^9, 3.884897167698948*^9}, {
   3.8849083653080463`*^9, 3.884908400520018*^9}, 3.8849090859256363`*^9, 
   3.884909655044546*^9, {3.884960673421514*^9, 3.884960697267124*^9}, {
   3.884987160187747*^9, 3.884987233106986*^9}, {3.884987334170843*^9, 
   3.884987337770609*^9}, {3.8849908918309183`*^9, 3.884990896783516*^9}, {
   3.88499106628155*^9, 3.884991067888236*^9}, 3.8849970207104807`*^9},
 CellLabel->
  "In[185]:=",ExpressionUUID->"9911eb9b-c4f1-492b-ac07-cbf763130e65"],

Cell[BoxData[
 FractionBox[
  RowBox[{"25", " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{"3", "/", "2"}]], " ", 
   SuperscriptBox[
    RowBox[{"Cos", "[", 
     FractionBox["k", "5"], "]"}], "2"]}], 
  RowBox[{
   SqrtBox["2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "4"}], " ", 
      SuperscriptBox["k", "2"]}], "+", 
     RowBox[{"25", " ", 
      SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}]]], "Output",
 CellChangeTimes->{3.884897172730199*^9, 3.884908323683949*^9, 
  3.884908411904642*^9, 3.8849084544538*^9, 3.884908871977317*^9, 
  3.884908948999567*^9, 3.884909059358618*^9, 3.8849091049783154`*^9, 
  3.884909158594904*^9, 3.884909668753173*^9, 3.8849121970012827`*^9, 
  3.8849602525969353`*^9, 3.884960707142124*^9, 3.8849857561051283`*^9, 
  3.884986885511271*^9, 3.884987221032693*^9, 3.884987282515161*^9, 
  3.884987340614647*^9, 3.884988528339806*^9, 3.884990640549903*^9, 
  3.88499090079675*^9, 3.8849909547270613`*^9, 3.8849910717136087`*^9, 
  3.884993078751588*^9, 3.884997023442052*^9, 3.8849976288112907`*^9, 
  3.88499786586917*^9, 3.884998094837831*^9},
 CellLabel->
  "Out[185]=",ExpressionUUID->"ce9ae405-b2d2-4a1a-8f03-7609efa2c8d5"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   SqrtBox[
    FractionBox["2", "\[Pi]"]], " ", 
   RowBox[{"Sin", "[", 
    FractionBox["k", "2"], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Cos", "[", "k", "]"}], "-", 
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"Sin", "[", "k", "]"}]}]}], ")"}]}], "k"]], "Output",
 CellChangeTimes->{3.884897172730199*^9, 3.884908323683949*^9, 
  3.884908411904642*^9, 3.8849084544538*^9, 3.884908871977317*^9, 
  3.884908948999567*^9, 3.884909059358618*^9, 3.8849091049783154`*^9, 
  3.884909158594904*^9, 3.884909668753173*^9, 3.8849121970012827`*^9, 
  3.8849602525969353`*^9, 3.884960707142124*^9, 3.8849857561051283`*^9, 
  3.884986885511271*^9, 3.884987221032693*^9, 3.884987282515161*^9, 
  3.884987340614647*^9, 3.884988528339806*^9, 3.884990640549903*^9, 
  3.88499090079675*^9, 3.8849909547270613`*^9, 3.8849910717136087`*^9, 
  3.884993078751588*^9, 3.884997023442052*^9, 3.8849976288112907`*^9, 
  3.88499786586917*^9, 3.884998094961413*^9},
 CellLabel->
  "Out[186]=",ExpressionUUID->"ac507022-e5e8-4768-8c9b-c870485259fc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"bw", "[", "x_", "]"}], "=", 
  RowBox[{"aaa", "*", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"InverseFourierTransform", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"wt", "[", "k", "]"}], "*", 
       RowBox[{"Bt", "[", "k", "]"}]}], ",", "k", ",", "x", ",", 
      RowBox[{"FourierParameters", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}]}], "}"}]}], ",", 
      RowBox[{"Assumptions", "->", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"a", ">", "0"}], " ", "&&", " ", 
         RowBox[{"a", " ", "\[Element]", " ", "Reals"}]}], " ", "}"}]}], ",", 
      
      RowBox[{"FourierParameters", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}]}], "}"}]}]}], "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8849873034019117`*^9, 3.884987313536563*^9}, {
  3.884987344284576*^9, 3.8849873734482203`*^9}, {3.884988056771409*^9, 
  3.884988073245324*^9}, {3.8849881715455513`*^9, 3.884988174278614*^9}, {
  3.884988213595745*^9, 3.884988216940044*^9}, {3.884990474136792*^9, 
  3.884990477634354*^9}, {3.884993730365921*^9, 3.8849937314728317`*^9}, {
  3.884998049871977*^9, 3.884998051305336*^9}},
 CellLabel->
  "In[187]:=",ExpressionUUID->"91cf3ba3-8564-4ebe-a373-4af376749af0"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"4", " ", 
    SqrtBox["2"]}]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SqrtBox["2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sign", "[", 
        RowBox[{
         FractionBox["11", "10"], "-", "x"}], "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"Sign", "[", 
         RowBox[{
          FractionBox["3", "2"], "-", "x"}], "]"}]}], "+", 
       RowBox[{"Sign", "[", 
        RowBox[{
         FractionBox["19", "10"], "-", "x"}], "]"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sign", "[", 
        RowBox[{
         FractionBox["11", "10"], "-", "x"}], "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"Sign", "[", 
         RowBox[{
          FractionBox["3", "2"], "-", "x"}], "]"}]}], "+", 
       RowBox[{"Sign", "[", 
        RowBox[{
         FractionBox["19", "10"], "-", "x"}], "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"5", " ", "\[Pi]", " ", "x"}], "2"], "]"}], "-", 
       RowBox[{"Sin", "[", 
        FractionBox[
         RowBox[{"5", " ", "\[Pi]", " ", "x"}], "2"], "]"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"Sign", "[", 
      RowBox[{
       FractionBox["1", "10"], "-", "x"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SqrtBox["2"]}], "+", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"5", " ", "\[Pi]", " ", "x"}], "2"], "]"}], "+", 
       RowBox[{"Sin", "[", 
        FractionBox[
         RowBox[{"5", " ", "\[Pi]", " ", "x"}], "2"], "]"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"Sign", "[", 
      RowBox[{
       FractionBox["9", "10"], "-", "x"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SqrtBox["2"]}], "+", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"5", " ", "\[Pi]", " ", "x"}], "2"], "]"}], "+", 
       RowBox[{"Sin", "[", 
        FractionBox[
         RowBox[{"5", " ", "\[Pi]", " ", "x"}], "2"], "]"}]}], ")"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"Sign", "[", 
      RowBox[{
       FractionBox["1", "2"], "-", "x"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SqrtBox["2"], "+", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"5", " ", "\[Pi]", " ", "x"}], "2"], "]"}], "+", 
       RowBox[{"Sin", "[", 
        FractionBox[
         RowBox[{"5", " ", "\[Pi]", " ", "x"}], "2"], "]"}]}], ")"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.88499050618375*^9, 3.884990667811099*^9, 
  3.884990954908629*^9, 3.884991103065442*^9, 3.884993686984923*^9, 
  3.8849970139207373`*^9, 3.884997055754719*^9, 3.884997652603471*^9, 
  3.8849978895210238`*^9, 3.88499811783689*^9},
 CellLabel->
  "Out[187]=",ExpressionUUID->"4e1dcc58-da68-4fb5-a53c-3035d8c3f064"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"bw", "[", "x", "]"}], ",", 
      RowBox[{
       RowBox[{"bw", "[", "x", "]"}], "-", 
       RowBox[{"c", "[", 
        RowBox[{"x", ",", "5"}], "]"}]}], ",", 
      RowBox[{"c", "[", 
       RowBox[{"x", ",", "5"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "0", ",", "2"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.884987972955138*^9, 3.884988008691906*^9}, {
   3.884988128305893*^9, 3.884988140552843*^9}, {3.884988340670226*^9, 
   3.8849884154376183`*^9}, {3.884991009217391*^9, 3.884991020286968*^9}, {
   3.8849911102633047`*^9, 3.884991130453483*^9}, 3.884991314093487*^9, {
   3.884997073532976*^9, 3.8849970749287977`*^9}, {3.8849975087648706`*^9, 
   3.8849975128459597`*^9}},
 CellLabel->
  "In[188]:=",ExpressionUUID->"d7876942-0076-40ca-9937-1d5b1b5c11a6"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJxTTMoPSmViYGDQAGIQ7ZX64uKBl6l2Z6zr0+YtWLbH++z1TXMlU+xh/PCU
73snSZbA+Xf12517JVvsGaBggah/W5fkFDi/+uz0I2G7psDVh7U+YFKOngrn
G9pqOr7/Defb8HwtrN89Zxqc/3zNrr3tttPh/EMpzH+C702Hmz9XxsdKoX4G
nF9xZUrFG/mZcPMDJ9/K8lObB5dv5Nis3im5BG7ejLtVzlv/rYPzIyIXrv/w
cQuc//52CNciqa1w89riOFKDnRF8mYe797PkIPibk/Oltk1B8L2eKZWm70Xw
H2RcOy/xDM63KX/dqXWKbxucz5dn21ptDufvyarg/uBwC8E/2nQziq12O5wf
w9q7dftSON/mU7uDQOY5hHwn15csqe8IvkLv8qOn5XfA1W/nj1ao9YDz9/hN
4qvWK0Twn4ocunp/JoJfM73UYOIhhH5hKc1up9c74OG7as6dp5+Fd8LVO8hP
cFhqA+fbXF/oPDssFSE/wdr7xtl8BB8AlkUwLQ==
       "]], LineBox[CompressedData["
1:eJwVj3k4lAsbxi2dEgonRJSU5bRJReLDjSKFROpwyh4nJIpS2R2tJLTadUIq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       "]], LineBox[CompressedData["
1:eJwV0nk4VdsfBnAkJJVSinBNoYuSIRrfco1REZUKxc1UyZAQlZJQiGiWm9JE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       "]], LineBox[CompressedData["
1:eJxTTMoPSmViYGCQBGIQ3TfjmwvbpTf2jAxg4OC66+F33jtv7P/9BwN7v14t
7w/PEPIJxns+bvmDkC+66TujUugtXH6aauFTJjsEf2fhFKOeTASfgev2mXkH
3sL1uy9STN8o/g7Ovx9/wMVz1zu4+nLZeKWHMe/tGaD8F1Wtc9z/vIfL67wJ
5b7u+wGuf8FfpS7fJR/g8sL8HziO/ELIC/ye9Ula+SPcPJ7nrneKvRF8rljp
i/PjP8L1c1z+cPR0MYLP3hd94GEtQj2b57Fd39sR/LZlv7cz9SL4rCyGW3kn
IfhHNp02njwFwd+5ueXun2kIPgC6RZvC
       "]], LineBox[CompressedData["
1:eJwV1Hs4VtkXB3AUkiG5zAzTkKZMueRaIvlWlFQmRRFdhcygUlTS5E5CCRlE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       "]], LineBox[CompressedData["
1:eJwVkXk01fkfxoUioeyS6JpwhZSiMHkiZRnZUiSVJZQaRSUxlqEmlTaTrSRG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       "]], LineBox[CompressedData["
1:eJxTTMoPSmViYGDQAGIQ7e5TrcSc+c+eAQq6FKy3Hs9B8B+f/rOpKv+f/Rnr
+rR5C5bZTFFqWPegBCH//Xzb0jX1CH5Atcfi+CYEf4Ua10KhVgQ/qrZ3TkUX
3Lw9e7SmTHaZiuA3tC5svLMKoZ63nN0rcS1CflZGrtCz9Qj3bPa2XPx+C0L9
M8GLR5j2I/je8xg4NC8j+GLb4/tKfyP4a1/Izubz+Q/nd8xtTbjnh+CnBL1V
XReI4Mvs2bPBN/w/3D1d/dHHepIQ/AyzmR+5KhHqlVpEPNiXIfj/LGp4r69A
8G++fXxp2WqE/gnhm2PdNiL4/7WCilv3INTfudg/j/kyXN5mR9v35MtXEfJT
rOM1F99A6C/4cOxd0W0E33up3hanewj9uyrOnmx8idA/Tde0P/ANQr7w0ZwQ
xfcIeQ2fnPsHviD4LIxXlkz4juA/2GqdlfALYd+erMX6Bn8R/Ony3F///0fw
AcE0+9E=
       "]]},
     Annotation[#, "Charting`Private`Tag$2884701#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[{{4.081632653061224*^-8, -1.570092458683775*^-16}, {
       0.0024536209154974223`, -1.570092458683775*^-16}, {
       0.004907201014668314, -1.570092458683775*^-16}, {0.009814361213010098, 
       0.}, {0.019628681609693666`, 0.}, {
       0.020242076634486388`, -1.570092458683775*^-16}, {
       0.02085547165927911, -1.570092458683775*^-16}, {0.021468866684071834`, 
       1.570092458683775*^-16}, {0.022082261708864556`, 
       1.570092458683775*^-16}, {0.02269565673365728, 
       1.570092458683775*^-16}, {0.02330905175845, 0.}, {
       0.023922446783242724`, 0.}, {
       0.024535841808035447`, -1.570092458683775*^-16}, {0.02944300200637723, 
       0.}, {0.0392573224030608, 1.570092458683775*^-16}, {
       0.06053701828698904, 1.570092458683775*^-16}, {0.08181671417091729, 
       1.570092458683775*^-16}, {
       0.0993622448979592, -1.570092458683775*^-16}}], 
      LineBox[{{0.10063775510204082`, -1.2447149159901943`*^-17}, {
       0.1605152976377521, 1.3877787807814457`*^-16}, {0.20277693831632224`, 
       1.1102230246251565`*^-16}, {0.24221824019642277`, 
       5.551115123125783*^-17}, {0.2849616522576456, 
       1.1102230246251565`*^-16}, {0.32692554184692935`, 0.}, {
       0.3660690926377435, 0.}, {
       0.4085147536096799, -2.220446049250313*^-16}, {
       0.44814007578314674`, -2.220446049250313*^-16}, {
       0.48698587548467454`, -1.1102230246251565`*^-16}, {
       0.49936224489795916`, -1.1102230246251565`*^-16}}], 
      LineBox[{{0.5006377551020408, 0.}, {0.5684613564515052, 0.}, {
       0.611091037716808, 2.220446049250313*^-16}, {0.6529411965101717, 0.}, {
       0.6919710165050659, 0.}, {0.7343029466810822, 0.}, {0.773814538058629, 
       0.}, {0.816628239617298, 2.220446049250313*^-16}, {0.858662418704028, 
       2.220446049250313*^-16}, {0.8978762589922885, 
       2.220446049250313*^-16}, {
       0.8985405707183727, -2.220446049250313*^-16}, {
       0.8992048824444567, -2.220446049250313*^-16}, {
       0.8993622448979592, -2.220446049250313*^-16}}], LineBox[CompressedData["
1:eJxN1Ak41HkcBvCRQtHSIKsldEyIDizlisaRnMmdpZoUpSEkKkmNczVKJSLJ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       "]], LineBox[CompressedData["
1:eJxNlAk41Pkfx6eUa63YnLlWRJjocKxMYx0rGiSxjhzLIleUo0sSf7TZlHKE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       "]], LineBox[CompressedData["
1:eJxFkws01HkUx8erKTslsq1U3kTokEr4l7dULFOhtCPPTdJ4bEpklFKTypJn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       "]], LineBox[CompressedData["
1:eJxTTMoPSmViYGCQBGIQ7e5TrcSc+c+eAQrWvpCdzefzH87vmNuacM8PwU8J
equ6LhDBl9mzZ4Nv+H/7M9b1afMWLNvT1R99rCcJwc8wm/mRqxKhXqlFxIN9
GYL/z6KG9/oKBP/m28eXlq1G6J8QvjnWbSOC/18rqLh1D0L9nYv985gvw+Vt
drR9T758FSE/xTpec/ENhP6CD8feFd1G8L2X6m1xuofQv6vi7MnGlwj903RN
+wPfIOQLH80JUXyPkNfwybl/4AuCz8J4ZcmE7wj+g63WWQm/EPbtyVqsb/AX
wZ8uz/31/38EHwBVlqX3
       "]]},
     Annotation[#, "Charting`Private`Tag$2884701#2"]& ], 
    TagBox[
     {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJxTTMoPSmViYGAQA2IQ7ZX64uKBl6l2DFDA4ixVcF/SxR7GN54/Y85myRA4
3/vs9U1zJVPg/PCU73snSZbA+Xf12517JVvg/AWi/m1dklPg/EaOzeqdkkvg
/IjIhes/fNwC57+/HcK1SGornN8Wx5Ea7Izgb07Ol9o2BcHny7NtrTbfBucf
bboZxVa7Hc6PYe3dun0pgv+p3UEg8xyCr9C7/Ohp+R1wfs30UoOJhxB8YSnN
bqfXCP6qOXeefhbeCedfX+g8OywVwZ9g7X3jbD6CDwByqlNw
       "]], LineBox[CompressedData["
1:eJwVz3k81PkfB/ChVkLRhlhKrGMrSVKOH15SjkIhtTrI2SYpRbdjWLpI6Njc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       "]], LineBox[CompressedData["
1:eJwV0ns0VdkDB3AkJEpRSSiPUCh5RKW+ZQhReVUaVEwoJY+EPFKSFFKkt0np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       "]], LineBox[CompressedData["
1:eJxTTMoPSmViYGAQB2IQ3TfjmwvbpTf2DBDg4Lrr4XfeOwi+X6+W94dnCH6C
8Z6PW/4g+EU3fWdUCr2F86epFj5lskPwdxZOMerJRPAZuG6fmXcAwXdfpJi+
UfwdnH8//oCL5y4Ev1w2XulhzHs4X+dNKPd13w9wvjD/B44jvxB8gd+zPkkr
f4TzeZ673in2RvC5YqUvzo9H8Dkufzh6uhjBZ++LPvCwFsFn8zy263s7gt+2
7Pd2pl4En5XFcCvvJAT/yKbTxpOnIPg7N7fc/TMNwQcAUWpoDw==
       "]], LineBox[CompressedData["
1:eJwV1Hs0VtkbB3BJLonk0gxjiKmmC7m9JZJvk0oqpdRQukjCDAqR0AxCjWsG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       "]], LineBox[CompressedData["
1:eJwV0Xc813kcB3AZGaGMkJG4rCQSMi4vpIyTlTKSjMyconLSGUddKo1zGUno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       "]], LineBox[CompressedData["
1:eJxTTMoPSmViYGBQB2IQ7e5TrcSc+c+eAQq6FKy3Hs9B8B+f/rOpKh/Bn6LU
sO5BCYL//Xzb0jX1CH5Atcfi+CYEf4Ua10KhVgQ/qrZ3TkUXgr9Ha8pkl6kI
fkPrwsY7qxB83nJ2r8S1CP6sjFyhZ+sR/M3elovfb0HwnwlePMK0H8H3nsfA
oXkZwRfbHt9X+hvBX/tCdjafz384v2Nua8I9PwQ/Jeit6rpABF9mz54NvuEI
fld/9LGeJAQ/w2zmR65KBF+pRcSDfRmC/8+ihvf6CgT/5tvHl5atRvAnhG+O
dduI4P/XCipu3YPg37nYP4/5MoK/o+178uWrCP4U63jNxTcQfO+leluc7iH4
uyrOnmx8ieBP0zXtD3yD4Bc+mhOi+B7B1/DJuX/gC4LPwnhlyYTvCP6DrdZZ
Cb8Q/D1Zi/UN/iL40+W5v/7/j+ADACTWq2U=
       "]]},
     Annotation[#, "Charting`Private`Tag$2884701#3"]& ], {}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  BaseStyle->{FontFamily -> "Arial", FontSize -> 16},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 2}, {-8.881784197001252*^-16, 2.0000000000000004`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.884987990024472*^9, 3.88498800902873*^9}, {
   3.884988122044475*^9, 3.884988141468472*^9}, {3.88498836952633*^9, 
   3.884988417101269*^9}, 3.88499029404548*^9, 3.8849905185247726`*^9, 
   3.884990673683544*^9, 3.884990955087242*^9, {3.884991010954274*^9, 
   3.88499102079464*^9}, {3.884991107582519*^9, 3.884991131439262*^9}, 
   3.884993687523418*^9, {3.88499706645746*^9, 3.884997075444397*^9}, 
   3.884997652762742*^9, 3.884997889655961*^9, 3.884998117994788*^9},
 CellLabel->
  "Out[188]=",ExpressionUUID->"bd538fd6-9562-46b3-8760-f52e5b04059a"]
}, Open  ]]
},
WindowSize->{1047, 993},
WindowMargins->{{50, Automatic}, {Automatic, 11}},
FrontEndVersion->"13.1 for Mac OS X ARM (64-bit) (June 16, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"099ab605-1b61-4102-8c05-a571c906262b"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 815, 23, 94, "Input",ExpressionUUID->"3857a307-e33d-46af-b611-5b0a99eb7018"],
Cell[1376, 45, 416, 11, 73, "Input",ExpressionUUID->"2ecd1c00-1a55-4184-ae15-f79eaa1d40d3"],
Cell[CellGroupData[{
Cell[1817, 60, 985, 24, 52, "Input",ExpressionUUID->"1a2e6f02-e069-4f91-8956-f74fe762bb08"],
Cell[2805, 86, 946, 16, 50, "Output",ExpressionUUID->"a760269b-2735-4313-a771-c966a07d642f"]
}, Open  ]],
Cell[3766, 105, 174, 3, 30, "Input",ExpressionUUID->"ebb36c2d-8f55-46d2-b074-6d0e450e6b81"],
Cell[CellGroupData[{
Cell[3965, 112, 3642, 85, 115, "Input",ExpressionUUID->"8ef46e23-9320-4850-9662-8f0f362bf433"],
Cell[7610, 199, 2396, 53, 89, "Output",ExpressionUUID->"2a62fb3d-c802-4a81-8b1c-1a457053d48a"],
Cell[10009, 254, 31733, 556, 273, "Output",ExpressionUUID->"0a53ef2e-2095-42a5-9b91-689b918db4d1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41779, 815, 771, 20, 30, "Input",ExpressionUUID->"46c98381-e3a7-4e4f-8672-5fa7339c476d"],
Cell[42553, 837, 1366, 20, 34, "Output",ExpressionUUID->"b8e37614-c22c-4e0e-8d3a-9add6acfcadb"]
}, Open  ]],
Cell[43934, 860, 177, 3, 30, "Input",ExpressionUUID->"f58d5368-b820-4d73-86a7-91518fe3d4e4"],
Cell[CellGroupData[{
Cell[44136, 867, 717, 18, 30, "Input",ExpressionUUID->"64bfdba4-04e7-41ac-9a16-7d5c3135b310"],
Cell[44856, 887, 1052, 24, 49, "Output",ExpressionUUID->"bc9f4403-a26d-4e5e-8128-f9b623f11494"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45945, 916, 891, 20, 30, "Input",ExpressionUUID->"792da5e8-9394-4a9b-b2ff-edf8788b6f71"],
Cell[46839, 938, 4068, 87, 254, "Output",ExpressionUUID->"4924a80f-8b0d-4f5e-b497-25a04a604826"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50944, 1030, 776, 18, 52, "Input",ExpressionUUID->"6f012659-3a1b-4355-ab6d-8bfb2d2b8a6b"],
Cell[51723, 1050, 34943, 626, 276, "Output",ExpressionUUID->"1e45c768-3ed1-41b3-805f-0b72dd19d079"]
}, Open  ]],
Cell[CellGroupData[{
Cell[86703, 1681, 251, 5, 30, "Input",ExpressionUUID->"f0eec6aa-7c35-4f49-95f9-6444ec52a708"],
Cell[86957, 1688, 450, 7, 34, "Output",ExpressionUUID->"bb1847f9-ab34-481e-ac60-1f687071023b"]
}, Open  ]],
Cell[87422, 1698, 177, 3, 30, "Input",ExpressionUUID->"a073dc86-42e8-41e3-bd9e-a755985a50cb"],
Cell[CellGroupData[{
Cell[87624, 1705, 1915, 52, 73, "Input",ExpressionUUID->"7cb618b5-399f-4f08-b1dd-3a9fb84704fe"],
Cell[89542, 1759, 65964, 1116, 230, "Output",ExpressionUUID->"39820c3d-7c16-470d-b805-64901a806fb6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[155543, 2880, 2063, 45, 73, "Input",ExpressionUUID->"b2b62598-adbb-46c0-8fcb-c0b960983612"],
Cell[157609, 2927, 2813, 89, 167, "Output",ExpressionUUID->"34b049c5-c6a6-4944-bc3d-c41034b46bf5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[160459, 3021, 1090, 32, 52, "Input",ExpressionUUID->"caea2f8a-27d1-4165-9fc0-4dec2f658c74"],
Cell[161552, 3055, 2805, 89, 167, "Output",ExpressionUUID->"00cde7a8-220c-4b6f-a095-0cc0a4403ff6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[164394, 3149, 1568, 34, 52, "Input",ExpressionUUID->"fe3bdc33-358c-46ab-b970-bcde55489d57"],
Cell[165965, 3185, 18067, 316, 261, "Output",ExpressionUUID->"f281e5da-218e-4c1a-98d5-62ae8690f4ca"]
}, Open  ]],
Cell[CellGroupData[{
Cell[184069, 3506, 627, 16, 30, "Input",ExpressionUUID->"d6c08a0f-b086-4bda-ab71-914ab07e5a47"],
Cell[184699, 3524, 83880, 1423, 276, "Output",ExpressionUUID->"bcf7f057-481f-4f6f-a4b5-9e61cd372cdc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[268616, 4952, 371, 8, 52, "Input",ExpressionUUID->"7efd1113-e4af-4cea-a31e-90caab316da8"],
Cell[268990, 4962, 430, 7, 34, "Output",ExpressionUUID->"beb8cf2c-efdf-43f6-8482-f170912e5146"]
}, Open  ]],
Cell[CellGroupData[{
Cell[269457, 4974, 1594, 38, 52, "Input",ExpressionUUID->"9911eb9b-c4f1-492b-ac07-cbf763130e65"],
Cell[271054, 5014, 1193, 28, 68, "Output",ExpressionUUID->"ce9ae405-b2d2-4a1a-8f03-7609efa2c8d5"],
Cell[272250, 5044, 1095, 23, 65, "Output",ExpressionUUID->"ac507022-e5e8-4768-8c9b-c870485259fc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[273382, 5072, 1314, 31, 73, "Input",ExpressionUUID->"91cf3ba3-8564-4ebe-a373-4af376749af0"],
Cell[274699, 5105, 2875, 89, 133, "Output",ExpressionUUID->"4e1dcc58-da68-4fb5-a53c-3035d8c3f064"]
}, Open  ]],
Cell[CellGroupData[{
Cell[277611, 5199, 932, 22, 52, "Input",ExpressionUUID->"d7876942-0076-40ca-9937-1d5b1b5c11a6"],
Cell[278546, 5223, 40894, 705, 260, "Output",ExpressionUUID->"bd538fd6-9562-46b3-8760-f52e5b04059a"]
}, Open  ]]
}
]
*)



==> chapter10_Fourier_Transforms/Mathematica_notebooks_Fourier/convolution_via_Fourier.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     33338,        744]
NotebookOptionsPosition[     30778,        695]
NotebookOutlinePosition[     31173,        711]
CellTagsIndexPosition[     31130,        708]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Always", " ", "put", " ", "these", " ", "at", " ", "the", " ", "start", 
    " ", "of", " ", "a", " ", 
    RowBox[{"notebook", "!"}]}], "  ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Clear", "[", "Derivative", "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"SetOptions", "[", 
     RowBox[{"Plot", ",", 
      RowBox[{"BaseStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"FontFamily", "\[Rule]", "\"\<Arial\>\""}], ",", 
         RowBox[{"FontSize", "\[Rule]", "16"}]}], "}"}]}]}], "]"}], 
    ";"}]}]}]], "Input",
 CellLabel->
  "In[247]:=",ExpressionUUID->"c33b68f6-9ed9-4b54-b6e1-1bc49af810f8"],

Cell[BoxData[
 RowBox[{"(*", " ", "Convolution", "  ", "*)"}]], "Input",
 CellChangeTimes->{{3.885341504166893*^9, 
  3.885341506808844*^9}},ExpressionUUID->"03fc069a-10bc-4749-9f49-\
c181e22f2e3d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"f", "[", "x_", "]"}], "=", 
    RowBox[{"2", 
     RowBox[{"Sqrt", "[", "2", "]"}], 
     RowBox[{"Exp", "[", 
      RowBox[{"-", 
       RowBox[{"x", "^", "2"}]}], "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"g", "[", "x_", "]"}], "=", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"HeavisideTheta", "[", 
       RowBox[{"x", "+", "a"}], "]"}], "-", 
      RowBox[{"HeavisideTheta", "[", 
       RowBox[{"x", "-", "a"}], "]"}]}], ")"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fg", "[", "x_", "]"}], "=", 
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"2", " ", "Pi"}], "]"}]}], 
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"x", "-", "xi"}], "]"}], 
        RowBox[{"g", "[", "xi", "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"xi", ",", 
         RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}]}], 
      "]"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.885341415577221*^9, 3.885341475006057*^9}, {
  3.885341845396523*^9, 3.885341850636159*^9}, {3.8853422597637653`*^9, 
  3.885342266584434*^9}, {3.885342351360982*^9, 3.885342357412657*^9}},
 CellLabel->
  "In[293]:=",ExpressionUUID->"ffae12e9-5220-4c35-ae42-8ae8f2801d3c"],

Cell[BoxData[
 RowBox[{"2", " ", 
  SqrtBox["2"], " ", 
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{"-", 
    SuperscriptBox["x", "2"]}]]}]], "Output",
 CellChangeTimes->{{3.885341468687145*^9, 3.885341475858985*^9}, 
   3.885341852742218*^9, 3.885342268179467*^9, 3.885342360826638*^9},
 CellLabel->
  "Out[293]=",ExpressionUUID->"1e6440cd-d86a-4289-af3e-871d9818e3d8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"HeavisideTheta", "[", 
    RowBox[{
     RowBox[{"-", "a"}], "+", "x"}], "]"}]}], "+", 
  RowBox[{"HeavisideTheta", "[", 
   RowBox[{"a", "+", "x"}], "]"}]}]], "Output",
 CellChangeTimes->{{3.885341468687145*^9, 3.885341475858985*^9}, 
   3.885341852742218*^9, 3.885342268179467*^9, 3.8853423608282146`*^9},
 CellLabel->
  "Out[294]=",ExpressionUUID->"063cb83f-0e44-413d-bd07-4643b4f98cea"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Erf", "[", 
   RowBox[{"a", "-", "x"}], "]"}], "+", 
  RowBox[{"Erf", "[", 
   RowBox[{"a", "+", "x"}], "]"}]}]], "Output",
 CellChangeTimes->{{3.885341468687145*^9, 3.885341475858985*^9}, 
   3.885341852742218*^9, 3.885342268179467*^9, 3.8853423618411217`*^9},
 CellLabel->
  "Out[295]=",ExpressionUUID->"d7c7d7e3-0787-4667-ae73-29871315a8ac"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Check", " ", "it"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"fgt", "[", "xi", "]"}], "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"FourierTransform", "[", 
     RowBox[{
      RowBox[{"fg", "[", "x", "]"}], ",", "x", ",", "xi", ",", 
      RowBox[{"Assumptions", "->", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"a", ">", "0"}], " ", "&&", " ", 
         RowBox[{"a", " ", "\[Element]", " ", "Reals"}]}], "}"}]}], ",", 
      RowBox[{"FourierParameters", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}]}], "}"}]}]}], "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.885341830252194*^9, 3.885341835431142*^9}, {
  3.88534187080317*^9, 3.885341887837822*^9}, {3.8853425402057323`*^9, 
  3.885342544140463*^9}},
 CellLabel->
  "In[304]:=",ExpressionUUID->"2a6ca0f9-3d51-48e9-a2d1-5f6df11cfdf9"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     FractionBox[
      SuperscriptBox["xi", "2"], "4"]}]], " ", 
   SqrtBox[
    FractionBox["2", "\[Pi]"]], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{"a", " ", "xi"}], "]"}]}], "xi"]], "Output",
 CellChangeTimes->{3.885342574858473*^9},
 CellLabel->
  "Out[304]=",ExpressionUUID->"6ba4dc93-2fd5-40d6-88ee-8409987f5225"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TeXForm", "[", 
  RowBox[{"fgt", "[", "xi", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.885342569888114*^9, 3.8853425844114237`*^9}},
 CellLabel->
  "In[306]:=",ExpressionUUID->"6db249a3-3358-490e-abe4-1b38af79c3e5"],

Cell["\<\
\\frac{2 \\sqrt{\\frac{2}{\\pi }} e^{-\\frac{\\xi ^2}{4}} \\sin (a \\xi \
)}{\\xi }\
\>", "Output",
 CellChangeTimes->{
  3.885342527522414*^9, {3.8853425787303953`*^9, 3.885342585096018*^9}},
 CellLabel->
  "Out[306]//TeXForm=",ExpressionUUID->"8065d287-01c6-4b10-8123-4e905091a507"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", "  ", 
  RowBox[{"Compute", " ", "Fourier", " ", "Transforms"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.8853415104927998`*^9, 
  3.885341519402939*^9}},ExpressionUUID->"d89e629b-7fc8-421f-bd2c-\
13cb1fb80598"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ft", "[", "xi_", "]"}], "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"FourierTransform", "[", 
    RowBox[{
     RowBox[{"f", "[", "x", "]"}], ",", "x", ",", "xi", ",", 
     RowBox[{"Assumptions", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a", ">", "0"}], " ", "&&", " ", 
        RowBox[{"a", " ", "\[Element]", " ", "Reals"}]}], "}"}]}], ",", 
     RowBox[{"FourierParameters", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"-", "1"}]}], "}"}]}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gt", "[", "xi", "]"}], "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"FourierTransform", "[", 
    RowBox[{
     RowBox[{"g", "[", "x", "]"}], ",", "x", ",", "xi", ",", 
     RowBox[{"Assumptions", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a", ">", "0"}], " ", "&&", " ", 
        RowBox[{"a", " ", "\[Element]", " ", "Reals"}]}], "}"}]}], ",", 
     RowBox[{"FourierParameters", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"-", "1"}]}], "}"}]}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.885341523795887*^9, 3.8853415799626503`*^9}},
 CellLabel->
  "In[297]:=",ExpressionUUID->"697f8f08-4bdd-40d4-ade7-b6967d701ec7"],

Cell[BoxData[
 RowBox[{"2", " ", 
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{"-", 
    FractionBox[
     SuperscriptBox["xi", "2"], "4"]}]]}]], "Output",
 CellChangeTimes->{3.885341583309297*^9, 3.885342312848421*^9, 
  3.885342399928681*^9},
 CellLabel->
  "Out[297]=",ExpressionUUID->"dc928518-bb46-4d7a-84c5-3ce5d4676e5b"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SqrtBox[
    FractionBox["2", "\[Pi]"]], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{"a", " ", "xi"}], "]"}]}], "xi"]], "Output",
 CellChangeTimes->{3.885341583309297*^9, 3.885342312848421*^9, 
  3.885342400018602*^9},
 CellLabel->
  "Out[298]=",ExpressionUUID->"eb7a5ed5-f6cf-4e8f-81e9-c28f433e1010"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ftgt", "[", "xi", "]"}], "=", " ", 
  RowBox[{
   RowBox[{"ft", "[", "xi", "]"}], 
   RowBox[{"gt", "[", "xi", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.885341963995758*^9, 3.885341991738579*^9}, 
   3.885342219584486*^9},
 CellLabel->
  "In[299]:=",ExpressionUUID->"195dd3cb-e615-4a3d-896b-9a47e9d15d8b"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     FractionBox[
      SuperscriptBox["xi", "2"], "4"]}]], " ", 
   SqrtBox[
    FractionBox["2", "\[Pi]"]], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{"a", " ", "xi"}], "]"}]}], "xi"]], "Output",
 CellChangeTimes->{3.885341992510406*^9, 3.885342225631056*^9, 
  3.885342316276743*^9, 3.8853424000494423`*^9},
 CellLabel->
  "Out[299]=",ExpressionUUID->"3d2c19bb-519b-457f-b500-19e3c40c101a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Inverse", " ", "transform"}], "*)"}]], "Input",
 CellChangeTimes->{{3.885341586980927*^9, 
  3.885341590821802*^9}},ExpressionUUID->"fed5d9b0-b702-46a2-a1ff-\
614017260fbe"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"g", "[", "x", "]"}], "=", "\[IndentingNewLine]", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"InverseFourierTransform", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"ft", "[", "xi", "]"}], 
       RowBox[{"gt", "[", "xi", "]"}]}], ",", "xi", ",", "x", ",", 
      RowBox[{"Assumptions", "->", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"a", ">", "0"}], " ", "&&", " ", 
         RowBox[{"a", " ", "\[Element]", " ", "Reals"}]}], "}"}]}], ",", 
      RowBox[{"FourierParameters", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}]}], "}"}]}]}], "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8853407128993673`*^9, 3.885340713620344*^9}, 
   3.885341154697207*^9, {3.885341626785149*^9, 3.885341682103447*^9}, 
   3.885342330067727*^9, {3.88534284717515*^9, 3.885342847561644*^9}},
 CellLabel->
  "In[307]:=",ExpressionUUID->"b7d6612a-780a-47b3-919d-a83937542ac8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Erf", "[", 
   RowBox[{"a", "-", "x"}], "]"}], "+", 
  RowBox[{"Erf", "[", 
   RowBox[{"a", "+", "x"}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.885340846136902*^9, {3.885341646642668*^9, 3.8853416845019503`*^9}, 
   3.885342330938088*^9, 3.8853424177677107`*^9, 3.885342848416367*^9},
 CellLabel->
  "Out[307]=",ExpressionUUID->"ce080eff-7b0b-4f4b-b270-a7c514f0d9e2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"a", "=", "1"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"g", "[", "x", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "5"}], ",", "5"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.8853428524047747`*^9, 3.885342868839004*^9}},
 CellLabel->
  "In[309]:=",ExpressionUUID->"c33599f3-9222-4494-bdc0-a70a35d4ef05"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.885342861701345*^9, 3.885342869589511*^9}},
 CellLabel->
  "Out[309]=",ExpressionUUID->"673b6eb8-6916-48c8-bc21-114f4d3af9b2"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwt23c8Vf8fB/BrqyS0jIaVykqIhj7viwolySyRLUkqWVlZSRESipCVLTM7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       "]]},
     Annotation[#, "Charting`Private`Tag$13033876#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  BaseStyle->{FontFamily -> "Arial", FontSize -> 16},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-5, 5}, {0., 1.685401094114783}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.885342861701345*^9, 3.885342869617223*^9}},
 CellLabel->
  "Out[310]=",ExpressionUUID->"342009b5-6235-425f-bafd-25c699f0c28e"]
}, Open  ]]
},
WindowSize->{1149, 934},
WindowMargins->{{4, Automatic}, {Automatic, 4}},
FrontEndVersion->"13.2 for Mac OS X ARM (64-bit) (January 30, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"b78e0bf4-33f6-4017-8d50-1de7d362c428"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 815, 23, 94, "Input",ExpressionUUID->"c33b68f6-9ed9-4b54-b6e1-1bc49af810f8"],
Cell[1376, 45, 198, 4, 30, "Input",ExpressionUUID->"03fc069a-10bc-4749-9f49-c181e22f2e3d"],
Cell[CellGroupData[{
Cell[1599, 53, 1344, 38, 94, "Input",ExpressionUUID->"ffae12e9-5220-4c35-ae42-8ae8f2801d3c"],
Cell[2946, 93, 374, 9, 38, "Output",ExpressionUUID->"1e6440cd-d86a-4289-af3e-871d9818e3d8"],
Cell[3323, 104, 442, 11, 34, "Output",ExpressionUUID->"063cb83f-0e44-413d-bd07-4643b4f98cea"],
Cell[3768, 117, 379, 9, 34, "Output",ExpressionUUID->"d7c7d7e3-0787-4667-ae73-29871315a8ac"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4184, 131, 924, 23, 52, "Input",ExpressionUUID->"2a6ca0f9-3d51-48e9-a2d1-5f6df11cfdf9"],
Cell[5111, 156, 426, 13, 94, "Output",ExpressionUUID->"6ba4dc93-2fd5-40d6-88ee-8409987f5225"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5574, 174, 242, 5, 30, "Input",ExpressionUUID->"6db249a3-3358-490e-abe4-1b38af79c3e5"],
Cell[5819, 181, 294, 7, 48, "Output",ExpressionUUID->"8065d287-01c6-4b10-8123-4e905091a507"]
}, Open  ]],
Cell[6128, 191, 247, 6, 30, "Input",ExpressionUUID->"d89e629b-7fc8-421f-bd2c-13cb1fb80598"],
Cell[CellGroupData[{
Cell[6400, 201, 1306, 35, 73, "Input",ExpressionUUID->"697f8f08-4bdd-40d4-ade7-b6967d701ec7"],
Cell[7709, 238, 330, 9, 46, "Output",ExpressionUUID->"dc928518-bb46-4d7a-84c5-3ce5d4676e5b"],
Cell[8042, 249, 341, 10, 65, "Output",ExpressionUUID->"eb7a5ed5-f6cf-4e8f-81e9-c28f433e1010"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8420, 264, 341, 9, 30, "Input",ExpressionUUID->"195dd3cb-e615-4a3d-896b-9a47e9d15d8b"],
Cell[8764, 275, 497, 14, 71, "Output",ExpressionUUID->"3d2c19bb-519b-457f-b500-19e3c40c101a"]
}, Open  ]],
Cell[9276, 292, 219, 5, 30, "Input",ExpressionUUID->"fed5d9b0-b702-46a2-a1ff-614017260fbe"],
Cell[CellGroupData[{
Cell[9520, 301, 1015, 23, 94, "Input",ExpressionUUID->"b7d6612a-780a-47b3-919d-a83937542ac8"],
Cell[10538, 326, 406, 10, 34, "Output",ExpressionUUID->"ce080eff-7b0b-4f4b-b270-a7c514f0d9e2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10981, 341, 392, 10, 52, "Input",ExpressionUUID->"c33599f3-9222-4494-bdc0-a70a35d4ef05"],
Cell[11376, 353, 177, 3, 34, "Output",ExpressionUUID->"673b6eb8-6916-48c8-bc21-114f4d3af9b2"],
Cell[11556, 358, 19206, 334, 250, "Output",ExpressionUUID->"342009b5-6235-425f-bafd-25c699f0c28e"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> chapter10_Fourier_Transforms/Mathematica_notebooks_Fourier/hyperbolic_FT_solution.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     43142,       1004]
NotebookOptionsPosition[     40218,        948]
NotebookOutlinePosition[     40612,        964]
CellTagsIndexPosition[     40569,        961]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Always", " ", "put", " ", "these", " ", "at", " ", "the", " ", "start", 
    " ", "of", " ", "a", " ", 
    RowBox[{"notebook", "!"}]}], "  ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Clear", "[", "Derivative", "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"SetOptions", "[", 
     RowBox[{"Plot", ",", 
      RowBox[{"BaseStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"FontFamily", "\[Rule]", "\"\<Arial\>\""}], ",", 
         RowBox[{"FontSize", "\[Rule]", "16"}]}], "}"}]}]}], "]"}], 
    ";"}]}]}]], "Input",
 CellLabel->
  "In[422]:=",ExpressionUUID->"0b159dee-1d3d-4400-bcac-727552b28222"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"u", "[", "0", "]"}], "==", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{"2", "/", "Pi"}], "]"}], "xi", " ", 
     RowBox[{
      RowBox[{"Sin", "[", "xi", "]"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Pi", "^", "2"}], " ", "-", 
        RowBox[{"xi", "^", "2"}]}], ")"}]}]}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.885393561118331*^9, 3.8853935677016706`*^9}},
 CellLabel->
  "In[425]:=",ExpressionUUID->"c32cb9d7-a2bd-4d92-a94b-6756b34512a8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"DSolve", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"u", "''"}], "[", "t", "]"}], "+", 
        RowBox[{
         RowBox[{"c", "^", "2"}], " ", 
         RowBox[{"xi", "^", "2"}], " ", 
         RowBox[{"u", "[", "t", "]"}]}]}], " ", "==", "0"}], ",", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"u", "'"}], "[", "0", "]"}], "==", "0"}], ",", 
      RowBox[{
       RowBox[{"u", "[", "0", "]"}], "==", 
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{"2", "/", "Pi"}], "]"}], 
        RowBox[{
         RowBox[{"Sin", "[", "xi", "]"}], "/", "xi"}]}]}]}], "}"}], ",", 
    RowBox[{"u", "[", "t", "]"}], ",", "t", " ", ",", 
    RowBox[{"Assumptions", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"c", ">", "0"}], " ", "&&", " ", 
       RowBox[{"k", ">", "0"}]}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.885391899817007*^9, {3.885392057987751*^9, 3.885392189252931*^9}, {
   3.885392323473733*^9, 3.885392323613998*^9}, {3.885392478370233*^9, 
   3.88539253814367*^9}, {3.885392572425386*^9, 3.885392579540072*^9}, 
   3.885393558093766*^9, {3.885393643108589*^9, 3.885393678214942*^9}, {
   3.885393722129876*^9, 3.885393732898465*^9}, 3.885394062963789*^9},
 CellLabel->
  "In[426]:=",ExpressionUUID->"288068b6-3e86-4ecd-ba10-66de53a1a7fe"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"u", "[", "t", "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{
      SqrtBox[
       FractionBox["2", "\[Pi]"]], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"c", " ", "t", " ", "xi"}], "]"}], " ", 
      RowBox[{"Sin", "[", "xi", "]"}]}], "xi"]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.885409217344001*^9},
 CellLabel->
  "Out[426]=",ExpressionUUID->"e1d40648-0615-4cea-8853-40ebe6b0f6d7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"u", "[", "t", "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{
      SqrtBox[
       FractionBox["2", "\[Pi]"]], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"c", " ", "t", " ", "xi"}], "]"}], " ", 
      RowBox[{"Sin", "[", "xi", "]"}]}], "xi"]}], "}"}], "}"}]], "Input",
 CellChangeTimes->{{3.8853953172485247`*^9, 3.8853953178909597`*^9}, 
   3.885395709082573*^9},
 CellLabel->
  "In[427]:=",ExpressionUUID->"6cb79040-b48a-4ce5-9ef7-ccb6c2d70631"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"u", "[", "t", "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{
      SqrtBox[
       FractionBox["2", "\[Pi]"]], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"c", " ", "t", " ", "xi"}], "]"}], " ", 
      RowBox[{"Sin", "[", "xi", "]"}]}], "xi"]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.885409217347913*^9},
 CellLabel->
  "Out[427]=",ExpressionUUID->"50dfe647-ec1c-460b-b553-be4045bf7d50"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8853923332165127`*^9, 3.885392334578578*^9}},
 CellLabel->
  "In[428]:=",ExpressionUUID->"dbb4a432-3d95-4504-98a7-66c84772db5f"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.885392068413497*^9, 3.885392071018628*^9}},
 CellLabel->
  "In[429]:=",ExpressionUUID->"e9be9c7f-5241-470c-b981-3061fc673971"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"u", "[", "xi_", "]"}], "=", 
  RowBox[{
   FractionBox[
    RowBox[{
     SqrtBox[
      FractionBox["2", "\[Pi]"]], "  ", 
     RowBox[{"Sin", "[", "xi", "]"}]}], "xi"], 
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{"-", "I"}], " ", "b0", " ", "xi"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.885392279199856*^9, 3.885392295474345*^9}, {
   3.885392341713249*^9, 3.8853923515051613`*^9}, 3.8853928298939333`*^9, 
   3.885393752001745*^9, 3.885394083806683*^9, {3.885398689347169*^9, 
   3.8853987313188467`*^9}, {3.885398779804473*^9, 3.885398791879871*^9}},
 CellLabel->
  "In[430]:=",ExpressionUUID->"9e19ec40-82ed-440a-84cb-0394c5380b9e"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "\[ImaginaryI]"}], " ", "b0", " ", "xi"}]], " ", 
   SqrtBox[
    FractionBox["2", "\[Pi]"]], " ", 
   RowBox[{"Sin", "[", "xi", "]"}]}], "xi"]], "Output",
 CellChangeTimes->{
  3.885392299341248*^9, {3.885392344946598*^9, 3.885392352377914*^9}, 
   3.885392832515233*^9, 3.8853937545876827`*^9, 3.8853940851946287`*^9, 
   3.885398748816225*^9, {3.885398780358343*^9, 3.885398792719755*^9}, 
   3.885409217364628*^9},
 CellLabel->
  "Out[430]=",ExpressionUUID->"2d74981d-8e6e-4f3a-9486-f64136da59b5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"u", "[", "xi_", "]"}], "=", 
  FractionBox[
   RowBox[{
    SqrtBox[
     FractionBox["2", "\[Pi]"]], " ", 
    RowBox[{"Cos", "[", 
     RowBox[{"c", " ", "t", " ", "xi"}], "]"}], " ", 
    RowBox[{"Sin", "[", "xi", "]"}]}], "xi"]}]], "Input",
 CellChangeTimes->{{3.885399838344246*^9, 3.885399860555925*^9}},
 CellLabel->
  "In[431]:=",ExpressionUUID->"54b2512c-6ee1-45f4-9f9b-5b3e405d3de9"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SqrtBox[
    FractionBox["2", "\[Pi]"]], " ", 
   RowBox[{"Cos", "[", 
    RowBox[{"c", " ", "t", " ", "xi"}], "]"}], " ", 
   RowBox[{"Sin", "[", "xi", "]"}]}], "xi"]], "Output",
 CellChangeTimes->{{3.885399840820311*^9, 3.885399861620701*^9}, 
   3.885409217383567*^9},
 CellLabel->
  "Out[431]=",ExpressionUUID->"aa37cf3d-08f4-4cac-9281-d6dd3a3ed156"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"g1", "[", 
   RowBox[{"x_", ",", "t_"}], "]"}], "=", "\[IndentingNewLine]", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"InverseFourierTransform", "[", 
    RowBox[{
     RowBox[{"u", "[", "xi", "]"}], ",", "xi", ",", "x", ",", 
     RowBox[{"Assumptions", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"c", ",", "b0", ",", "t"}], "}"}], ">", "0"}], " ", "&&", 
        " ", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"c", ",", "b0", ",", "t"}], "}"}], " ", "\[Element]", " ", 
         "Reals"}]}], "}"}]}], ",", 
     RowBox[{"FourierParameters", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"-", "1"}]}], "}"}]}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.885392168960223*^9, {3.88539226713999*^9, 3.885392268569635*^9}, 
   3.885392311229117*^9, {3.885392355796956*^9, 3.885392357382021*^9}, {
   3.88539283956914*^9, 3.88539285766857*^9}, {3.885392903391416*^9, 
   3.885392905004595*^9}, {3.8853987374914923`*^9, 3.885398743597191*^9}, 
   3.8854091341348553`*^9},
 CellLabel->
  "In[432]:=",ExpressionUUID->"05c6a0d2-45ef-4f95-bbc6-c771e9275460"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "4"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Sign", "[", 
     RowBox[{"1", "-", 
      RowBox[{"c", " ", "t"}], "-", "x"}], "]"}], "+", 
    RowBox[{"Sign", "[", 
     RowBox[{"1", "+", 
      RowBox[{"c", " ", "t"}], "-", "x"}], "]"}], "+", 
    RowBox[{"Sign", "[", 
     RowBox[{"1", "-", 
      RowBox[{"c", " ", "t"}], "+", "x"}], "]"}], "+", 
    RowBox[{"Sign", "[", 
     RowBox[{"1", "+", 
      RowBox[{"c", " ", "t"}], "+", "x"}], "]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.885392357731498*^9, 3.885392870833393*^9, 3.8853929113567867`*^9, 
   3.885393793085101*^9, 3.88539408968362*^9, {3.8853987545567217`*^9, 
   3.885398798158907*^9}, {3.885399843246344*^9, 3.885399866228901*^9}, 
   3.885409219374298*^9},
 CellLabel->
  "Out[432]=",ExpressionUUID->"1e3e9dbd-d2e8-4176-a987-f4fef5a25d87"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"c", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"g1", "[", 
      RowBox[{"x", ",", "0"}], "]"}], ",", 
     RowBox[{"g1", "[", 
      RowBox[{"x", ",", ".1"}], "]"}], ",", 
     RowBox[{"g1", "[", 
      RowBox[{"x", ",", "1"}], "]"}], ",", 
     RowBox[{"g1", "[", 
      RowBox[{"x", ",", "10"}], "]"}], ",", 
     RowBox[{"g1", "[", 
      RowBox[{"x", ",", "40"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "50"}], ",", "50"}], "}"}], ",", 
   RowBox[{"PlotRange", "->", "All"}], ",", " ", 
   RowBox[{"Exclusions", "->", "None"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.885409243268968*^9, 3.8854092492426777`*^9}},
 CellLabel->
  "In[442]:=",ExpressionUUID->"633f51d5-e72f-4975-b03a-47a9cd0afdf0"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJxF1n0wFGgcB/D1UpZcjCS2V04SS17CbmRZwmoT6dwlab2Ul8Khc1IUGScq
sS5U7rYWcZzSyzhHCNOdtGu9baWSNut6m7Uty2rD3c3U7/fMPPPM54/v/F7+
eozDE3YdUCUQCOz/7v9vSNhLycKCTzvh83lBCpHpfUKHDwrl6xXoaO+Hn7ZL
0clWjVqlo+i82TNmNvfQTYWUUFYW2qCjgNeujvZ2fZKxf8oLbOQ3o7FkehvY
/Ehmy61PnuD6O1UeWyQe4KE8zlXeBzr2c8xh0HXUHeyX5Wj7+4AbuJhq+ND/
Jg18tHJ2WJW9FcyhZJfxS5zBdMV4fXEVFdwvORFjkO8ErtDuGGhgO4Ajwra8
IibZg8tFeYzgYFuwvYFmWx7PGkwcinZ4XGgBZolIS/b8Yob97qNaBgSZgI9H
6MqOea4CC6t3MVsO64ODl+sQm3zRI5k9nXfM0f8EezpfH1sGVmg7WlwNQZMS
jYi5TD1wKHW0M5CsCxZVXj7hr4Xmmd5MuSjQwXpC7oGzPmiC808eyZSl4G1q
fguuhtpgPvtpivCRBritkGEaWIq+UdDY1/sdujCfTe5+shi8+9R2UfPTReDh
pOYdV16ogXu+36hczUG3xJdUX2Shy2OT1YpfqoJZ4ZZNOa9UMM91ZDzmL7R9
cd2vehV9O9HnLknmHwjmwf7sqtt3++fAwiyDdVyhEvxHhizt8rfosjT+0M+P
P4JDknLyc4dnwaKw6em4kRlw177+gKj96Mo99XWs0WlwdMDB8ECRHOy7g36X
GYG2ZKwx9BqbAkvchDzK+CRY4HLT3C4K3UA5d8rytQxctDl2xDQGfcTGi7rm
7QdwENmkeMUhtJP5vET3vRRsaDrM0IpDT9IOMzSeTXy2lGZDaL8b51YCltLO
xxGiJbQvTjXoa7JLmQCfnCaesqNLabCfsI0127vRmjxGb6T/B7AfJVae/ghd
xM1bWRIqA5PSeqK6D0+CQ8Xvzoom0Vx/7dvKtCkwecMOgvVpOXjrIL+0qHIG
nEWbaK0lK8D3f9MRd91C+2X6287cmwWzrPu7944owe5dselFSwhuXzw2m6a7
dic6Z1M+t7YI/eBibXeXkQp4V+L75TMbVMGRa+Lr93qqYz418YVpOhHsdvqM
i3UL+mPZtTInJTq++Xmg71FNcNA84++EH7TA67NNGv6M0waL/opxN9+kC84a
IC1rXasPJupUGCtrVoEDmAdjN+SYgC/Rq8dWJ5iBNXvS9cvrLMBT6iri11es
wXLZGzWOuy3WI6+WFoTYg/mu18gHAx3AZJKy8+QRJ7APv7I2M5EKfvNNqktu
pDP4cpW++UDmVvBSgUak+jEa5sPC51x63cDMrt3lH5+6g6+zkw7UCuk4n7c8
OGPcAzwexU31HPPE+RLFsV893wbOZ53JU7z1Amc2h/YLx73BhvcFKc7v0DcE
9JWcCfSI2CwyRoF20Z2QKzV9wIrIE0bGVuj4pRzWoWT0YiO9RYIf0eVfZ9ds
Po5+SImWzWWjLSJsss9fQIsb26/daUIf77BjklrR+rwKaUYHmi7Kpfr0oDna
AT3Dz9CUFZ0JtJfoXmMH/Qoxet7RaF+cBH3BPV+lX4a2Ys5VOs6gu4ISfC8p
0Z//R+B/AZMVTUA=
       "]]},
     Annotation[#, "Charting`Private`Tag$13116014#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJxF1ns0FHgUB/ARMh6LIwk9RJJFHpVXZBjPEfJo7YY0HuVRWJRKHnkcK1Re
mySb8qhWodJpLUU4dsUwUZNU0uQVGmOYMYzHtufk3t85v/M7nz/uufd77j8/
Vf8I96NrCARC2bf7/+vj94m1suLQRPh+Pir7cOQW0f6vGNztfHSwfefifjY6
eucTiauD6Iz5LA395+i6HBNfajJaofkyrUkEbW/xNuHIrB1YyWVOTJJnC9Y8
mdTwaNEGXPW4wnovyxr8OqPkFm2ajPOcM3xlMWgFdkk2MrjfawnON1XsdH1I
Ap8tn+9fk7cPXGKSWthVYAYm80eq8itMwT2sxBCFTGNwmVRz74M8Q3CA397P
xKjd4GJmBsXLywC8W0G8MYOmCya+Djbsy9ECU5nKkof+0MB5D5tqu3mqgeMC
ZDnnbDaBGXfcnRpOyIO91ssQ6xzRA0kdLY810aNeNmbVQ+vAfCkjrVs+aOVI
JWK6kxzY13SwxUNHFswsv57oKoGmqT+MuUaXwX6M0qMXHdAEs9+so02kwbbC
LisWilLgrrx3MYw3YuDGHIq6x1V0zeUnL7t/Qedk5um0v10LPpiyn1n/ThTc
H1XvfPOjMLjj1x8Fm0vQDeEFd65R0cWh0cL5n9aAqf7adWmfhbC+1IjS17XS
uOp7N+TKXh5AXypiLb+gL4Nd8ypqn/YsgRnJCltLGQLwXwmc2Os/owtju17/
3rcA9olKy0zvnwcz/Xi8sIE5cOvhHregI+jyQ1X3qIM8cLDbMX8PJhfs6Ex+
6hSA1qZsUbQbmgWzLBk0k5EZMN38oeauIPQDk0sp2mMccO6e0AH1EPRJfTvT
LePTYE8dtfwNx1c9SDLWXGbJTrLBiur9FIkw9AzpBEXs/RR41jlba47JQnvX
So5++YoO6ZtksCfRpxdpbXMT380mcfNssitEx8G86iz3tHVjYP7opje2ekPg
BZX73qL7B8GLKkXtRNGXYH1C09MwywLwBKltG8+0k7RqFunWyuL9D2DeqKXA
op4Jnq2uiUm8MQKeyQuuvZEzBuac3sppTBlHhyzK0uMmwNPefXqDpybBbOda
F3b4V9JqfjYpO4wQzAKf5xFTdpHZYHEapTvQdRrsYhLKjX+z6m/7LM3YWODL
ATOkK61qhtHKsR1B7SdmwL7DExeZM+hSV6laQewsWGeHM0H3Ahe871XX1dzy
OXAyaepZpQ4f3PanzHDrI7RLkqvB3PN5MFW3p917QAC2ag2Nz5UkWK56aD5W
VuUAOk0vs7QyF/3iWmV7q5IQ2D1ycv3cjjXgwC3hVd42Ilh/JvKjejwRbHkh
y1y3Ab1QeLvQWIAOr//g4XhWHOy5TPk34pQEeHuq2oO/w6TAzH9CrDT1ZMHJ
vcrrnqnIg4kyZaqCu5vAbk7HQnekqYGLyHeGNkdogMU74uWL72mBZ0WEhsdu
6oK5nC/CJVYG2E9nM/uyz25wl8VtnWMehmAdZUHL+ZPGYIeu8sqkSFPwl5/O
mKcHmoGvV8hr9ibtA0vTxQJFzpGw3s9/ybzbEuzUerB44Z0VuDov6mglg4z5
7LleCSPW4JGg0jM2QzaYL3I49IcPtuBMalYGf9wOnFTv28MYsQcrttFjzCbQ
NXTyxpIp9MCwRmAIH20uO8UViDuA+YGJSqo70eHSJdTj0ei1SnKi9NPo4m2p
d/fEoTtNgjlLqWitAP3U7Cvo4SdNtx/XoeOadzkpP0PL08rYCc1oMjPd1KED
XSLl1tH/Hm2yoSWC9AndrWooXzaMXjZSOhzGQl+xyhTq4aB3Oi2VG82hWz0j
HIsE6O//RfB/pD2+Tw==
       "]]},
     Annotation[#, "Charting`Private`Tag$13116014#2"]& ], 
    TagBox[
     {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJxF1nkwHHYUB/DFJtZRDBthSzNEUEGIuuJYu9aZrThSk25E11qCOuqIEEJW
VRWJc+IInY07oxXSUaM0zmmry1JEg7jW0aTNoBLnOtpOk/d+M7/5zeeP93vv
+9/T4kR5B0kSCIQv/r3/vX4B8yuHh65dhDdnluK3rryH5oyNb5zaRoe4DOyd
X0PHGrXKlsyhs3ZydE260W35Vv7sNLRqT+5gFxHtYj+R8slrZ7C6x5a03KYT
WD+O1/HdHgPc2FLreG7FEfwki185+Dcd50kyH7Ofo4E90ixMvx11ABdZqw14
PqKCE2t2JiUL7cB8q/RSYbENmL693FhUaw0eWUkNVc22BFfL94w2F5qDAwPO
LZBizMAVoiw3FssUbKYq05k1aAwmPQkxf5pvAGaLKHIff62L816xPu3lqw1O
DlRaT2JogMfrvZkd4WQw65giqc0dPcMT9Lboo/9gMWweLqqAt+UtDCr90JRo
dVImUxnsbz3X62OoBBbVlKd6yqIHdR7Flw0rYr/xqqDbrmiCzZeOsVYKYCcp
j0N7NXmwsHAqfvx3aXBnvpuOTwm6Kbf1t6FL6PzsQsP+iaPgi5+fF7VPHcH/
eW25VuVoi1Q9uxY/9PEkqZLGaSJ4Mqb9w/uzUmDBZ++LNfnojsji+jI2uiIs
VqpoXhJ8J2S+SakSnRJ8wf82B83mnG7LWJAAe7FLg6Wq0XR/afItLvqs37Xu
PR30SdZCZOISAUy+5KWxWYMm+nb2xwSjN3yMrq/qogVVFm5PhYed/2uOKgrY
3IyY2QK/ooa7ST9bBZsQun6McCgGr1HzIgghK9S3ptwQXO0PfwW2GxOWFNRs
gT14nqZb3TtgtvFI/+UZMfg5UUX1zss9cPSUD6drdx/8vXNc5gTvALzbXNS4
TjoE22u2jMnloWl9YTcL5AgOb/Mu7txQOnEBnXEmu6qhAP1rWUN/n7oE2Dv6
5bEtPUkw973IxssMItYnRM/q3CSBHb7KsTXuQO+W1pVaitGR7dM+7okyYN8D
t1+irsmCT6VrN/8QIQ8W/RxK0z+jBE4bpag8PkEGkxSrtcQPNMBezOAwvQxt
8D16/aJmlC5YRnCTXPGNAfg1UWLp+X1j8Mb6Cyk+zRT7GWqu5fqZgYX2dYbB
PuZgQ4q491acJdhVWNPAi7YGv/gowTaTawMuryXrj/LswArD0lxiEhXrAzj7
tkMOYGbfxYrdKRr4YWFMUMM4HfO5bLBSlh3By1erEhiLDMwXvRT2zrQTOJud
k7X9pzOY1+4/Mr7sAlb7aTje5i900zD9Xf4qemZJlxu6jbZVWt0Qy7iCt7mp
6lpG6EgFPvvTWPRRdeUjw9fRFSfTH3yQjB6wClnfT0cbBJqk591FL7V21bW0
oZN7zjIpj9Hkweq1lB40XZRp7SpA8+W9BJPP0FbHe6Oo8+ghLXNy9RL6wEL9
SsQK+i4tW2JkHW3E3K+x2EL3+Ua53xOj3+wP4H8APB8KmQ==
       "]]},
     Annotation[#, "Charting`Private`Tag$13116014#3"]& ], 
    TagBox[
     {RGBColor[0.922526, 0.385626, 0.209179], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJxF1ns0FHgUB/DByOilIoyhMd5R1tAwHhnG28r2lFrPIiIUpalQ7Cw1SB6n
1FCTdytWSS9R6R0jS00vaYi2tIw8p5DdPafu/Z1zz+98zrn3/L73vx9tS8za
UFkCgdD4X/1/+wV3D87MuN8ifD9vNfyGF02htzwVjelL0eFuLVM/D6Hjll+Z
nS9G875kGJjdRl/LZgYEpaBVm7KEt4hoN/uXSYGjrmCy94TCnHEXsNHu5Bu1
U87g6royJ5tBJ/AznqBI+JmNeQ4wntqLHcHeKZb0qg4HcJ61esvqiyzwvtIv
r2RzV4IFTO7J1hO2YLb0fXVemTW4ffDgdtV0K3DJ3KaOC7kM8NZgm3ekWAtw
YQ/PY/NmOthCVfEmT2gKJj0LZ7zINgbbF95kzk5Bx4Wq2tnForvG7rAFa9G1
qtTV4croAN9nEdK8peBLrx0F6vlG4P7i/GLPw2jqDklZAgfNmyqoEvuiA7Wk
1yvI6NmB1c+YfEOwg6H8y4h09B7Jr50FB9Dig4rvCH7oOkHI0ENNdFCPxpxN
pw3Aq/z4n5iZaBsRpUU9Aa38WDPzxSY0wbkw6qo7+p8GLe98K/RLq9OmHAP0
/QtLlHwXo2tNzkisiGhBKbVNbUT/u8WsTKqgZqIbvf+kdvbzNvT6TNraE9Xo
5ck6yhsz0HmrDdR85NBfqcaUDfv1wA8a6brrwnWx39/aZI2PDpjxtDy7ZgVa
5KkqVVJGG6auqmTJojm3uQExn2mwz8Op+oVnxGgyc+Ru6xN0RJwx51sj+np1
sIlpNdpPvy07MwN9elFVgJcHWrKqd2ECE+1whHKv0hDdPXPEZM4stN7ANumj
Jm3wuQfaOW526K+yvi57TdCe9lnSMg308+2TDXOHqZjPuW4jLxId9sUo/feA
JeCErQuGDzhrgnN27BvR1EeX7+kZbZBHt6ddmpi5TwEbnved/s0D3T4qIGV4
a4CXptKpBb7qYFHFWq8bO1TArbmv40XPFcAjrB0eCp2Smz88xDoWRQgfZP1w
KmfXW71EksMPp3RoKDdSVcA7pesV/nZEB2hlTSqFoG3C5HqDK9AjXz9dkqcv
BofoNPisYquCXXYFnuoMUQevOH7yqHwaWqe+I8X0HPob0T3y0AD6cr6ZnV48
GWxwS6YrMk0DTFIqoU2e0wSbXti5k9uM3rBu5c15A+iiEyI/bTMtsK22Yr7L
ZXQ0PXr+saYl4LwOG39yL7p+j8L5Inkqvn9d4FHnjj7L7uC+akX3Ly1IzInS
Bk/vl9XfmIRe0BLeQslCW0UzKKU1aO7F1qtXRtAn5BhBCUQa+I/1fAXHxei/
xsN8Hluil9jKjHbuQ9MzwvhneWjnN0L2Nj7a13RFv/F5dOTBU9mSG+ikNoL1
JSE6hxYm5nShS2OFaSsl6Kt3LH6SJeh8t5hFJAlbVJzQa7y2RRimonsfjZNC
D+mC493Syov264FZqU/ib0+gSffUXMW79cFRvfVVMbXodrmgxTOf0ZVzPCRF
MgaQj6ts/sh1IdqfQinu10Zb6hITj5qhlUwGfMwd0B/MRWaiX9B8dkWvVgz6
Rn5Yt/IhdNegQZdiNlqHX/p87CK6YqTosXAcfbmksCYxyRDcPis34U2mEVix
OVGl8LwxeJQo0/fhrCl4bPijnMCRDk5ZpjWU5WcBbrUvX7ZtHQO8TGPyzqHd
VmD31tLK5F3W4I8bOHaHQ2zBBWUqRh3JK8Hz2xRCiAdYOB+8ZdruiQPY6+76
wq+vHcF/5saGVorYYL7b2Oak907g92HFHOdeZ9xvV1/EvDcu4PSgDJ603xWc
XB/QLnrvBla/3xZv+wld08amCCTorj6DkO1StN0CydikojtYGnKQTFuOjp4v
CIqMQ88iL5Jv24su1OWeW5GAbmGGD09z0cZbzbjHjqP7rtwqr7uGTmgy99Jo
RKsIS4aSmtDsnsPW7s1owdw1za860Uy1OzGsbvQTGkOlpA/9zZLsHzWIPu6Y
LtM+jF7uNV1qOYG+6xPjyZ9Ef//Pg/8FodHPhA==
       "]]},
     Annotation[#, "Charting`Private`Tag$13116014#4"]& ], 
    TagBox[
     {RGBColor[0.528488, 0.470624, 0.701351], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJxF1nk0FXgUB/CHCi1q6tXwlMqWsrSgyPLQsySVpZoY9JAtoo2okKUIpWIQ
yVP2yjZUmhIykj30shQvIZ6xZKlXqJk5J7/vPeeeez5/3HPvuX/dtfae5o78
FAql5L/8v1rbvR/+8cOolPIzumjWY0unYfsW9qQMD3YxrJ3eNQqfVHw4P54D
h3+NlN1UBhdfU7NlBsEryqPqSufAhtpt/ocmDIjF9nwRXPBZn7jA+2W2zBhs
nJy4W2cYPjNKj/bqg9uvh0lw2PDNN2KqRQ/hNXaa9od84UeXROae8YJNCzgZ
McfhQIELQy9d4e60Oh8VKziVaxslrAHLnQp88uc0g1hJ+Bbblwer3Ho8Sp+A
darGpWsHYcuVTpd72mFmflBGNht2MkguO9YEnzjWOjn9Eg6vMLZdXgxftXT2
6SiEY4eDr6fkwbdFn1YqZsKZ99s443fgHL3P34qT4cfuGzcaxMGlfCY7F0bD
lbEuDk1X4Fr5C37x4XBTaUqc7UW4dX9JvnQQ3Mltr+H6zZpD7wn40pvnCw9S
qZTTXrCJ47uU1s1wTlH6ju3DO4gtRi/k3quHeRscxVfnwsZV+8wOJsNJjozQ
a1HwmElpS3IEbKCiKZkTCieKP/J8EgyP8qs8rQ6YNYXC4ObObzsL33glf/Dj
aViPJTUucAyODU3WWeoOD3qIX1njAsdoLVuvxYQ/tvMf8jaFI5d3V/dvgl+H
s27XfdIjju90cg4dgq22KCroDsCdbcVFhRy4X665KrEBnq6cO+J6H5YWcNOY
5wqfPKvaos3RJd4TtHXz/WYd7K8uWmtaQCf2Tfvazh+tRcxSC7lRH6eB+/D6
cmLS1YmbhgNcV0RsI05dWN6cH61K7GC3/YPQCWXipO7wnVZWm4mVVwg/C69T
IhZ67aLaem0DMbObtsDyliz2tVGXNzsgSXzOYcnYWcZKYnamuckTdypxfXSH
N/uNIPE43X2n4NuRZ7MepV89SnEZps/6os/xLmk/IZ1ZBzXTlpWsphILLU5d
O5W1ktjMxOnIuouSxIl6mT2rPGWJhWv8qEn3NhBPzOHr7U9RIp4cGxBg6W7G
PIVVo1HWysT12hkKThaqxAq0qefnT20jNqpPuxt4XJ14YL+PZthhDeKb6VS5
5kAtYpFGwcNzztLRb2c/o9mgQ2xSsS/pW4cucbiGF7O3C35R8IdU4wdYL4Wd
lTYIq/kffGA6BcuoWTek0/SIv9914LOwhDWlQiq0bGDfhNRQOTt4Iqx30XcX
mOvoTMvygdmr3ZR/xMG50Scc77Jh/1tG+dx2eE+WxMz6Lni4pDom8yOswJWs
SOPB2TrNkizaDuIzu7I8uiRg4wMBjyWk4AE3efMkeVguLjgwQRPmpVjWtenA
L+5tFBPTh53KO/LidsNpQ8qcGFv4FE9YocUeZghwTi9zhqkiD56bu8E9opGL
r3vChVL2v786CQcrqWUs8YHN1UXG956DJRk92lHnZ82h23lqekReg1kJMUmX
bsMSnxjTwRVwouGklX8fnNPA7B6RYRCX/lbraucIl1cVJ+w9Cv+tnlGj5QUb
jK3qUfGFq7JjpuX94J0OC5ZLBc6aQqkWD1KkXYB3tfD0f7kE10Z62gpdhutn
rKM+x8DNXds+NaXC++JzhKszYbapjGTZPbi1bKlFbiH89s5QYUQF3Od8x4fR
A4scc7+5rh/e6qNaOv8fODTsheCrcVguazDWRkCf+AhXuchbEh5yr/iUyYQn
jvceWfQOjmBGhvO4BsSBf9k2sfsMiUUrG701BuG8Rj1x1gjc2St72JUHay4Z
mZwSNiLmHQ4QW6sIe4iwmG4n4XliS+c2noaTpEKyVM7BtWouYzMh8AaHTSFX
Y+Heh6UZRcXwufItJrQSmFqXOupfDut1h6kb1cCshWY17W9htV+fe9Lfww1r
VampvfD3rWI2R4fhWN0IvqYxWNFkJm3rF7jigKdx4hT8858n/hf2+/vj
       "]]},
     Annotation[#, "Charting`Private`Tag$13116014#5"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  BaseStyle->{FontFamily -> "Arial", FontSize -> 16},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.885409253161922*^9},
 CellLabel->
  "Out[443]=",ExpressionUUID->"949f268a-8f98-46af-a21d-ce9be2cd5291"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Note", " ", "that", " ", "the", " ", "function", " ", "in", " ", "terms", 
   " ", "of", " ", "Sgn", " ", "functions", " ", "can", " ", "be", " ", 
   "converted", " ", "into", " ", "Heaviside", " ", "functions"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.885409104099526*^9, 3.885409124324978*^9}},
 CellLabel->
  "In[433]:=",ExpressionUUID->"4bbefee8-f670-4643-9269-e8d1512de047"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"g", "[", 
   RowBox[{"x_", ",", "t_"}], "]"}], "=", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"HeavisideTheta", "[", 
      RowBox[{"x", "+", "1", "-", 
       RowBox[{"c", " ", "t"}]}], "]"}], "-", 
     RowBox[{"HeavisideTheta", "[", 
      RowBox[{"x", "-", "1", "-", 
       RowBox[{"c", " ", "t"}]}], "]"}], "+", 
     RowBox[{"HeavisideTheta", "[", 
      RowBox[{"x", "+", "1", "+", 
       RowBox[{"c", " ", "t"}]}], "]"}], "-", 
     RowBox[{"HeavisideTheta", "[", 
      RowBox[{"x", "-", "1", "+", 
       RowBox[{"c", " ", "t"}]}], "]"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.885396489153303*^9, 3.885396514791678*^9}, {
  3.8853965539067993`*^9, 3.8853965573951807`*^9}, {3.8854092887164392`*^9, 
  3.8854093328804703`*^9}},
 CellLabel->
  "In[449]:=",ExpressionUUID->"d1104a46-c54e-415e-a0c7-e4f91f4252fb"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"HeavisideTheta", "[", 
      RowBox[{
       RowBox[{"-", "1"}], "-", "t", "+", "x"}], "]"}]}], "+", 
    RowBox[{"HeavisideTheta", "[", 
     RowBox[{"1", "-", "t", "+", "x"}], "]"}], "-", 
    RowBox[{"HeavisideTheta", "[", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "t", "+", "x"}], "]"}], "+", 
    RowBox[{"HeavisideTheta", "[", 
     RowBox[{"1", "+", "t", "+", "x"}], "]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.885396515630862*^9, {3.885396548703065*^9, 3.885396558535652*^9}, 
   3.885409219413266*^9, {3.8854093176832*^9, 3.885409333372079*^9}},
 CellLabel->
  "Out[449]=",ExpressionUUID->"86187595-a08e-4a68-821b-f0e44418809f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"c", "=", "1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"g", "[", 
        RowBox[{"x", ",", "0"}], "]"}], ",", 
       RowBox[{"g", "[", 
        RowBox[{"x", ",", ".1"}], "]"}], ",", 
       RowBox[{"g", "[", 
        RowBox[{"x", ",", "1"}], "]"}], ",", 
       RowBox[{"g", "[", 
        RowBox[{"x", ",", "10"}], "]"}], ",", 
       RowBox[{"g", "[", 
        RowBox[{"x", ",", "40"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "50"}], ",", "50"}], "}"}], ",", 
     RowBox[{"PlotRange", "->", "All"}], ",", " ", 
     RowBox[{"Exclusions", "->", "None"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8853929104335423`*^9, 3.885392942894684*^9}, {
  3.8853938056719646`*^9, 3.8853939304241*^9}},
 CellLabel->
  "In[450]:=",ExpressionUUID->"b3084fe5-23ee-4c70-b5f9-cc0fcf4efd6f"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJxF1n0wFGgcB/D1UpZcjCS2V04SS17CbmRZwmoT6dwlab2Ul8Khc1IUGScq
sS5U7rYWcZzSyzhHCNOdtGu9baWSNut6m7Uty2rD3c3U7/fMPPPM54/v/F7+
eozDE3YdUCUQCOz/7v9vSNhLycKCTzvh83lBCpHpfUKHDwrl6xXoaO+Hn7ZL
0clWjVqlo+i82TNmNvfQTYWUUFYW2qCjgNeujvZ2fZKxf8oLbOQ3o7FkehvY
/Ehmy61PnuD6O1UeWyQe4KE8zlXeBzr2c8xh0HXUHeyX5Wj7+4AbuJhq+ND/
Jg18tHJ2WJW9FcyhZJfxS5zBdMV4fXEVFdwvORFjkO8ErtDuGGhgO4Ajwra8
IibZg8tFeYzgYFuwvYFmWx7PGkwcinZ4XGgBZolIS/b8Yob97qNaBgSZgI9H
6MqOea4CC6t3MVsO64ODl+sQm3zRI5k9nXfM0f8EezpfH1sGVmg7WlwNQZMS
jYi5TD1wKHW0M5CsCxZVXj7hr4Xmmd5MuSjQwXpC7oGzPmiC808eyZSl4G1q
fguuhtpgPvtpivCRBritkGEaWIq+UdDY1/sdujCfTe5+shi8+9R2UfPTReDh
pOYdV16ogXu+36hczUG3xJdUX2Shy2OT1YpfqoJZ4ZZNOa9UMM91ZDzmL7R9
cd2vehV9O9HnLknmHwjmwf7sqtt3++fAwiyDdVyhEvxHhizt8rfosjT+0M+P
P4JDknLyc4dnwaKw6em4kRlw177+gKj96Mo99XWs0WlwdMDB8ECRHOy7g36X
GYG2ZKwx9BqbAkvchDzK+CRY4HLT3C4K3UA5d8rytQxctDl2xDQGfcTGi7rm
7QdwENmkeMUhtJP5vET3vRRsaDrM0IpDT9IOMzSeTXy2lGZDaL8b51YCltLO
xxGiJbQvTjXoa7JLmQCfnCaesqNLabCfsI0127vRmjxGb6T/B7AfJVae/ghd
xM1bWRIqA5PSeqK6D0+CQ8Xvzoom0Vx/7dvKtCkwecMOgvVpOXjrIL+0qHIG
nEWbaK0lK8D3f9MRd91C+2X6287cmwWzrPu7944owe5dselFSwhuXzw2m6a7
dic6Z1M+t7YI/eBibXeXkQp4V+L75TMbVMGRa+Lr93qqYz418YVpOhHsdvqM
i3UL+mPZtTInJTq++Xmg71FNcNA84++EH7TA67NNGv6M0waL/opxN9+kC84a
IC1rXasPJupUGCtrVoEDmAdjN+SYgC/Rq8dWJ5iBNXvS9cvrLMBT6iri11es
wXLZGzWOuy3WI6+WFoTYg/mu18gHAx3AZJKy8+QRJ7APv7I2M5EKfvNNqktu
pDP4cpW++UDmVvBSgUak+jEa5sPC51x63cDMrt3lH5+6g6+zkw7UCuk4n7c8
OGPcAzwexU31HPPE+RLFsV893wbOZ53JU7z1Amc2h/YLx73BhvcFKc7v0DcE
9JWcCfSI2CwyRoF20Z2QKzV9wIrIE0bGVuj4pRzWoWT0YiO9RYIf0eVfZ9ds
Po5+SImWzWWjLSJsss9fQIsb26/daUIf77BjklrR+rwKaUYHmi7Kpfr0oDna
AT3Dz9CUFZ0JtJfoXmMH/Qoxet7RaF+cBH3BPV+lX4a2Ys5VOs6gu4ISfC8p
0Z//R+B/AZMVTUA=
       "]]},
     Annotation[#, "Charting`Private`Tag$13119371#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJxF1ns0FHgUB/ARMh6LIwk9RJJFHpVXZBjPEfJo7YY0HuVRWJRKHnkcK1Re
mySb8qhWodJpLUU4dsUwUZNU0uQVGmOYMYzHtufk3t85v/M7nz/uufd77j8/
Vf8I96NrCARC2bf7/+vj94m1suLQRPh+Pir7cOQW0f6vGNztfHSwfefifjY6
eucTiauD6Iz5LA395+i6HBNfajJaofkyrUkEbW/xNuHIrB1YyWVOTJJnC9Y8
mdTwaNEGXPW4wnovyxr8OqPkFm2ajPOcM3xlMWgFdkk2MrjfawnON1XsdH1I
Ap8tn+9fk7cPXGKSWthVYAYm80eq8itMwT2sxBCFTGNwmVRz74M8Q3CA397P
xKjd4GJmBsXLywC8W0G8MYOmCya+Djbsy9ECU5nKkof+0MB5D5tqu3mqgeMC
ZDnnbDaBGXfcnRpOyIO91ssQ6xzRA0kdLY810aNeNmbVQ+vAfCkjrVs+aOVI
JWK6kxzY13SwxUNHFswsv57oKoGmqT+MuUaXwX6M0qMXHdAEs9+so02kwbbC
LisWilLgrrx3MYw3YuDGHIq6x1V0zeUnL7t/Qedk5um0v10LPpiyn1n/ThTc
H1XvfPOjMLjj1x8Fm0vQDeEFd65R0cWh0cL5n9aAqf7adWmfhbC+1IjS17XS
uOp7N+TKXh5AXypiLb+gL4Nd8ypqn/YsgRnJCltLGQLwXwmc2Os/owtju17/
3rcA9olKy0zvnwcz/Xi8sIE5cOvhHregI+jyQ1X3qIM8cLDbMX8PJhfs6Ex+
6hSA1qZsUbQbmgWzLBk0k5EZMN38oeauIPQDk0sp2mMccO6e0AH1EPRJfTvT
LePTYE8dtfwNx1c9SDLWXGbJTrLBiur9FIkw9AzpBEXs/RR41jlba47JQnvX
So5++YoO6ZtksCfRpxdpbXMT380mcfNssitEx8G86iz3tHVjYP7opje2ekPg
BZX73qL7B8GLKkXtRNGXYH1C09MwywLwBKltG8+0k7RqFunWyuL9D2DeqKXA
op4Jnq2uiUm8MQKeyQuuvZEzBuac3sppTBlHhyzK0uMmwNPefXqDpybBbOda
F3b4V9JqfjYpO4wQzAKf5xFTdpHZYHEapTvQdRrsYhLKjX+z6m/7LM3YWODL
ATOkK61qhtHKsR1B7SdmwL7DExeZM+hSV6laQewsWGeHM0H3Ahe871XX1dzy
OXAyaepZpQ4f3PanzHDrI7RLkqvB3PN5MFW3p917QAC2ag2Nz5UkWK56aD5W
VuUAOk0vs7QyF/3iWmV7q5IQ2D1ycv3cjjXgwC3hVd42Ilh/JvKjejwRbHkh
y1y3Ab1QeLvQWIAOr//g4XhWHOy5TPk34pQEeHuq2oO/w6TAzH9CrDT1ZMHJ
vcrrnqnIg4kyZaqCu5vAbk7HQnekqYGLyHeGNkdogMU74uWL72mBZ0WEhsdu
6oK5nC/CJVYG2E9nM/uyz25wl8VtnWMehmAdZUHL+ZPGYIeu8sqkSFPwl5/O
mKcHmoGvV8hr9ibtA0vTxQJFzpGw3s9/ybzbEuzUerB44Z0VuDov6mglg4z5
7LleCSPW4JGg0jM2QzaYL3I49IcPtuBMalYGf9wOnFTv28MYsQcrttFjzCbQ
NXTyxpIp9MCwRmAIH20uO8UViDuA+YGJSqo70eHSJdTj0ei1SnKi9NPo4m2p
d/fEoTtNgjlLqWitAP3U7Cvo4SdNtx/XoeOadzkpP0PL08rYCc1oMjPd1KED
XSLl1tH/Hm2yoSWC9AndrWooXzaMXjZSOhzGQl+xyhTq4aB3Oi2VG82hWz0j
HIsE6O//RfB/pD2+Tw==
       "]]},
     Annotation[#, "Charting`Private`Tag$13119371#2"]& ], 
    TagBox[
     {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJxF1nkwHHYUB/DFJtZRDBthSzNEUEGIuuJYu9aZrThSk25E11qCOuqIEEJW
VRWJc+IInY07oxXSUaM0zmmry1JEg7jW0aTNoBLnOtpOk/d+M7/5zeeP93vv
+9/T4kR5B0kSCIQv/r3/vX4B8yuHh65dhDdnluK3rryH5oyNb5zaRoe4DOyd
X0PHGrXKlsyhs3ZydE260W35Vv7sNLRqT+5gFxHtYj+R8slrZ7C6x5a03KYT
WD+O1/HdHgPc2FLreG7FEfwki185+Dcd50kyH7Ofo4E90ixMvx11ABdZqw14
PqKCE2t2JiUL7cB8q/RSYbENmL693FhUaw0eWUkNVc22BFfL94w2F5qDAwPO
LZBizMAVoiw3FssUbKYq05k1aAwmPQkxf5pvAGaLKHIff62L816xPu3lqw1O
DlRaT2JogMfrvZkd4WQw65giqc0dPcMT9Lboo/9gMWweLqqAt+UtDCr90JRo
dVImUxnsbz3X62OoBBbVlKd6yqIHdR7Flw0rYr/xqqDbrmiCzZeOsVYKYCcp
j0N7NXmwsHAqfvx3aXBnvpuOTwm6Kbf1t6FL6PzsQsP+iaPgi5+fF7VPHcH/
eW25VuVoi1Q9uxY/9PEkqZLGaSJ4Mqb9w/uzUmDBZ++LNfnojsji+jI2uiIs
VqpoXhJ8J2S+SakSnRJ8wf82B83mnG7LWJAAe7FLg6Wq0XR/afItLvqs37Xu
PR30SdZCZOISAUy+5KWxWYMm+nb2xwSjN3yMrq/qogVVFm5PhYed/2uOKgrY
3IyY2QK/ooa7ST9bBZsQun6McCgGr1HzIgghK9S3ptwQXO0PfwW2GxOWFNRs
gT14nqZb3TtgtvFI/+UZMfg5UUX1zss9cPSUD6drdx/8vXNc5gTvALzbXNS4
TjoE22u2jMnloWl9YTcL5AgOb/Mu7txQOnEBnXEmu6qhAP1rWUN/n7oE2Dv6
5bEtPUkw973IxssMItYnRM/q3CSBHb7KsTXuQO+W1pVaitGR7dM+7okyYN8D
t1+irsmCT6VrN/8QIQ8W/RxK0z+jBE4bpag8PkEGkxSrtcQPNMBezOAwvQxt
8D16/aJmlC5YRnCTXPGNAfg1UWLp+X1j8Mb6Cyk+zRT7GWqu5fqZgYX2dYbB
PuZgQ4q491acJdhVWNPAi7YGv/gowTaTawMuryXrj/LswArD0lxiEhXrAzj7
tkMOYGbfxYrdKRr4YWFMUMM4HfO5bLBSlh3By1erEhiLDMwXvRT2zrQTOJud
k7X9pzOY1+4/Mr7sAlb7aTje5i900zD9Xf4qemZJlxu6jbZVWt0Qy7iCt7mp
6lpG6EgFPvvTWPRRdeUjw9fRFSfTH3yQjB6wClnfT0cbBJqk591FL7V21bW0
oZN7zjIpj9Hkweq1lB40XZRp7SpA8+W9BJPP0FbHe6Oo8+ghLXNy9RL6wEL9
SsQK+i4tW2JkHW3E3K+x2EL3+Ua53xOj3+wP4H8APB8KmQ==
       "]]},
     Annotation[#, "Charting`Private`Tag$13119371#3"]& ], 
    TagBox[
     {RGBColor[0.922526, 0.385626, 0.209179], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJxF1ns0FHgUB/DByOilIoyhMd5R1tAwHhnG28r2lFrPIiIUpalQ7Cw1SB6n
1FCTdytWSS9R6R0jS00vaYi2tIw8p5DdPafu/Z1zz+98zrn3/L73vx9tS8za
UFkCgdD4X/1/+wV3D87MuN8ifD9vNfyGF02htzwVjelL0eFuLVM/D6Hjll+Z
nS9G875kGJjdRl/LZgYEpaBVm7KEt4hoN/uXSYGjrmCy94TCnHEXsNHu5Bu1
U87g6royJ5tBJ/AznqBI+JmNeQ4wntqLHcHeKZb0qg4HcJ61esvqiyzwvtIv
r2RzV4IFTO7J1hO2YLb0fXVemTW4ffDgdtV0K3DJ3KaOC7kM8NZgm3ekWAtw
YQ/PY/NmOthCVfEmT2gKJj0LZ7zINgbbF95kzk5Bx4Wq2tnForvG7rAFa9G1
qtTV4croAN9nEdK8peBLrx0F6vlG4P7i/GLPw2jqDklZAgfNmyqoEvuiA7Wk
1yvI6NmB1c+YfEOwg6H8y4h09B7Jr50FB9Dig4rvCH7oOkHI0ENNdFCPxpxN
pw3Aq/z4n5iZaBsRpUU9Aa38WDPzxSY0wbkw6qo7+p8GLe98K/RLq9OmHAP0
/QtLlHwXo2tNzkisiGhBKbVNbUT/u8WsTKqgZqIbvf+kdvbzNvT6TNraE9Xo
5ck6yhsz0HmrDdR85NBfqcaUDfv1wA8a6brrwnWx39/aZI2PDpjxtDy7ZgVa
5KkqVVJGG6auqmTJojm3uQExn2mwz8Op+oVnxGgyc+Ru6xN0RJwx51sj+np1
sIlpNdpPvy07MwN9elFVgJcHWrKqd2ECE+1whHKv0hDdPXPEZM4stN7ANumj
Jm3wuQfaOW526K+yvi57TdCe9lnSMg308+2TDXOHqZjPuW4jLxId9sUo/feA
JeCErQuGDzhrgnN27BvR1EeX7+kZbZBHt6ddmpi5TwEbnved/s0D3T4qIGV4
a4CXptKpBb7qYFHFWq8bO1TArbmv40XPFcAjrB0eCp2Smz88xDoWRQgfZP1w
KmfXW71EksMPp3RoKDdSVcA7pesV/nZEB2hlTSqFoG3C5HqDK9AjXz9dkqcv
BofoNPisYquCXXYFnuoMUQevOH7yqHwaWqe+I8X0HPob0T3y0AD6cr6ZnV48
GWxwS6YrMk0DTFIqoU2e0wSbXti5k9uM3rBu5c15A+iiEyI/bTMtsK22Yr7L
ZXQ0PXr+saYl4LwOG39yL7p+j8L5Inkqvn9d4FHnjj7L7uC+akX3Ly1IzInS
Bk/vl9XfmIRe0BLeQslCW0UzKKU1aO7F1qtXRtAn5BhBCUQa+I/1fAXHxei/
xsN8Hluil9jKjHbuQ9MzwvhneWjnN0L2Nj7a13RFv/F5dOTBU9mSG+ikNoL1
JSE6hxYm5nShS2OFaSsl6Kt3LH6SJeh8t5hFJAlbVJzQa7y2RRimonsfjZNC
D+mC493Syov264FZqU/ib0+gSffUXMW79cFRvfVVMbXodrmgxTOf0ZVzPCRF
MgaQj6ts/sh1IdqfQinu10Zb6hITj5qhlUwGfMwd0B/MRWaiX9B8dkWvVgz6
Rn5Yt/IhdNegQZdiNlqHX/p87CK6YqTosXAcfbmksCYxyRDcPis34U2mEVix
OVGl8LwxeJQo0/fhrCl4bPijnMCRDk5ZpjWU5WcBbrUvX7ZtHQO8TGPyzqHd
VmD31tLK5F3W4I8bOHaHQ2zBBWUqRh3JK8Hz2xRCiAdYOB+8ZdruiQPY6+76
wq+vHcF/5saGVorYYL7b2Oak907g92HFHOdeZ9xvV1/EvDcu4PSgDJ603xWc
XB/QLnrvBla/3xZv+wld08amCCTorj6DkO1StN0CydikojtYGnKQTFuOjp4v
CIqMQ88iL5Jv24su1OWeW5GAbmGGD09z0cZbzbjHjqP7rtwqr7uGTmgy99Jo
RKsIS4aSmtDsnsPW7s1owdw1za860Uy1OzGsbvQTGkOlpA/9zZLsHzWIPu6Y
LtM+jF7uNV1qOYG+6xPjyZ9Ef//Pg/8FodHPhA==
       "]]},
     Annotation[#, "Charting`Private`Tag$13119371#4"]& ], 
    TagBox[
     {RGBColor[0.528488, 0.470624, 0.701351], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJxF1nk0FXgUB/CHCi1q6tXwlMqWsrSgyPLQsySVpZoY9JAtoo2okKUIpWIQ
yVP2yjZUmhIykj30shQvIZ6xZKlXqJk5J7/vPeeeez5/3HPvuX/dtfae5o78
FAql5L/8v1rbvR/+8cOolPIzumjWY0unYfsW9qQMD3YxrJ3eNQqfVHw4P54D
h3+NlN1UBhdfU7NlBsEryqPqSufAhtpt/ocmDIjF9nwRXPBZn7jA+2W2zBhs
nJy4W2cYPjNKj/bqg9uvh0lw2PDNN2KqRQ/hNXaa9od84UeXROae8YJNCzgZ
McfhQIELQy9d4e60Oh8VKziVaxslrAHLnQp88uc0g1hJ+Bbblwer3Ho8Sp+A
darGpWsHYcuVTpd72mFmflBGNht2MkguO9YEnzjWOjn9Eg6vMLZdXgxftXT2
6SiEY4eDr6fkwbdFn1YqZsKZ99s443fgHL3P34qT4cfuGzcaxMGlfCY7F0bD
lbEuDk1X4Fr5C37x4XBTaUqc7UW4dX9JvnQQ3Mltr+H6zZpD7wn40pvnCw9S
qZTTXrCJ47uU1s1wTlH6ju3DO4gtRi/k3quHeRscxVfnwsZV+8wOJsNJjozQ
a1HwmElpS3IEbKCiKZkTCieKP/J8EgyP8qs8rQ6YNYXC4ObObzsL33glf/Dj
aViPJTUucAyODU3WWeoOD3qIX1njAsdoLVuvxYQ/tvMf8jaFI5d3V/dvgl+H
s27XfdIjju90cg4dgq22KCroDsCdbcVFhRy4X665KrEBnq6cO+J6H5YWcNOY
5wqfPKvaos3RJd4TtHXz/WYd7K8uWmtaQCf2Tfvazh+tRcxSC7lRH6eB+/D6
cmLS1YmbhgNcV0RsI05dWN6cH61K7GC3/YPQCWXipO7wnVZWm4mVVwg/C69T
IhZ67aLaem0DMbObtsDyliz2tVGXNzsgSXzOYcnYWcZKYnamuckTdypxfXSH
N/uNIPE43X2n4NuRZ7MepV89SnEZps/6os/xLmk/IZ1ZBzXTlpWsphILLU5d
O5W1ktjMxOnIuouSxIl6mT2rPGWJhWv8qEn3NhBPzOHr7U9RIp4cGxBg6W7G
PIVVo1HWysT12hkKThaqxAq0qefnT20jNqpPuxt4XJ14YL+PZthhDeKb6VS5
5kAtYpFGwcNzztLRb2c/o9mgQ2xSsS/pW4cucbiGF7O3C35R8IdU4wdYL4Wd
lTYIq/kffGA6BcuoWTek0/SIv9914LOwhDWlQiq0bGDfhNRQOTt4Iqx30XcX
mOvoTMvygdmr3ZR/xMG50Scc77Jh/1tG+dx2eE+WxMz6Lni4pDom8yOswJWs
SOPB2TrNkizaDuIzu7I8uiRg4wMBjyWk4AE3efMkeVguLjgwQRPmpVjWtenA
L+5tFBPTh53KO/LidsNpQ8qcGFv4FE9YocUeZghwTi9zhqkiD56bu8E9opGL
r3vChVL2v786CQcrqWUs8YHN1UXG956DJRk92lHnZ82h23lqekReg1kJMUmX
bsMSnxjTwRVwouGklX8fnNPA7B6RYRCX/lbraucIl1cVJ+w9Cv+tnlGj5QUb
jK3qUfGFq7JjpuX94J0OC5ZLBc6aQqkWD1KkXYB3tfD0f7kE10Z62gpdhutn
rKM+x8DNXds+NaXC++JzhKszYbapjGTZPbi1bKlFbiH89s5QYUQF3Od8x4fR
A4scc7+5rh/e6qNaOv8fODTsheCrcVguazDWRkCf+AhXuchbEh5yr/iUyYQn
jvceWfQOjmBGhvO4BsSBf9k2sfsMiUUrG701BuG8Rj1x1gjc2St72JUHay4Z
mZwSNiLmHQ4QW6sIe4iwmG4n4XliS+c2noaTpEKyVM7BtWouYzMh8AaHTSFX
Y+Heh6UZRcXwufItJrQSmFqXOupfDut1h6kb1cCshWY17W9htV+fe9Lfww1r
VampvfD3rWI2R4fhWN0IvqYxWNFkJm3rF7jigKdx4hT8858n/hf2+/vj
       "]]},
     Annotation[#, "Charting`Private`Tag$13119371#5"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  BaseStyle->{FontFamily -> "Arial", FontSize -> 16},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.885392933771831*^9, 3.8853929432021437`*^9}, {
   3.885393802584715*^9, 3.885393862283429*^9}, {3.8853938927035837`*^9, 
   3.88539393096946*^9}, 3.885394118246346*^9, {3.885396114276157*^9, 
   3.885396122716707*^9}, 3.885396187508136*^9, 3.8853963538777657`*^9, 
   3.8853965183548326`*^9, 3.885396561661152*^9, 3.885399869827669*^9, 
   3.885409219432701*^9, 3.885409260198834*^9, {3.8854093200775623`*^9, 
   3.885409335558119*^9}},
 CellLabel->
  "Out[451]=",ExpressionUUID->"777f99ce-7655-4298-b8fc-89972ca64370"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Note", " ", "the", " ", "following", " ", "for", " ", "the", " ", 
   "transform", " ", "table"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.885409382994969*^9, 
  3.885409390717559*^9}},ExpressionUUID->"1226fbeb-e993-42c5-83dd-\
f5ba26022db0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"u", "[", "x_", "]"}], "=", " ", 
    RowBox[{
     RowBox[{"HeavisideTheta", "[", 
      RowBox[{"x", "+", "a", "-", "b"}], "]"}], "-", 
     RowBox[{"HeavisideTheta", "[", 
      RowBox[{"x", "-", "a", "-", "b"}], "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"FourierTransform", "[", 
     RowBox[{
      RowBox[{"u", "[", "x", "]"}], ",", "x", ",", "xi", ",", 
      RowBox[{"Assumptions", "->", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{"a", ",", "b", ",", "t"}], "}"}], ">", "0"}], " ", "&&", 
         " ", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"a", ",", "b", ",", "t"}], "}"}], " ", "\[Element]", " ", 
          "Reals"}]}], "}"}]}], ",", 
      RowBox[{"FourierParameters", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}]}], "}"}]}]}], "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.88539736995982*^9, 3.88539743971038*^9}, {
  3.8853975039137287`*^9, 3.885397571243697*^9}, {3.88539795251534*^9, 
  3.8853980255442257`*^9}},
 CellLabel->
  "In[439]:=",ExpressionUUID->"013d3479-b87c-4b92-9a88-026be554a0a1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"HeavisideTheta", "[", 
    RowBox[{
     RowBox[{"-", "a"}], "-", "b", "+", "x"}], "]"}]}], "+", 
  RowBox[{"HeavisideTheta", "[", 
   RowBox[{"a", "-", "b", "+", "x"}], "]"}]}]], "Output",
 CellChangeTimes->{{3.8853974275624533`*^9, 3.885397440615301*^9}, 
   3.885397511433913*^9, {3.885397556200345*^9, 3.885397573325623*^9}, 
   3.88539795541073*^9, {3.885397997764138*^9, 3.8853980261093397`*^9}, 
   3.885409219467635*^9},
 CellLabel->
  "Out[439]=",ExpressionUUID->"9efa30c4-de6d-4c4b-af14-9cd7e36653c7"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "\[ImaginaryI]"}], " ", "b", " ", "xi"}]], " ", 
   SqrtBox[
    FractionBox["2", "\[Pi]"]], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{"a", " ", "xi"}], "]"}]}], "xi"]], "Output",
 CellChangeTimes->{{3.8853974275624533`*^9, 3.885397440615301*^9}, 
   3.885397511433913*^9, {3.885397556200345*^9, 3.885397573325623*^9}, 
   3.88539795541073*^9, {3.885397997764138*^9, 3.8853980261093397`*^9}, 
   3.885409219583353*^9},
 CellLabel->
  "Out[440]=",ExpressionUUID->"240d44c2-32ed-4228-a8aa-982a1175221b"]
}, Open  ]]
},
WindowSize->{808, 911},
WindowMargins->{{4, Automatic}, {Automatic, 4}},
FrontEndVersion->"13.2 for Mac OS X ARM (64-bit) (January 30, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"ec189500-20cc-46fe-804b-06d4680bac98"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 815, 23, 94, "Input",ExpressionUUID->"0b159dee-1d3d-4400-bcac-727552b28222"],
Cell[1376, 45, 572, 16, 54, "Input",ExpressionUUID->"c32cb9d7-a2bd-4d92-a94b-6756b34512a8"],
Cell[CellGroupData[{
Cell[1973, 65, 1420, 37, 73, "Input",ExpressionUUID->"288068b6-3e86-4ecd-ba10-66de53a1a7fe"],
Cell[3396, 104, 472, 14, 65, "Output",ExpressionUUID->"e1d40648-0615-4cea-8853-40ebe6b0f6d7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3905, 123, 525, 15, 66, "Input",ExpressionUUID->"6cb79040-b48a-4ce5-9ef7-ccb6c2d70631"],
Cell[4433, 140, 472, 14, 65, "Output",ExpressionUUID->"50dfe647-ec1c-460b-b553-be4045bf7d50"]
}, Open  ]],
Cell[4920, 157, 177, 3, 30, "Input",ExpressionUUID->"dbb4a432-3d95-4504-98a7-66c84772db5f"],
Cell[5100, 162, 175, 3, 30, "Input",ExpressionUUID->"e9be9c7f-5241-470c-b981-3061fc673971"],
Cell[CellGroupData[{
Cell[5300, 169, 684, 17, 66, "Input",ExpressionUUID->"9e19ec40-82ed-440a-84cb-0394c5380b9e"],
Cell[5987, 188, 609, 15, 65, "Output",ExpressionUUID->"2d74981d-8e6e-4f3a-9486-f64136da59b5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6633, 208, 428, 12, 66, "Input",ExpressionUUID->"54b2512c-6ee1-45f4-9f9b-5b3e405d3de9"],
Cell[7064, 222, 396, 11, 65, "Output",ExpressionUUID->"aa37cf3d-08f4-4cac-9281-d6dd3a3ed156"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7497, 238, 1198, 30, 73, "Input",ExpressionUUID->"05c6a0d2-45ef-4f95-bbc6-c771e9275460"],
Cell[8698, 270, 867, 23, 49, "Output",ExpressionUUID->"1e3e9dbd-d2e8-4176-a987-f4fef5a25d87"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9602, 298, 857, 24, 73, "Input",ExpressionUUID->"633f51d5-e72f-4975-b03a-47a9cd0afdf0"],
Cell[10462, 324, 11672, 220, 250, "Output",ExpressionUUID->"949f268a-8f98-46af-a21d-ce9be2cd5291"]
}, Open  ]],
Cell[22149, 547, 438, 9, 52, "Input",ExpressionUUID->"4bbefee8-f670-4643-9269-e8d1512de047"],
Cell[CellGroupData[{
Cell[22612, 560, 908, 24, 92, "Input",ExpressionUUID->"d1104a46-c54e-415e-a0c7-e4f91f4252fb"],
Cell[23523, 586, 765, 20, 72, "Output",ExpressionUUID->"86187595-a08e-4a68-821b-f0e44418809f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24325, 611, 989, 27, 94, "Input",ExpressionUUID->"b3084fe5-23ee-4c70-b5f9-cc0fcf4efd6f"],
Cell[25317, 640, 12089, 226, 250, "Output",ExpressionUUID->"777f99ce-7655-4298-b8fc-89972ca64370"]
}, Open  ]],
Cell[37421, 869, 296, 7, 30, "Input",ExpressionUUID->"1226fbeb-e993-42c5-83dd-f5ba26022db0"],
Cell[CellGroupData[{
Cell[37742, 880, 1282, 33, 115, "Input",ExpressionUUID->"013d3479-b87c-4b92-9a88-026be554a0a1"],
Cell[39027, 915, 563, 13, 34, "Output",ExpressionUUID->"9efa30c4-de6d-4c4b-af14-9cd7e36653c7"],
Cell[39593, 930, 609, 15, 65, "Output",ExpressionUUID->"240d44c2-32ed-4228-a8aa-982a1175221b"]
}, Open  ]]
}
]
*)



==> chapter10_Fourier_Transforms/Mathematica_notebooks_Fourier/pure_convection_river_fourier_transform.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     74973,       1374]
NotebookOptionsPosition[     73729,       1344]
NotebookOutlinePosition[     74124,       1360]
CellTagsIndexPosition[     74081,       1357]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Always", " ", "put", " ", "these", " ", "at", " ", "the", " ", "start", 
    " ", "of", " ", "a", " ", 
    RowBox[{"notebook", "!"}]}], "  ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Clear", "[", "Derivative", "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"SetOptions", "[", 
     RowBox[{"Plot", ",", 
      RowBox[{"BaseStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"FontFamily", "\[Rule]", "\"\<Arial\>\""}], ",", 
         RowBox[{"FontSize", "\[Rule]", "16"}]}], "}"}]}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"FourierParameters", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"1", ",", 
      RowBox[{"-", "1"}]}], "}"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8848098080842524`*^9, 3.8848098264044323`*^9}},
 CellLabel->
  "In[635]:=",ExpressionUUID->"00ba2357-7435-4ac9-a11f-d88e5554912d"],

Cell[BoxData[
 RowBox[{"FourierParameters", "\[Rule]", 
  RowBox[{"{", 
   RowBox[{"1", ",", 
    RowBox[{"-", "1"}]}], "}"}]}]], "Output",
 CellChangeTimes->{{3.884809809932374*^9, 3.884809827581545*^9}, {
   3.884810448879245*^9, 3.8848104584388723`*^9}, 3.8848113920278063`*^9},
 CellLabel->
  "Out[638]=",ExpressionUUID->"abefde40-be37-4c14-aef1-a00d638c26a5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Initial", " ", "condition"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"FourierTransform", "[", " ", 
   RowBox[{
    RowBox[{"b", " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", " ", "a"}], " ", 
       RowBox[{"x", "^", "2"}]}], "]"}]}], ",", "x", ",", "k", ",", 
    RowBox[{"FourierParameters", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}]}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.884809475649392*^9, 3.8848094839247913`*^9}, {
   3.884810136085205*^9, 3.884810152236553*^9}, 3.884810277988706*^9, {
   3.884810443253298*^9, 3.884810444078578*^9}},
 CellLabel->
  "In[639]:=",ExpressionUUID->"eb51185f-5bb1-4363-909d-51206a8ab218"],

Cell[BoxData[
 FractionBox[
  RowBox[{"b", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     FractionBox[
      SuperscriptBox["k", "2"], 
      RowBox[{"4", " ", "a"}]]}]]}], 
  RowBox[{
   SqrtBox["2"], " ", 
   SqrtBox["a"]}]]], "Output",
 CellChangeTimes->{{3.884809485011455*^9, 3.8848094893110313`*^9}, {
   3.88480981621588*^9, 3.8848098307049313`*^9}, {3.884810138910872*^9, 
   3.884810152593191*^9}, 3.884810278697246*^9, {3.884810444887104*^9, 
   3.884810458485064*^9}, 3.884811392084716*^9},
 CellLabel->
  "Out[639]=",ExpressionUUID->"b0f0fba0-2907-42a4-af47-1fb243212b12"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"u", "[", 
   RowBox[{"x_", ",", "t_"}], "]"}], "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"InverseFourierTransform", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"b", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox["k", "2"], 
           RowBox[{"4", " ", "a"}]]}]]}], 
       RowBox[{
        SqrtBox["2"], " ", 
        SqrtBox["a"]}]], " ", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "v0"}], " ", "t", " ", "k", " ", "I"}], " ", "]"}], 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "gamma"}], " ", "t"}], "]"}]}], ",", "k", ",", "x", ",", 
     " ", 
     RowBox[{"Assumptions", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"b", ",", "v0"}], "}"}], ">", "0"}], " ", "&&", " ", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"b", ",", "v0"}], "}"}], " ", "\[Element]", " ", "Reals"}], 
        " ", "&&", 
        RowBox[{
         RowBox[{"{", " ", 
          RowBox[{"k", ",", "t"}], "}"}], ">", "0"}], " ", "&&", " ", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"k", ",", "t"}], "}"}], " ", "\[Element]", " ", "Reals"}], 
        " ", "&&", " ", 
        RowBox[{"x", " ", "\[Element]", " ", "Reals"}]}], " ", "}"}]}], ",", 
     RowBox[{"FourierParameters", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"-", "1"}]}], "}"}]}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.884807815643228*^9, 3.8848078577595797`*^9}, {
   3.884807895585371*^9, 3.884807964642766*^9}, {3.884808044359929*^9, 
   3.8848080454634457`*^9}, {3.884808099918756*^9, 3.8848081111567698`*^9}, 
   3.884808214511547*^9, {3.884808449975856*^9, 3.884808511785459*^9}, {
   3.8848086039944477`*^9, 3.884808607505971*^9}, {3.8848086551764297`*^9, 
   3.8848086647269382`*^9}, {3.884808749292598*^9, 3.8848087533941402`*^9}, {
   3.884808824706317*^9, 3.884808833569085*^9}, 3.884809055849257*^9, {
   3.884809300978752*^9, 3.884809306117415*^9}, 3.884809637311419*^9, {
   3.884809844581201*^9, 3.884809845263421*^9}, {3.884810383205916*^9, 
   3.884810391140543*^9}, {3.8848104545123177`*^9, 3.884810455174992*^9}, {
   3.8848112356218777`*^9, 3.884811237210527*^9}, {3.884811381145422*^9, 
   3.884811383887247*^9}},
 CellLabel->
  "In[640]:=",ExpressionUUID->"57c6c282-494b-4993-82a1-226a803de03e"],

Cell[BoxData[
 RowBox[{
  SqrtBox[
   FractionBox["1", "a"]], " ", 
  SqrtBox["a"], " ", "b", " ", 
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "gamma"}], " ", "t"}], "-", 
    RowBox[{"a", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "t"}], " ", "v0"}], "+", "x"}], ")"}], 
      "2"]}]}]]}]], "Output",
 CellChangeTimes->{
  3.884807892974856*^9, 3.884807992026392*^9, {3.884808085459297*^9, 
   3.884808095819371*^9}, 3.884808182059231*^9, 3.884808241170699*^9, {
   3.884808486311941*^9, 3.884808512158629*^9}, {3.884808607946163*^9, 
   3.884808617462207*^9}, {3.884808656347356*^9, 3.884808666139195*^9}, {
   3.8848088376956367`*^9, 3.8848088421109543`*^9}, {3.8848090570515347`*^9, 
   3.8848090612939453`*^9}, {3.8848093067495327`*^9, 3.884809313965777*^9}, 
   3.884809638411235*^9, {3.884809818797925*^9, 3.8848098476977377`*^9}, {
   3.8848103835126762`*^9, 3.884810391875512*^9}, {3.884810448967965*^9, 
   3.884810458522681*^9}, 3.884811392154457*^9},
 CellLabel->
  "Out[640]=",ExpressionUUID->"71017257-5a88-4483-a6fc-9a01dc8e643e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"b", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a", "=", ".1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"v0", "=", "10"}], ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{"km", "/", "h"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"gamma", "=", "0.1"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"1", "/", "h"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"u", "[", 
      RowBox[{"x", ",", ".1"}], "]"}], ",", 
     RowBox[{"u", "[", 
      RowBox[{"x", ",", "1"}], "]"}], ",", 
     RowBox[{"u", "[", 
      RowBox[{"x", ",", "5"}], "]"}], ",", 
     RowBox[{"u", "[", 
      RowBox[{"x", ",", "10"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", " ", 
     RowBox[{"-", "10"}], ",", "125"}], "}"}], ",", 
   RowBox[{"PlotRange", "->", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1"}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.8848087568097963`*^9, 3.88480881168602*^9}, 
   3.884808850581292*^9, {3.884810473497655*^9, 3.8848105416608067`*^9}, {
   3.884811401829282*^9, 3.884811445417513*^9}, {3.884811834407806*^9, 
   3.884811853079392*^9}},ExpressionUUID->"a0d8f940-b83b-48c5-b7f2-\
d765946b582d"],

Cell[BoxData[
 TemplateBox[{
  "General", "munfl", 
   "\"\\!\\(\\*RowBox[{\\\"Exp\\\", \\\"[\\\", RowBox[{\\\"-\\\", \
\\\"1210.9393279034348`\\\"}], \\\"]\\\"}]\\) is too small to represent as a \
normalized machine number; precision may be lost.\"", 2, 674, 91, 
   29316438039863070521, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.884811406243293*^9, 3.8848114461187153`*^9}},
 CellLabel->
  "During evaluation of \
In[670]:=",ExpressionUUID->"d22faaf4-8b37-4612-a581-8ff264263152"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJxN13c0l+//OHAysrP3eNl7vazwuu/rohJSyY5C9g4hRZEyQlZDZJMoM6Nk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       "]]},
     Annotation[#, "Charting`Private`Tag$2851725#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJxN13c8V///P35777333psnz3MeDyqJyE4qe5NRQkZIMqJEFBmFUHZJQj2P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       "]]},
     Annotation[#, "Charting`Private`Tag$2851725#2"]& ], 
    TagBox[
     {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVV3k4lV8XVRSKCBmiTJnnmdz3Pfve65rde81DGUPhl6kMSRIpCRkyp2Qo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       "]]},
     Annotation[#, "Charting`Private`Tag$2851725#3"]& ], 
    TagBox[
     {RGBColor[0.922526, 0.385626, 0.209179], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJxFd3k4VXEXdZEhUuYhVIRKyEzcc36bEqmMdx4MZYhkqoiSWTKUTBVSIhQa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       "]]},
     Annotation[#, "Charting`Private`Tag$2851725#4"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  BaseStyle->{FontFamily -> "Arial", FontSize -> 16},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-9.999997244897958, 124.99999724489795`}, {0., 1.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.884808780367813*^9, 3.884808812109795*^9, {3.8848088421562233`*^9, 
   3.884808850931613*^9}, 3.884809061337225*^9, 3.88480931401165*^9, 
   3.884810393648642*^9, {3.8848104489966497`*^9, 3.884810542682783*^9}, {
   3.884811392183271*^9, 3.884811446139407*^9}},
 CellLabel->
  "Out[674]=",ExpressionUUID->"72e83e9d-5da7-407c-b079-c7fb5c281828"]
}, Open  ]]
},
WindowSize->{1114, 905},
WindowMargins->{{Automatic, 149}, {Automatic, 19}},
FrontEndVersion->"13.1 for Mac OS X ARM (64-bit) (June 16, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"664e02f2-6d6b-43b0-8271-43ca430cbabc"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 1031, 28, 115, "Input",ExpressionUUID->"00ba2357-7435-4ac9-a11f-d88e5554912d"],
Cell[1614, 52, 364, 8, 34, "Output",ExpressionUUID->"abefde40-be37-4c14-aef1-a00d638c26a5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2015, 65, 764, 19, 52, "Input",ExpressionUUID->"eb51185f-5bb1-4363-909d-51206a8ab218"],
Cell[2782, 86, 604, 16, 69, "Output",ExpressionUUID->"b0f0fba0-2907-42a4-af47-1fb243212b12"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3423, 107, 2469, 60, 125, "Input",ExpressionUUID->"57c6c282-494b-4993-82a1-226a803de03e"],
Cell[5895, 169, 1141, 27, 58, "Output",ExpressionUUID->"71017257-5a88-4483-a6fc-9a01dc8e643e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7073, 201, 1308, 37, 118, "Input",ExpressionUUID->"a0d8f940-b83b-48c5-b7f2-d765946b582d"],
Cell[8384, 240, 515, 11, 28, "Message",ExpressionUUID->"d22faaf4-8b37-4612-a581-8ff264263152"],
Cell[8902, 253, 64811, 1088, 269, "Output",ExpressionUUID->"72e83e9d-5da7-407c-b079-c7fb5c281828"]
}, Open  ]]
}
]
*)



==> chapter11_Laplace_transforms/Mathematica_notebooks/Integro_differential_Laplace.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     32401,        848]
NotebookOptionsPosition[     29223,        786]
NotebookOutlinePosition[     29620,        802]
CellTagsIndexPosition[     29577,        799]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Always", " ", "put", " ", "these", " ", "at", " ", "the", " ", "start", 
    " ", "of", " ", "a", " ", 
    RowBox[{"notebook", "!"}]}], "  ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Clear", "[", "Derivative", "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"SetOptions", "[", 
     RowBox[{"Plot", ",", 
      RowBox[{"BaseStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"FontFamily", "\[Rule]", "\"\<Arial\>\""}], ",", 
         RowBox[{"FontSize", "\[Rule]", "16"}]}], "}"}]}]}], "]"}], 
    ";"}]}]}]], "Input",
 CellLabel->
  "In[323]:=",ExpressionUUID->"15cf2236-6936-4e4c-bb5e-07a577be6ebf"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.886552924364318*^9, 3.88655292445613*^9}},
 CellLabel->
  "In[326]:=",ExpressionUUID->"f714644f-ba5b-40f8-a53d-4046c2e767af"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"u", "[", "t_", "]"}], "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"InverseLaplaceTransform", "[", "   ", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s", "+", "1"}], ")"}], "/", 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{"s", 
         RowBox[{"(", 
          RowBox[{"s", "+", "1"}], ")"}]}], "-", "1"}], ")"}]}], ",", "s", 
     ",", "t", ",", " ", 
     RowBox[{"Assumptions", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a", ">", "0"}], " ", "&&", " ", 
        RowBox[{"a", " ", "\[Element]", " ", "Reals"}], " ", "&&", " ", 
        RowBox[{"s", ">", "0"}]}], "}"}]}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.886553019079297*^9, 3.886553029391069*^9}, {
  3.886553253744432*^9, 3.886553264948503*^9}, {3.886553312370668*^9, 
  3.886553318394577*^9}},
 CellLabel->
  "In[353]:=",ExpressionUUID->"8dce885f-7c37-448b-ac73-771e54454e18"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SqrtBox["5"]}], ")"}], " ", "t"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SqrtBox["5"], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SqrtBox["5"]}], ")"}], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        SqrtBox["5"], " ", "t"}]]}]}], ")"}]}], 
  RowBox[{"2", " ", 
   SqrtBox["5"]}]]], "Output",
 CellChangeTimes->{{3.886553004749187*^9, 3.886553029813678*^9}, {
   3.88655325695546*^9, 3.8865532654913273`*^9}, 3.886553319108976*^9},
 CellLabel->
  "Out[353]=",ExpressionUUID->"5d916d5f-b53a-4df9-89c7-967cddadc130"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"LaplaceTransform", "[", "  ", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{"-", "t"}], "]"}], ",", "t", ",", "s", ",", " ", 
    RowBox[{"Assumptions", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", ">", "0"}], " ", "&&", " ", 
       RowBox[{"a", " ", "\[Element]", " ", "Reals"}], " ", "&&", " ", 
       RowBox[{"s", ">", "0"}]}], "}"}]}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.886553077120846*^9, 3.886553101417631*^9}, 
   3.886553132376362*^9},
 CellLabel->
  "In[349]:=",ExpressionUUID->"0bb0c317-06e6-4901-b385-e1ef8892d9f0"],

Cell[BoxData[
 FractionBox["1", 
  RowBox[{"1", "+", "s"}]]], "Output",
 CellChangeTimes->{{3.886553094398575*^9, 3.886553102262896*^9}, 
   3.886553132693479*^9},
 CellLabel->
  "Out[349]=",ExpressionUUID->"a27e6922-f9a3-469e-b595-bafb163e6a87"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"u", "[", "t_", "]"}], "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"InverseLaplaceTransform", "[", "   ", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s", "+", "1"}], ")"}], "/", 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{"s", 
         RowBox[{"(", 
          RowBox[{"s", "+", "1"}], ")"}]}], "+", "1"}], ")"}]}], ",", "s", 
     ",", "t", ",", " ", 
     RowBox[{"Assumptions", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a", ">", "0"}], " ", "&&", " ", 
        RowBox[{"a", " ", "\[Element]", " ", "Reals"}], " ", "&&", " ", 
        RowBox[{"s", ">", "0"}]}], "}"}]}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.886553512825193*^9, 3.8865535401882277`*^9}},
 CellLabel->
  "In[357]:=",ExpressionUUID->"fe76a31e-6365-4946-ba29-82af15dfbe5d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "3"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "t"}], "/", "2"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"3", " ", 
      RowBox[{"Cos", "[", 
       FractionBox[
        RowBox[{
         SqrtBox["3"], " ", "t"}], "2"], "]"}]}], "+", 
     RowBox[{
      SqrtBox["3"], " ", 
      RowBox[{"Sin", "[", 
       FractionBox[
        RowBox[{
         SqrtBox["3"], " ", "t"}], "2"], "]"}]}]}], ")"}]}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.8865537234467983`*^9, 
  3.886553723452754*^9}},ExpressionUUID->"64dd82eb-eede-4836-895e-\
8ee3639502a0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TeXForm", "[", 
  RowBox[{"u", "[", "t", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.8865537282725277`*^9, 3.886553733128882*^9}},
 CellLabel->
  "In[361]:=",ExpressionUUID->"f1c1936d-3049-49c3-9687-0ae3bc0cd6c2"],

Cell["\<\
\\frac{1}{3} e^{-t/2} \\left(\\sqrt{3} \\sin \\left(\\frac{\\sqrt{3} \
t}{2}\\right)+3 \\cos
   \\left(\\frac{\\sqrt{3} t}{2}\\right)\\right)\
\>", "Output",
 CellChangeTimes->{3.8865537343036213`*^9},
 CellLabel->
  "Out[361]//TeXForm=",ExpressionUUID->"9938dd5e-1886-4064-877f-83d6f65cd6f1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"u", "[", "t", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "0", ",", "10"}], "}"}], ",", " ", 
   RowBox[{"PlotRange", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "1"}], ",", "1"}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.886553350559157*^9, 3.886553360147575*^9}, {
  3.886553550775906*^9, 3.886553566141245*^9}},
 CellLabel->
  "In[360]:=",ExpressionUUID->"27f02dda-c13f-4c42-9f12-0704b532345d"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVl3k4lN8bxu3rDFJZZwaNRCgqJanzyFYqqaiE7LT6kiWRFimRLVlnyFpJ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       "]]},
     Annotation[#, "Charting`Private`Tag$379291#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  BaseStyle->{FontFamily -> "Arial", FontSize -> 16},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0., 9.999999795918367}, {-1., 1.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.886553361765129*^9, {3.886553544047715*^9, 3.886553566495274*^9}},
 CellLabel->
  "Out[360]=",ExpressionUUID->"d0f8ed9a-6183-4b55-93ee-d82dd25f04ce"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.886602959728375*^9},ExpressionUUID->"4bd3a49b-0d46-4001-b9f4-\
2d05e8f4d3cb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"LaplaceTransform", "[", "  ", 
   RowBox[{
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "b"}], " ", "t"}], "]"}], 
     RowBox[{"Cos", "[", 
      RowBox[{"a", " ", "t"}], "]"}]}], ",", "t", ",", "s", ",", " ", 
    RowBox[{"Assumptions", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", ">", "0"}], " ", "&&", " ", 
       RowBox[{"a", " ", "\[Element]", " ", "Reals"}], " ", "&&", " ", 
       RowBox[{"s", ">", "0"}]}], "}"}]}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.886602970375198*^9, 3.886602981476901*^9}, {
  3.886603053134965*^9, 3.8866030535205593`*^9}},
 CellLabel->
  "In[365]:=",ExpressionUUID->"24085aad-862e-4254-b19d-31645e6aa539"],

Cell[BoxData[
 FractionBox[
  RowBox[{"b", "+", "s"}], 
  RowBox[{
   SuperscriptBox["a", "2"], "+", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"b", "+", "s"}], ")"}], "2"]}]]], "Output",
 CellChangeTimes->{{3.8866029722404957`*^9, 3.886602982372367*^9}, 
   3.8866030559900837`*^9},
 CellLabel->
  "Out[365]=",ExpressionUUID->"3630a279-f280-4185-9ab4-94f14de7561c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"InverseLaplaceTransform", "[", 
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s", "^", "2"}], "+", 
          RowBox[{"2", "s"}], " ", "+", "2"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s", "^", "2"}], "+", "s", "+", "2"}], ")"}]}], ")"}]}], 
     ",", "s", ",", "t"}], "]"}], ",", " ", 
   RowBox[{"Assumptions", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"b", ">", "0"}], " ", "&&", " ", 
      RowBox[{"k", ">", "0"}], " ", "&&", " ", 
      RowBox[{"b", "\[Element]", " ", "Reals"}], " ", "&&", " ", 
      RowBox[{"k", " ", "\[Element]", " ", "Reals"}]}], "}"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.88660479490342*^9, 3.8866048917190247`*^9}, 
   3.88660504390269*^9, {3.8866052559920893`*^9, 3.886605305166439*^9}, 
   3.8866100584224033`*^9},
 CellLabel->
  "In[379]:=",ExpressionUUID->"00ad91ee-f688-468d-b982-a0be24dece42"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "28"], " ", 
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "\[ImaginaryI]"}], ")"}], " ", "t"}]], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"7", "+", 
      RowBox[{"7", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"7", "-", 
       RowBox[{"7", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"2", " ", "\[ImaginaryI]", " ", "t"}]]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", "2"], "+", "\[ImaginaryI]"}], ")"}], " ", "t"}]], 
     " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{
           SqrtBox["7"], " ", "t"}], "2"], "]"}]}], "+", 
       RowBox[{
        SqrtBox["7"], " ", 
        RowBox[{"Sin", "[", 
         FractionBox[
          RowBox[{
           SqrtBox["7"], " ", "t"}], "2"], "]"}]}]}], ")"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{{3.88660483757355*^9, 3.886604852176262*^9}, 
   3.886604896485464*^9, 3.886605009103146*^9, 3.886605045439206*^9, {
   3.886605289778984*^9, 3.8866053063895473`*^9}, 3.886610059582357*^9},
 CellLabel->
  "Out[379]=",ExpressionUUID->"59c5bb66-1457-4c03-87fe-946565ca95ab"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LaplaceTransform", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"-", "t"}]], " ", 
     RowBox[{"Cos", "[", "t", "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "3"], " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "t"}], "/", "2"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{
           SqrtBox["3"], " ", "t"}], "2"], "]"}]}], "+", 
       RowBox[{
        SqrtBox["3"], " ", 
        RowBox[{"Sin", "[", 
         FractionBox[
          RowBox[{
           SqrtBox["3"], " ", "t"}], "2"], "]"}]}]}], ")"}]}]}], ",", "t", 
   ",", "s"}], "]"}]], "Input",
 CellChangeTimes->{{3.88660624798319*^9, 3.886606253220536*^9}},
 CellLabel->
  "In[373]:=",ExpressionUUID->"ccb9266d-a2d1-4de0-9468-48895af6a09e"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["3", "4"], "+", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", "2"], "+", "s"}], ")"}], "2"]}], ")"}]}]], "-", 
  FractionBox[
   RowBox[{
    FractionBox["1", "2"], "+", "s"}], 
   RowBox[{
    FractionBox["3", "4"], "+", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "2"], "+", "s"}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{"1", "+", "s"}], 
   RowBox[{"1", "+", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "s"}], ")"}], "2"]}]]}]], "Output",
 CellChangeTimes->{3.886606253766021*^9},
 CellLabel->
  "Out[373]=",ExpressionUUID->"864602dd-2359-46e1-8b51-462e8c3fd77c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"f", "[", "t_", "]"}], " ", "=", " ", 
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"s", "^", "2"}], "+", 
        RowBox[{"2", "s"}], " ", "+", "2"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"s", "^", "2"}], "+", "s", "+", "1"}], ")"}]}], 
     ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.886606286100115*^9, 3.886606292079219*^9}},
 CellLabel->
  "In[374]:=",ExpressionUUID->"f0435554-42c2-4070-b9bb-7bb86a55f215"],

Cell[BoxData[
 FractionBox["1", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", "s", "+", 
     SuperscriptBox["s", "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"2", "+", 
     RowBox[{"2", " ", "s"}], "+", 
     SuperscriptBox["s", "2"]}], ")"}]}]]], "Output",
 CellChangeTimes->{3.886606292825741*^9},
 CellLabel->
  "Out[374]=",ExpressionUUID->"4cb209e0-5ccd-486f-8c85-c2281b1bcfcb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"InverseLaplaceTransform", "[", 
     RowBox[{
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s", "^", "2"}], "+", "s", "+", "1"}], ")"}], ")"}]}], ",", 
      "s", ",", "t"}], "]"}], ",", " ", 
    RowBox[{"Assumptions", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"b", ">", "0"}], " ", "&&", " ", 
       RowBox[{"k", ">", "0"}], " ", "&&", " ", 
       RowBox[{"b", "\[Element]", " ", "Reals"}], " ", "&&", " ", 
       RowBox[{"k", " ", "\[Element]", " ", "Reals"}]}], "}"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.886606450035761*^9, 3.886606458828583*^9}},
 CellLabel->
  "In[375]:=",ExpressionUUID->"cfc69f71-77ac-4f5c-8020-0660558f9ca5"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "t"}], "/", "2"}]], " ", 
   RowBox[{"Sin", "[", 
    FractionBox[
     RowBox[{
      SqrtBox["3"], " ", "t"}], "2"], "]"}]}], 
  SqrtBox["3"]]], "Output",
 CellChangeTimes->{3.886606459872801*^9},
 CellLabel->
  "Out[375]=",ExpressionUUID->"73c3eed0-5b5c-4003-9cf9-f46ad993c576"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"InverseLaplaceTransform", "[", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s", "+", "a"}], ")"}], "^", "2"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s", "+", "b"}], ")"}], "^", "2"}]}], ")"}]}], ",", "s", ",",
     "t"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.886606568553604*^9, 3.886606623646987*^9}},
 CellLabel->
  "In[377]:=",ExpressionUUID->"9e630f76-a931-4ec7-b070-41f92249fed4"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "a"}], " ", "t"}]]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"a", "-", "b"}], ")"}], "3"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "b"}], " ", "t"}]]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"a", "-", "b"}], ")"}], "3"]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "a"}], " ", "t"}]], " ", "t"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"a", "-", "b"}], ")"}], "2"]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "b"}], " ", "t"}]], " ", "t"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"a", "-", "b"}], ")"}], "2"]]}]], "Output",
 CellChangeTimes->{{3.88660659478788*^9, 3.886606624220645*^9}},
 CellLabel->
  "Out[377]=",ExpressionUUID->"825b0395-4b5e-4ce2-828b-4b484c3d7e50"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TeXForm", "[", "%", "]"}]], "Input",
 CellChangeTimes->{{3.886606687437323*^9, 3.8866066909425993`*^9}},
 CellLabel->
  "In[378]:=",ExpressionUUID->"4e4e675e-5b89-4868-9384-26353fb904a2"],

Cell["", "Output",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{3.886606692539369*^9, 
  3.886606766508219*^9},ExpressionUUID->"ecb44776-f231-4484-8685-\
26a80d7cb2a4"]
}, Open  ]]
},
WindowSize->{808, 911},
WindowMargins->{{12, Automatic}, {Automatic, -10}},
FrontEndVersion->"13.2 for Mac OS X ARM (64-bit) (January 30, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"a9062bd5-4f0a-4ed4-80d5-f85bdf54e30f"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 815, 23, 94, "Input",ExpressionUUID->"15cf2236-6936-4e4c-bb5e-07a577be6ebf"],
Cell[1376, 45, 228, 4, 73, "Input",ExpressionUUID->"f714644f-ba5b-40f8-a53d-4046c2e767af"],
Cell[CellGroupData[{
Cell[1629, 53, 938, 25, 52, "Input",ExpressionUUID->"8dce885f-7c37-448b-ac73-771e54454e18"],
Cell[2570, 80, 801, 26, 70, "Output",ExpressionUUID->"5d916d5f-b53a-4df9-89c7-967cddadc130"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3408, 111, 619, 15, 30, "Input",ExpressionUUID->"0bb0c317-06e6-4901-b385-e1ef8892d9f0"],
Cell[4030, 128, 246, 6, 50, "Output",ExpressionUUID->"a27e6922-f9a3-469e-b595-bafb163e6a87"]
}, Open  ]],
Cell[4291, 137, 842, 23, 52, "Input",ExpressionUUID->"fe76a31e-6365-4946-ba29-82af15dfbe5d"],
Cell[5136, 162, 666, 23, 83, "Input",ExpressionUUID->"64dd82eb-eede-4836-895e-8ee3639502a0"],
Cell[CellGroupData[{
Cell[5827, 189, 239, 5, 30, "Input",ExpressionUUID->"f1c1936d-3049-49c3-9687-0ae3bc0cd6c2"],
Cell[6069, 196, 303, 7, 66, "Output",ExpressionUUID->"9938dd5e-1886-4064-877f-83d6f65cd6f1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6409, 208, 488, 13, 30, "Input",ExpressionUUID->"27f02dda-c13f-4c42-9f12-0704b532345d"],
Cell[6900, 223, 12313, 221, 239, "Output",ExpressionUUID->"d0f8ed9a-6183-4b55-93ee-d82dd25f04ce"]
}, Open  ]],
Cell[19228, 447, 147, 3, 52, "Input",ExpressionUUID->"4bd3a49b-0d46-4001-b9f4-2d05e8f4d3cb"],
Cell[CellGroupData[{
Cell[19400, 454, 754, 19, 52, "Input",ExpressionUUID->"24085aad-862e-4254-b19d-31645e6aa539"],
Cell[20157, 475, 374, 11, 55, "Output",ExpressionUUID->"3630a279-f280-4185-9ab4-94f14de7561c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20568, 491, 1034, 28, 52, "Input",ExpressionUUID->"00ad91ee-f688-468d-b982-a0be24dece42"],
Cell[21605, 521, 1445, 44, 58, "Output",ExpressionUUID->"59c5bb66-1457-4c03-87fe-946565ca95ab"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23087, 570, 932, 30, 58, "Input",ExpressionUUID->"ccb9266d-a2d1-4de0-9468-48895af6a09e"],
Cell[24022, 602, 787, 28, 70, "Output",ExpressionUUID->"864602dd-2359-46e1-8b51-462e8c3fd77c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24846, 635, 590, 17, 73, "Input",ExpressionUUID->"f0435554-42c2-4070-b9bb-7bb86a55f215"],
Cell[25439, 654, 394, 12, 56, "Output",ExpressionUUID->"4cb209e0-5ccd-486f-8c85-c2281b1bcfcb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25870, 671, 851, 22, 94, "Input",ExpressionUUID->"cfc69f71-77ac-4f5c-8020-0660558f9ca5"],
Cell[26724, 695, 399, 13, 64, "Output",ExpressionUUID->"73c3eed0-5b5c-4003-9cf9-f46ad993c576"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27160, 713, 547, 16, 52, "Input",ExpressionUUID->"9e630f76-a931-4ec7-b070-41f92249fed4"],
Cell[27710, 731, 1054, 36, 58, "Output",ExpressionUUID->"825b0395-4b5e-4ce2-828b-4b484c3d7e50"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28801, 772, 211, 4, 30, "Input",ExpressionUUID->"4e4e675e-5b89-4868-9384-26353fb904a2"],
Cell[29015, 778, 192, 5, 34, "Output",ExpressionUUID->"ecb44776-f231-4484-8685-26a80d7cb2a4"]
}, Open  ]]
}
]
*)



==> chapter11_Laplace_transforms/Mathematica_notebooks/Laplace_compact_function_2.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    182469,       3510]
NotebookOptionsPosition[    178501,       3437]
NotebookOutlinePosition[    178893,       3453]
CellTagsIndexPosition[    178850,       3450]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Always", " ", "put", " ", "these", " ", "at", " ", "the", " ", "start", 
    " ", "of", " ", "a", " ", 
    RowBox[{"notebook", "!"}]}], "  ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Clear", "[", "Derivative", "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"SetOptions", "[", 
     RowBox[{"Plot", ",", 
      RowBox[{"BaseStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"FontFamily", "\[Rule]", "\"\<Arial\>\""}], ",", 
         RowBox[{"FontSize", "\[Rule]", "16"}]}], "}"}]}]}], "]"}], 
    ";"}]}]}]], "Input",
 CellLabel->
  "In[1544]:=",ExpressionUUID->"3857a307-e33d-46af-b611-5b0a99eb7018"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{"a", " ", 
     RowBox[{"Pi", "/", "4"}], " ", 
     RowBox[{"Cos", "[", 
      RowBox[{
       RowBox[{"Pi", "/", "2"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", " ", 
         RowBox[{"(", 
          RowBox[{"t", "-", 
           RowBox[{"1", "/", "a"}]}], ")"}]}], ")"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", "0", ",", 
      RowBox[{"2", "/", "a"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.884897398465723*^9, 3.884897416365932*^9}, {
   3.884897532448392*^9, 3.884897558241458*^9}, 3.8849082574204397`*^9},
 CellLabel->
  "In[1547]:=",ExpressionUUID->"1a2e6f02-e069-4f91-8956-f74fe762bb08"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{
  3.8848974183770857`*^9, {3.884897535768923*^9, 3.884897558957315*^9}, 
   3.88490821419485*^9, {3.884908258888137*^9, 3.884908271721807*^9}, 
   3.8849084391847267`*^9, 3.884908868868208*^9, 3.884908941601451*^9, 
   3.884909051150523*^9, 3.884909090723394*^9, 3.884909143371429*^9, 
   3.884909658166924*^9, 3.884912184340558*^9},
 CellLabel->
  "Out[1547]=",ExpressionUUID->"d0b1a761-1945-473f-b18e-fab9212279a3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"w", "[", 
     RowBox[{"t_", ",", "a_"}], "]"}], "=", 
    RowBox[{
     FractionBox[
      RowBox[{"a", " ", "\[Pi]"}], "4"], " ", 
     RowBox[{"Cos", "[", 
      RowBox[{
       RowBox[{"Pi", "/", "2"}], " ", 
       RowBox[{"(", " ", 
        RowBox[{"a", " ", "t"}], ")"}]}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"HeavisideTheta", "[", " ", 
        RowBox[{"t", "+", 
         RowBox[{"1", "/", "a"}]}], "]"}], "-", 
       RowBox[{"HeavisideTheta", "[", 
        RowBox[{"t", "-", 
         RowBox[{"1", "/", "a"}]}], "]"}]}], ")"}]}]}], "\[IndentingNewLine]", 
   RowBox[{"bob1", "=", 
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"w", "[", 
         RowBox[{"t", ",", "1"}], "]"}], ",", 
        RowBox[{"w", "[", 
         RowBox[{"t", ",", "2"}], "]"}], ",", 
        RowBox[{"w", "[", 
         RowBox[{"t", ",", "5"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", 
        RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
      RowBox[{"PlotRange", "->", 
       RowBox[{"{", 
        RowBox[{"0", ",", "4"}], "}"}]}], ",", " ", 
      RowBox[{"AxesLabel", "->", 
       RowBox[{"{", 
        RowBox[{"\"\<t\>\"", ",", "\"\<w(t)\>\""}], "}"}]}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"TeXForm", "[", 
    RowBox[{"w", "[", 
     RowBox[{"t", ",", "a"}], "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.88489583787971*^9, 3.884895858057651*^9}, {
   3.8848960937016973`*^9, 3.8848961886528597`*^9}, {3.8848964013685226`*^9, 
   3.884896443660331*^9}, {3.884896514071722*^9, 3.884896683984837*^9}, 
   3.884896740478613*^9, {3.8848968252034903`*^9, 3.884896862315583*^9}, 
   3.8848969044604177`*^9, {3.8848972138148108`*^9, 3.8848972233034163`*^9}, {
   3.884897257226768*^9, 3.88489730896791*^9}, 3.884897395367581*^9, {
   3.884897426073395*^9, 3.8848974431084833`*^9}, 3.884897493729591*^9, {
   3.8849081352794523`*^9, 3.8849081548515863`*^9}, {3.884908263249497*^9, 
   3.884908263346628*^9}, {3.8849086204952602`*^9, 3.88490864428719*^9}, 
   3.8849088462775793`*^9, 3.884909136837213*^9, {3.8849117268650017`*^9, 
   3.884911776275181*^9}, {3.8849118122519083`*^9, 3.884911833381455*^9}, {
   3.884911881511458*^9, 3.884911926103425*^9}, {3.8849119642377777`*^9, 
   3.884911977815696*^9}, {3.884912012100503*^9, 3.88491217850613*^9}, {
   3.884913079678632*^9, 3.88491311406989*^9}, {3.884913155144289*^9, 
   3.884913177132946*^9}},
 CellLabel->
  "In[1615]:=",ExpressionUUID->"8ef46e23-9320-4850-9662-8f0f362bf433"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "4"], " ", "a", " ", "\[Pi]", " ", 
  RowBox[{"Cos", "[", 
   FractionBox[
    RowBox[{"a", " ", "\[Pi]", " ", "t"}], "2"], "]"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"HeavisideTheta", "[", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "a"]}], "+", "t"}], "]"}]}], "+", 
    RowBox[{"HeavisideTheta", "[", 
     RowBox[{
      FractionBox["1", "a"], "+", "t"}], "]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.884908439192836*^9, {3.8849086262841587`*^9, 3.8849086457409554`*^9}, 
   3.8849088688773537`*^9, 3.884908941611403*^9, 3.8849090511604567`*^9, 
   3.884909090732965*^9, 3.884909143381056*^9, 3.884909658176894*^9, {
   3.88491173036005*^9, 3.884911749562928*^9}, {3.884911787907374*^9, 
   3.884911835278775*^9}, {3.8849118896753807`*^9, 3.884911927708987*^9}, {
   3.884911965786315*^9, 3.884911978740691*^9}, {3.8849120593868237`*^9, 
   3.884912114150918*^9}, {3.884912153716187*^9, 3.884912184349925*^9}, 
   3.884913082430616*^9, 3.8849131249014072`*^9, {3.884913157186161*^9, 
   3.884913177994557*^9}},
 CellLabel->
  "Out[1615]=",ExpressionUUID->"b932cbfa-b604-42c9-a2f0-8e4c2c62b85d"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwBUQGu/iFib1JlAgAAABQAAAACAAAALj8W6v//7797tTFwwQhrPm/5I4j5
+u+/3SaTEnfMSD+wszEm8/Xvvxk+8D9AzFg/MihNYubr77/KVbUyIsxoPzcR
hNrM1++/RR9+nAjMeD9A4/HKma/vv0BdMZPRy4g/UofNqzNf778JLRAYDcuY
P3fPhG1nvu6/2bMHIwfIqD/U1AvqwWHtv8fDKnXVxLk/HcBvFDcc7L+TMo1X
MhTDP7VrxAUP3eq/133EiXAUyT9gjDHw2YLpv6Pe6VSHe88/+JJ7iL8/6L8q
sklLrKrSP6MO3hmY4ea/q9jnZX3B1T+cSjFy04nlv+Fx7WN9sdg/gmxheClJ
5L8XPZkWQ1bbP3sDqndy7eK/uXP4MygW3j9hgM8k1qjhv3Lqm7s5ROA/lb3l
mJxq4L+DzoF/kGfhP8HLKXg5BeC/XrrAxPPA4T+N5a9g
       "]], LineBox[CompressedData["
1:eJwBUQGu/iFib1JlAgAAABQAAAACAAAAfWisD43137/rasFFEcrhPyMQQEJU
ntu/aYn0o4mT4z+yKohq4uPYv3JfRf5KluQ/38WxIDY21r/BLhsQWH3lP+Us
lTK/ttO/JZFTBG0/5j8Rfqk2LgHRv3JybLi2+eY/hrYoyBD30L+oVlN3Pfzm
P/rup1nz7NC/3WGRy8L+5j/iX6Z8uNjQv/HrczPJA+c/skGjwkKw0L8Pqn78
xA3nP1IFnU5XX9C/6ilTUXgh5z8nGSHNAHvPv5Iy1vfMR+c/LDbvLKXzzL/N
dkURJpDnP2Yuf3+53cy/zJVwSn+S5z+fJg/SzcfMv9rX7M7WlOc/Ehcvd/ab
zL/DWyu5gJnnP/f3bsFHRMy/VGwJDsCi5z/Cue5V6pTLvyHi+ZPstOc/WD3u
fi82yr+i6K/s+9fnP5/IQHp/rsm/FePo3xXl5z8kqrWY
       "]], LineBox[CompressedData["
1:eJw11nk0VesbB3BD5iGUJpIhRBqEon48aBahUipDdS+6hnKFUsd8yFASMhTH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       "]], 
      LineBox[{{0.20063775510204082`, 0.7467145322071668}, {
       0.22434049883917992`, 0.7371349668754994}, {0.2667427185126425, 
       0.7174587573443142}, {0.3063245993876354, 0.6962180779471381}, {
       0.3451269577906893, 0.6727835660274207}, {0.38723142637486546`, 
       0.6445311855448801}, {0.426515556160572, 0.6156271822558392}, {
       0.4691017961274008, 0.5816501001585239}, {0.49936224489795916`, 
       0.5559164392865034}}], LineBox[CompressedData["
1:eJwBMQLO/SFib1JlAgAAACIAAAACAAAAwcspeDkF4D9eusDE88DhPx28a0UF
iOE/aDd9LQFj4D8A+gKpcuLiP54WPoXhK94/91G9XsUl5D8gUqKCYZ/bP9s0
XxslhOU/1bx9ArK92D9wVxARItzmP6flHUmizdU/GZTkWAQd6D95O0hNIvrS
P65boKfzeOk/sXdguuipzz9XPX9IyL3qPwhQ3SDJqck/sV5tIjr86z9tIwn9
Fq/DP/gKQwO5Ve0/kcvNcZ06uj9S0Ts2HZjuP+Q7sdo5uqs/CjsLwbyd7j9R
ulcCfUurP8Gk2ktco+4/622aFb7cqj8weHlhm67uP1UNtSA6/6k/Dh+3jBnF
7j9B8Iu1GkSoP8lsMuMV8u4/pYSgPIXNpD9ACCmQDkzvPzMFb7x1vps/+HH4
Gq5R7z8gr4yql+CaP6/bx6VNV+8/sZJrjLcCmj8er2a7jGLvP7YADG/xRpg/
/FWk5gp57z8igziJT8+UP7ejHz0Hpu8/Z/pquYe/iz9uDe/HpqvvP1QJnueZ
A4o/Jne+Ukax7z9Hx2gaqkeIP5RKXWiFvO8/hp0RFcXPhD9y8ZqTA9PvP7Ew
nCPSv3s/KltqHqPY7z/yz7Uv3kd4P+HEOalC3u8/ajE2YujPdD9QmNi+genv
Pz7UFJLwv2s/CAKoSSHv7z9ORVwJ/c9kP79rd9TA9O8/llNh1Q/AWz921UZf
YPrvPxEaifVGwEs/Lj8W6v//7z97tTFwwQhrPv2XDcY=
       "]]},
     Annotation[#, "Charting`Private`Tag$5437828#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJxTTMoPSmViYGBQA2IQrWcv9ur///f7GaAg/6dyx89fCP6GzYZqn78i+EYa
vknPXiP45oItt85cR/AdHn88NXM9gh/Ufna1cTyCX36+JTd93zs4/8oV7lcH
E9/C+bIH8kXMZd7A+Vuzj7Dy330F5yf0GH642fQSzv8xqbpjv/0LOH8x3z3J
GQ+fwflzvAyLLnc+hfObchIrND2fwPnVzKvKi94+gvMTG86rXFvxEM4Puznf
7u5iBN/LqCDiyTwE3+SJQM+nKQg+h0fQZ75GBH8d/9WD7pEI/u95t+J2ciL4
H76vqjjAguA/CaiedPz/Azj/HJPMsatfEfxFabG6nx4i+B56D35r7ULwp+59
OmNOFoIfVzGrzjwVwdcw9k+5FI/g71qxQ58jFMG/N7n7WLE9gq+eZfjFSwTB
/6Dy7OZTPgR/5/1Z+xs4EfyDpzUrLFkRfAAuGrgt
       "]], LineBox[CompressedData["
1:eJwBEQLu/SFib1JlAgAAACAAAAACAAAAfWisD431378bl2R4JMhpP7yV26zY
59+/U6siCljMfT/ggK5DRNLfv5NA7s7TNYw/cvYXD3rH37/5gv5hzm6RPwRs
gdqvvN+/6hWY+K3ClD8pV1RxG6ffvwdFIL5aaps/ci36nvJ737/9JeJDqFyk
PwSjY2oocd+/R3QK4HkGpj+WGM01Xmbfvx7ndk5FsKc/uwOgzMlQ379IUFXE
xwOrPwTaRfqgJd+/bMUTAjfVsD+WhpFVT8/ev8b6A67rerc/ut8oDKwi3r/g
w02VdmDCP3w8Aa2aGN6/BzxtfWfDwj89mdlNiQ7evzzHX9BTJsM/wFKKj2b6
3b9DjBpWHuzDP8fF6xIh0t2/ekmvPHh3xT/Uq64ZloHdv+sqqlgqjcg/7nc0
J4Dg3L9l3hQn37POPyMQQEJUntu/ScF1t6V01T+yKohq4uPYv5ahRxVXMOE/
38WxIDY21r83L9GYnzvnP+UslTK/ttO/Jld6laGC7D8Rfqk2LgHRv8XZywS4
3/A/LDbvLKXzzL8vgxmk1wzzP2Yuf3+53cy/jKSrxqYV8z+fJg/SzcfMv4VD
DWNwHvM/Ehcvd/abzL8q6RP/8i/zP/f3bsFHRMy/FDlbfbVS8z/Cue5V6pTL
vzDCgGEtl/M/WD3ufi82yr/aAEOT1xv0P5/IQHp/rsm/jYfh8JxN9D99HxAp

       "]], LineBox[CompressedData["
1:eJw11nk0lOsfAHBRRBK6KpGtspbQKvHNrsWWS37Rfi1ZIqHcaDRkTaGxNrYo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       "]], LineBox[CompressedData["
1:eJwBkQJu/SFib1JlAgAAACgAAAACAAAAn8hAen+uyT+Nh+HwnE30P49f14Aw
t8w/9LmIxRUl8z/HTh0NUBLRP2TMLhcI0PA/7SEVftKa0z+9tT+0RbvsP3V0
K2GPFtY/3ogQecSA5z/X3BBSZsjYP3Qnp54BcOE/YHk85wdM2z8FscUltwDX
PypkyNXuVts/LiYcjVTM1j/zTlTE1WHbPxrX+mzrl9Y/hiRsoaN32z/B6FzS
BS/WP6zPm1s/o9s/Y4hu2O5c1T/5JfvPdvrbP5Lmdv2et9M/ktK5uOWo3D8L
5axg4WjQP1y9RafMs9w/2xB9D8sz0D8lqNGVs77cP+8l1DRg/c8/uH3pcoHU
3D/0huMC2SjPP94oGS0dAN0/i/jEfGB/zT8qf3ihVFfdPzXLYJLhKso/wys3
isMF3j/V4Y4SgnzDP14vVKPxD94/wwMKlX8Ywz/4MnG8HxreP9NZzFJ4tMI/
LDqr7nsu3j/ZqhHkW+zBP5RIH1M0V94/SRBMGe5bwD9mZQccpajeP0VTzl6p
dLo/AGkkNdOy3j/xvDw8I6y5P5psQU4Bvd4/Hx6FsJbjuD/Oc3uAXdHeP6fy
9iVrUrc/N4Lv5BX63j+WQfm+zy+0Pwif162GS98/2VZtBWfTqz+iovTGtFXf
P8CKwpS8Qao/PKYR4OJf3z95XZaVC7CoP3CtSxI/dN8/EWD2fJeMpT/Zu792
95zfP1xDILfjip4/dL/cjyWn3z991ozfO2ebPw7D+ahTsd8/NsUtMI1DmD9C
yjPbr8XfP6jB0Gwe/JE/3M1Q9N3P3z9Z13DUv7CNP3bRbQ0M2t8/IIw+ZTtp
hz+q2Kc/aO7fP7tLBR1FtHU/fWisD4313z8bl2R4JMhpPwMwSeA=
       "]], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAGIQffC0ZoUl6wN7Bijo+swbNIEbwQ8vnRO3XADBV/mu
lb1PFMHf98u95Y08gt9dc20CsyqCH/EvZa6UFoL/ibFpm4cJgq/GuefFEg8k
+eN6WYt8kcxvW/h6fhCCH8bS/m5WDILf+j/wy4QCBP/J1+f/a2Yg+IseCYuH
vkDwZfdku7J2PITzGX4xrSx69AjO/x64N+6o6hM4/7ZJvLRqy1M4vyBcQFDp
zjM4X3LKkwgW2Rdw/rroBcs/V7xEhJ9tvceJva/g/I1xuUpWf17D+T+4nJl3
hr6F84MuWpvJzngH53NZcx/cMxfBP7jklnfMYgTfoKIycfY6BJ9PfnuP5FEE
/2SO0WPRTwi+A4fmBD6f9wj7C39IrQtE8NffPr7UNxzBl1uftrsnCcH/E7rk
GVclgr99sbwt+zIEP4/3/fFlqxF8tfJ9QW4bEfwpXrEZrXsQ/KKPsyYzX0bw
taKz5BbfQPAfHrFc6XQPwQ+YcWNf40sEn4NphafiewR/f3b5lQNfEPyyq27x
Cb8QfD17sVf//yP4AIOUxf4=
       "]]},
     Annotation[#, "Charting`Private`Tag$5437828#2"]& ], 
    TagBox[
     {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJxTTMoPSmViYGAQAWIQrWcv9ur///f7GaAg/6dyx89fCP6GzYZqn78i+EYa
vknPXiP45oItt85cR/AdHn88NXM9gh/Ufna1cTyCX36+JTd93zs4/8oV7lcH
E9/C+bIH8kXMZd7A+Vuzj7Dy330F5yf0GH642fQSzv8xqbpjv/0LOH8x3z3J
GQ+fwflzvAyLLnc+hfObchIrND2fwPnVzKvKi94+gvMTG86rXFvxEM6fuvfp
jDlZD+D8g6c1KyxZEXwA6RVijw==
       "]], LineBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQXZuxhr/36/39DFCgLODgFDLvNpy/Sasj69HjG3D+
/aMbFczMrsH5T3WmGu3fdhnOF6xbaabHeBHOb9umcULg+wU4/9e75ZGf3yD4
j+KX1ey4geBvclx8yGkDgh/EOtcvPB7BV5dUPMtQfR7OF+iS/3A0DcH/8UtW
uDsIwT9xRypSVAvBz1gg8lTz5jk4f5U6x98gcwRfx+y9ztLPZ+D8NL36+p13
Efz5avyXzh5H8IXE9cu/zUbwv3/PO+juguAf2vku9NWU03D+n411K/7VIfim
q/h+C2Ui+Ctm6S2wtkXwe6vzXvU8PQXnR9i+q9M3Q/AnmdZddFZA8E/r8qlE
cCH4dnJ6JxvunYTzy8X2SU89geBv4PPLW7kJwZ9/wqGqfh2CDwDgGpno
       "]], LineBox[CompressedData["
1:eJw1lmk01Wsbxo0Z9/+PkzRoZ+gQRZRTyXA/ZDrKlJI5KkNIjmNImUnokClk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       "]], LineBox[CompressedData["
1:eJxTTMoPSmViYGCQBGIQPf+EQ1X9upP2DFDwt0BRpuoSgu/WKsFV/wzB75/J
/6P5F4J/Yy3bsw6+U3B+1rUvByeZIfibX71eP90Lwf/z79HcOXEIfp/6xcpl
bUjqK9Ya7rqGpF4qbeHDstMI++OvNxhsPwPnt72xsX92BsGvq1z0d/YjBD9v
cm4VO99ZON/vOHPJvRQEn0/fIL1H6BzCPf86fF/knofzj/vJ8gYIXYTz3yqK
1l2adRnOLy3RTuwXuwbnX78jEJR24gacn1Bp85zd5zacf1jbvOsw6z04vzZj
DX/v1/twPgAzOWir
       "]], LineBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQffC0ZoUl6wN7BiiQ3ZPtytrxEM5n+MW0sujRIzj/
e+DeuKOqT+D82ybx0qotT+H8gnABQaU7z+B8ySlPIlhkX8D566IXLP9c8RLO
D7et9zix9xWcvzEuV8nqz2s4/weXM/PO0LdwftBFazPZGe/gfC5r7oN75iL4
B5fc8o5ZjOAbVFQmzl6H4PPJb++RPIrgn8wxeiz6CcF34NCcwOfzHmF/4Q+p
dYEI/vrbx5f6hiP4cuvTdvckIfh/Qpc846pE8LcvlrdlX4bg5/G+P75sNYKv
Vr4vyG0jgj/FKzajdQ+CX/Rx1mTmywi+VnSW3OIbCP7DI5Yrne4h+AEzbuxr
fIngczCt8FR8j+Dvzy6/cuALgl921S0+4ReCr2cv9ur/fwQfAHkZi1Y=
       "]]},
     Annotation[#, "Charting`Private`Tag$5437828#3"]& ], {}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox["\"t\"", HoldForm], TraditionalForm], 
    FormBox[
     TagBox["\"w(t)\"", HoldForm], TraditionalForm]},
  AxesOrigin->{0, 0},
  BaseStyle->{FontFamily -> "Arial", FontSize -> 16},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-0.9999999591836735, 0.9999999591836735}, {0., 4.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.884908439192836*^9, {3.8849086262841587`*^9, 3.8849086457409554`*^9}, 
   3.8849088688773537`*^9, 3.884908941611403*^9, 3.8849090511604567`*^9, 
   3.884909090732965*^9, 3.884909143381056*^9, 3.884909658176894*^9, {
   3.88491173036005*^9, 3.884911749562928*^9}, {3.884911787907374*^9, 
   3.884911835278775*^9}, {3.8849118896753807`*^9, 3.884911927708987*^9}, {
   3.884911965786315*^9, 3.884911978740691*^9}, {3.8849120593868237`*^9, 
   3.884912114150918*^9}, {3.884912153716187*^9, 3.884912184349925*^9}, 
   3.884913082430616*^9, 3.8849131249014072`*^9, {3.884913157186161*^9, 
   3.884913178046315*^9}},
 CellLabel->
  "Out[1616]=",ExpressionUUID->"58c3e2b3-713f-4af0-bfb9-1697485763f9"],

Cell["\<\
\\frac{1}{4} \\pi  a \\left(\\theta \\left(t+\\frac{1}{a}\\right)-\\theta \
\\left(t-\\frac{1}{a}\\right)\\right) \\cos
   \\left(\\frac{\\pi  a t}{2}\\right)\
\>", "Output",
 CellChangeTimes->{
  3.884908439192836*^9, {3.8849086262841587`*^9, 3.8849086457409554`*^9}, 
   3.8849088688773537`*^9, 3.884908941611403*^9, 3.8849090511604567`*^9, 
   3.884909090732965*^9, 3.884909143381056*^9, 3.884909658176894*^9, {
   3.88491173036005*^9, 3.884911749562928*^9}, {3.884911787907374*^9, 
   3.884911835278775*^9}, {3.8849118896753807`*^9, 3.884911927708987*^9}, {
   3.884911965786315*^9, 3.884911978740691*^9}, {3.8849120593868237`*^9, 
   3.884912114150918*^9}, {3.884912153716187*^9, 3.884912184349925*^9}, 
   3.884913082430616*^9, 3.8849131249014072`*^9, {3.884913157186161*^9, 
   3.8849131780749207`*^9}},
 CellLabel->
  "Out[1617]//TeXForm=",ExpressionUUID->"8a28a2cb-7fc6-4dd0-89ea-\
b0458d91dc33"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{{3.8848973150795717`*^9, 3.884897347067697*^9}, {
   3.8848974503536663`*^9, 3.884897463034369*^9}, 3.884897568918324*^9, {
   3.8849087043118343`*^9, 3.8849087823625307`*^9}, {3.884908854730473*^9, 
   3.884908864085281*^9}, 3.8849097595323973`*^9, 3.884911972564391*^9},
 CellLabel->
  "In[1551]:=",ExpressionUUID->"428991f7-9dfa-4f70-b115-c17e82945573"],

Cell[CellGroupData[{

Cell[BoxData["Con"], "Input",
 CellChangeTimes->{{3.884908083803562*^9, 3.8849080841456423`*^9}},
 CellLabel->
  "In[1552]:=",ExpressionUUID->"00008277-4d41-4ee1-8737-8f58d52fd56f"],

Cell[BoxData["Con"], "Output",
 CellChangeTimes->{3.884908439259313*^9, 3.884908868998785*^9, 
  3.884908941712976*^9, 3.8849090512653627`*^9, 3.8849090908334827`*^9, 
  3.8849091434492064`*^9, 3.88490965825381*^9, 3.884912184449254*^9},
 CellLabel->
  "Out[1552]=",ExpressionUUID->"aaf44570-97ee-4245-b3ba-08df07ed2aa3"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.884896494096407*^9, 3.8848964945595713`*^9}},
 CellLabel->
  "In[1553]:=",ExpressionUUID->"f58d5368-b820-4d73-86a7-91518fe3d4e4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"B", "[", "t_", "]"}], "=", 
  RowBox[{
   RowBox[{"HeavisideTheta", "[", 
    RowBox[{"t", "-", 
     RowBox[{"1", "/", "2"}]}], "]"}], "-", 
   RowBox[{"HeavisideTheta", "[", 
    RowBox[{"t", "-", 
     RowBox[{"3", "/", "2"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8848969377647142`*^9, 3.884896942856717*^9}, {
  3.884896987353022*^9, 3.884897007934025*^9}, {3.884909599456081*^9, 
  3.884909642650426*^9}},
 CellLabel->
  "In[1554]:=",ExpressionUUID->"64bfdba4-04e7-41ac-9a16-7d5c3135b310"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"HeavisideTheta", "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "2"]}], "+", "t"}], "]"}]}], "+", 
  RowBox[{"HeavisideTheta", "[", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "2"]}], "+", "t"}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.884897010145874*^9, 3.884897358960127*^9, 3.884897466715971*^9, 
   3.884908279504119*^9, 3.884908439283016*^9, 3.884908869026791*^9, 
   3.884908941740713*^9, 3.8849090512905207`*^9, 3.8849090908579187`*^9, 
   3.8849091434739447`*^9, {3.884909615210847*^9, 3.884909658281755*^9}, 
   3.884912184480298*^9},
 CellLabel->
  "Out[1554]=",ExpressionUUID->"6d6fa0d6-e184-4adb-8c43-760de6406eb1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"bob2", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"4", 
     RowBox[{"B", "[", "t", "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", "0", ",", "2"}], "}"}], ",", " ", 
    RowBox[{"Exclusions", "->", "None"}], ",", 
    RowBox[{"AxesLabel", "->", 
     RowBox[{"{", 
      RowBox[{"\"\<t\>\"", ",", "\"\<B(t)\>\""}], "}"}]}]}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.884897012789775*^9, 3.884897029521634*^9}, {
   3.884908790773734*^9, 3.884908792318613*^9}, {3.8849088234046507`*^9, 
   3.8849088238790693`*^9}, 3.88490964586335*^9, {3.884909745331292*^9, 
   3.884909754741968*^9}, 3.8849099070045967`*^9},
 CellLabel->
  "In[1555]:=",ExpressionUUID->"792da5e8-9394-4a9b-b2ff-edf8788b6f71"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJxN0n0wFHgYB/BdL6VcXkNLGEV5CwkbyWuOvI631NHmvF2nu5L2RrputhVd
tcQ1TgolVF7Krixnjo5jx8kpeTvcscsyXrLeit2zsnt3M93z7DPzzDOf+T3z
ff75GcWcC4mXIxAI9H/7v+kbP9PTMhvvQvhYCp66STzSEdf/feBBfmEtKQzs
92rweREpDhwRJ3pxm0QFj1p/75lFSgcXawVdu0nKBdOVavfeIJWBj594yFxa
ZoOVpfQob4NmsEnwwkwbgwNOee3omr/yEqzDVucSid3ger5nV7dzL7g1sUjv
hKAfvLrnsOqzrwfBcmtVanomf4IdpNH1odUjYP+AljSvBnRsgWEQuRWdQ+ZO
6/6Bnj0XSeJvoAvHwi8nBYyCia2+HlkC9A61ShWaEG1F2fJXEoEL/kz824Ww
7Wi2rdcjPWd0QqmrUiUD3ZVu97rdnAd2Uv1d7gd7dPndz8mRbuir1beKF8Nl
9odmknfQZfZjaE/4DLT2vNbI0zz0MtHTy/0pmpI5nKr8E7pLO6l64FeZPIsi
ncRBmbz6A/52fHS6W+cViQD9rjO6rkOEZlWuU48Sxz5azc3A/naF5idoRrMp
d1QbndAf7p1sifaYTWNt8kCznMnhx/PRhjlzaxULaEVOvKA5exw8J+JxB2z4
4LK3jZ0qtybAKvpPFicnJ8GZX9YlFBtPgYVuVZOnadNgqi2Hrd02A+ZVcxg9
Rm/B64n9BWaX5sAW7pslCY0CsHeJ0Rc1OgvgFP1Tu8ajFsGWgnDlwYAlsKbq
khJHjFZoLmDuLlwGn7FrHN7i9w5cdTSm+BchenVOV20q7z24LtRbPvfICpjm
k/GAPYU2GvUdKs1YBTuR03NJtkJwlEH3GrEPXU61OutoLsJ7nVn8JDqaMkz0
NqtEt09/UzXeixYvMEcPT6OthbOq99bR2uT9eSYS9IeUiztrCH/D/5poaC5x
lkd3rm0y61BEs5wCmaFK6Dvf/mjP24qO29jtIVRF+7qc6aBroPfTngdu00JL
CO6RxrrofAUKNcRY5j1Wx75nj0x+25vVIDO0TZpnSoAVukNqesnnIFokfk9z
8UcfW77BMKeiNbl1JXIctOJ39DDH82tgQgWFydcQg5PvMbM0WtEvLK4rqZ9d
B6v7JlumqXwAj+x705fahGbddzWepGyATzId1PUl6CsZD+kjlRLwsxn9AhV/
Kfh6UUY0NxAdFzJvUh2M3tnUxAqIQN/MjmzPjEGfdri7vDUVvSt9u8/mx2jJ
wcvbBsvRw/MTvY+r0DkRtSc/rUFLzUMuZDShR3qy78v3oRuuiWL7BtC5h06Z
lQ6h/R5ZsT246J8vvnpJn0Xn7bPPDhagz/MLw4wW0ab+X/FaVtAKxP6yHBF6
rO5QYrQY3ZRYam2zgb5jqLwqlaL/AZysH+s=
       "]]},
     Annotation[#, "Charting`Private`Tag$5296809#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox["\"t\"", HoldForm], TraditionalForm], 
    FormBox[
     TagBox["\"B(t)\"", HoldForm], TraditionalForm]},
  AxesOrigin->{0, 0},
  BaseStyle->{FontFamily -> "Arial", FontSize -> 16},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 2}, {0., 4.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.884897021684243*^9, 3.8848970305702057`*^9}, 
   3.8848973610692596`*^9, 3.884897468667067*^9, 3.8848974988649387`*^9, 
   3.8849082818062143`*^9, 3.884908439309464*^9, 3.88490879332395*^9, 
   3.884908869053825*^9, 3.88490894177073*^9, 3.884909051320087*^9, 
   3.8849090908865347`*^9, 3.8849091435017853`*^9, {3.884909620116053*^9, 
   3.884909658311357*^9}, {3.8849097511839952`*^9, 3.884909765728916*^9}, 
   3.88490991051789*^9, 3.884912184517514*^9},
 CellLabel->
  "Out[1555]=",ExpressionUUID->"30fe582e-e5ce-4ec8-b540-8602496b85bd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"bob2A", "=", 
  RowBox[{"GraphicsRow", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"bob1", ",", " ", "bob2"}], "}"}], ",", " ", 
    RowBox[{"ImageSize", "->", "800"}], ",", 
    RowBox[{"Alignment", "->", 
     RowBox[{"{", 
      RowBox[{"Center", ",", "Center"}], "}"}]}], ",", 
    RowBox[{"Spacings", "->", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}]}], ",", 
    RowBox[{"BaselinePosition", "->", "Center"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.884910201773779*^9, 3.8849102123641977`*^9}, {
  3.884910289711504*^9, 3.884910312872155*^9}, {3.884910410148593*^9, 
  3.8849104329400787`*^9}, {3.884910509270794*^9, 3.8849105436738653`*^9}},
 CellLabel->
  "In[1556]:=",ExpressionUUID->"6f012659-3a1b-4355-ab6d-8bfb2d2b8a6b"],

Cell[BoxData[
 GraphicsBox[{{}, {InsetBox[
     GraphicsBox[{{{}, {}, 
        TagBox[
         {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
          Opacity[1.], 
          LineBox[{{4.081632653061224*^-8, 5.0355124536125053`*^-8}, {
           0.0006134358411192535, 0.0007567960175489348}, {
           0.0012268308659119764`, 0.0015135409773882112`}, {
           0.0024536209154974223`, 0.0030270259791600716`}, {
           0.004907201014668314, 0.006053956640137252}, {0.009814361213010098,
            0.012107503227680665`}, {0.019628681609693666`, 
           0.02421207866067906}, {0.0392573224030608, 0.04840109160054551}, {
           0.08181671417091729, 0.10065969572566663`}, {0.12155576714030418`, 
           0.14905385279634623`}, {0.1605152976377521, 
           0.19593626715594178`}, {0.20277693831632224`, 
           0.24595729490441862`}, {0.24221824019642277`, 
           0.2916670546754027}, {0.2849616522576456, 0.33993468238566976`}, {
           0.32692554184692935`, 0.38583311804339143`}, {0.3660690926377435, 
           0.4271400185288749}, {0.3993622448979592, 0.4610086924656247}}], 
          LineBox[CompressedData["
1:eJwV1HtUjekXB/DK/RalZFIUShJDHffRt2nqZ1DUJMqlCMmlJFJMSZxwlKML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           "]], LineBox[CompressedData["
1:eJwV0nlczVkfB/A2KW261UQKlZRtMiZbmvshJC2YyhPRIgpFWpEWNN02iSdN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           "]]},
         Annotation[#, "Charting`Private`Tag$5296715#1"]& ], 
        TagBox[
         {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], 
          Opacity[1.], LineBox[CompressedData["
1:eJwVxXss1AEAB/CjZpdmKO4c6/JYbLXLmo15ftNdnDRyuSHW8ip1F1mWW00l
nSgRWUketbyaUYuuxyGJDp2urntSzFl1th5nd7/fr2S9/vjs45NVIMi1p9Fo
nH/+vyvX/HZ4MTcqkrtc8Jx+KWo11/PYHIsHTqU46YQyD0GtDU19rGRwbx4O
j1RKED+lf9DMysFn6ag3Q1mBlBxqsI5VhB4GR2h41YAPgRe4l1nnIfR4JnF5
1YVb7onlF1n1mBE8V9PHH6OU3hdQyWqDrIXk/pCPIzXt9j3LUj84kYv2+dVG
rP1TmhHLfoZE+c+P+XITNiV9M7+4NIqBl72igjgzil+HosE2gWETr9Dn01cw
+11n7exUWHcshbIkL0Fm4ipVEWps3qIRTDZZoeOXLl2OVeOsRL7Ttd0KsneI
sVughqej/4igx4qQU6GZ44fUELWkJIwNWvF4fSA5XKeGSzavKG/Wiic8T+8H
ZjWUP9astLFtGOiwHK+vf4dgv+6TnxttGDnS7JX2RYP6ax3pXucI9C2KRPtJ
DVZpZKtPVxBoywuTZ9O0kGeuFM9UE5Ae1O/Ld9MireuPrPwmAX6Wa2NZhBZV
EUxxSz8BVZrUo7dKi8ya4ANvPxJ4zz/qvoqjA3uh1TucR2JKEZ5LD9GBYPpw
bHEkhmIcHzpF6zCQQdd2JpJo5XUmewh1eH1fuvR7H4ms7fNXOSU6/Ca+BIsL
SZhDhOtSp3So48eORTeTIPwjnXuO6tFTHDaqspCIMu1QXJTowZ4MDYshSZQ3
88/klenhNKkLkP0iwXBL/u53Q4/UTnn2OQcKwXYiVeOoHnSLMEjpRUEy01BT
4WWAI5sx77eTwkqNzTlnwoDQhDt7jXUUePHLimiNAQpFuunUdQpVDrSzG+cM
2NqkecpsorChZK1l2mZAY+0kN7ydQtQR3zdJ3kaIxZW12x5ROMPbcwXFRkg9
u2nTRgpM+5i7/jVG+Mr7brkvUPgLFkFoLQ==
           "]], LineBox[CompressedData["
1:eJwV1Xk0VesbB3BTwzV1K2MdlSZuVJRyk/pKKJrUJY0kEk0kQ1000CCEigal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           "]], LineBox[CompressedData["
1:eJxF0WtI02EYBfA5Xd5wubWIRKtNBTVNidTMSFhhts3IuVIql8yCMjFvHxpd
Fy7dSOeHoZWbWVO7jJqRhtjflJCgSNRmqbSsVo4uaprOOXOugnjPA4fD79uB
hys7JT5Gp9Fo/L/515/GOZSOPp1C+39vVUv1OgYsDB2PD/KBe6i+/jo/OOHA
4xOrA2CeqkIfyIav8ooSqzkwk8oe9F8DO6ciGd7B8IDkVYErHE6daltxJgKm
KvSNC1Hw7c7CodlY+PwG1vbvSXD0xH7/4XS4QyLqVu+Dd3bxS3dkwgerY981
Z8OqOF9jWR5sK6MEbDnc6OKp05vgVSunfXoXYa/uelOobob45JYno77CX8TG
PbLGp/Ow/UdQoK12lrg9c7endtcc8YU05Y02G8x9LxgxKO3E2xLLtWs3zxMf
Xtfv9DDD9pdV1iKFA//xkpaJwxawf6z9Fr0XZpxTSJKKncS0u1KTlb1IXHLd
VMV+BndtrPRhFf4mZglKoi8xl4gtMQNmOQW3NqSEfZG6iHNMCayQZfii8qbC
cm+Z+P7XkHqmyE1cqVfmju2Fj4onwx9kwMEU1ZqeBas1h55fkcHHE67N+Mlh
XjknzbsFXt56NmD4Djw6+fl1ixGuyXqUk/oQdkeJS5UUbBnUNHia4Y7Ljjzz
G1ibfCTSMAILmze18cfgztN9LxTf4NqYeE3GBFxs1Um4P+EIUcGHnjnYy2Oo
qcYBf2xPzs9dhKl8Q2ycC65b7293u+E/AQ4Tmg==
           "]]},
         Annotation[#, "Charting`Private`Tag$5296715#2"]& ], 
        TagBox[
         {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], 
          Opacity[1.], LineBox[CompressedData["
1:eJwVVnk01YkXt2R93vdLUfaJlEpZWkiDe0MRytLCI7KWGGkxIhmpUHnSxBRG
ZX3RZIkIFbK8xXvWiBdalIayRoyE3/v9cc89n3PPvfdzl3Pu1fAOdvITERIS
eiaQ/2sbv6H22mE/s0y3jF+61cvMllkon3qnZAk5bxztK44mwdb7KemlSgdB
WLXoUNTRbLBt7i65q+QLGys5VnpHS8HZd/bFLaUQ2PWSJmzsUQ/9enEWCUpX
oMWApxnj+goyFOxjryslA50R5sqz/QjRkqXa15RygEW5FLtdbgo2Wv15teRU
DsgW7Lyg7zUFHTHBw72sHNgaOs6TfDwFWqKb/tENzYXc2FRLe4dpYC7k6HZ2
MGDln0tLaxK+g8zU7e2/0PNhRrVS5fTSLKT0n7coWyyEC9yIBF7dT9ilSst5
e6gIRFk5WT7UBfjiaiQmWVAEe+zWsJnOC6A+Eu5TsLkYWMm39Me/LkDwCcO1
Qn3FoJglI1oltwTLfYvycneUgKFcCcM7XwhdaJlFE5NPYPz64L60VyI43ntQ
Oku5DOYllK5PfhPBWA9JvwMWZUAWZ5rqLBfFUp9g5fLkMlBf2Ga920EUiZOm
MRFG5WDF0s4huKLYeInvKh75FDRNfuPzqpbhlkdy4qqSVTAk1uD/JFocObqN
ns36VWAUFj+2lC6Ono/Dnv1Bq4J/WtK2r68Qx4Tyd6c+PKyCYq1wD2JMHIdq
C3oZ+55BlGtB3CYXCbzXtfexQdJzqLrmeJC+VhIpS9FHrNRrYBHabjGzpTDl
hLPHpj01oBPzIPZrpRRqdW7ylDtZA0f+C5kYbpVCs/xun94XNbCj0SvrzLwU
VubfLnuqWwvqcrunihykcfTAyHPbllq4zR97UD0ljdukuk3NBmqh81K41G8S
FDxf/bJaf6YWxgjP0QllCkpsuFOroP4SQnfHsS7uoqDG4q6Gd0EvgWZ2ObOM
TsFDeXe4Z6l1MPvJNMVNRQbT3S/ZHdOogyrHzxNnN8ngwPKgZpftdZBGmZT3
NpXB4EjzVlP3OtB5Pker8ZDBa06jHRIFdZB644BGxH0ZfPHT/M3fdvUQ0Pet
bkCRistKNrvd8KyH1Idfw+20qWhzXLHvYkg9KOlFXbm+nYrd7aP9fun1YKXo
CZcdqTjJSPmgN1IPbOCK+8VRca3j2FB9fAPsWLcivucLFZWjrHYez2yAdL54
cdgsFWULMuKlnzZAfK6cyCdRAn9IHtB1HGiAQvcdr1VUCWyrfXr27Y5GeODA
m6DaENg4JtsYvb8RDMbGN4sdIrBKNWDlWt9GsHC3mGIeJTA3TLUyMLERorcs
NeWHEHheP3rxv8FGkHipVvrlbwKDPd7Yp883QuhS1NZtuQT60rdmghwTfBYq
C60KCbQfGrSINWHC8jyFw7waArUybK6tSBLYw8ZrbN4TqNSS/aY8jwlXrs8F
DvxLIPHzp45rNROqmA53LcYJnHMuaskYZoKlltkR7wUCW0h5eV1kQcL3yzPk
KhLrTYP82g+x4I4m6/dvqiRWBDLLQwJZkKrTonpPk8RsVhjt2W0WUL7Rqxw2
k5jyvf2hxyMWnNE9cc95C4k31uj8FK5jwbSf0xVtIxLDovrvWY+ywDanepsm
khhUYDjxVYQND3KDxu0sSfTuTdyVqMgG5dJoOlqT6CI1fGuLLhsoSaJiC7Yk
7jMy/9RlwYYv4O50yZ5Ec7+/t4fT2NAyRTvZ5kTijqTpWNVgNrhvXXfg30Mk
ao4zNviksWFOiekV7EbiKjWhCPFiNuxP4Ue/dydRxpbGy29kwwpvE2dlTxJF
wkvU9vWyIXRB+K2qN4mzDErwxAQbmk/eXz7kQ+JIp29tkjgHWs2+Tkb4kTgg
Ui1npMqBTRfVwnuOkditv8rnjQEHAjpbcxeOk8jzOPUk0ooDG04t/P7Vn8Q6
OkdMw50DZeqiQ5knSHxapenccIYD/Zb3f6wOIPHRUETe8ascMPg4+chfgLNW
ds1J3+NA4p0Li2ECfMdS17awlAMLdzXHHQWYfiYu3ZHDgb629VFTgniXMt6P
Tr/lwLm87UXuAnyuxRhSpjnQZux48aYgP6FbNsiRbAK/axdl7wv45STo0+dV
m4CbbXwiUsB/5+g/WzYbNEEaGNN1BPW122nzPXY3gZhibES+oH7/R1lRN2lN
UD58ynjWi8RFivq6uqAmcAhOZssL+pccmMqbim4CH/cuHREPEnW48mfX3m4C
IQ/vYzWC/tdtvKnk/LAJ2ihPIuxogvlep9RerRbkH6EH5x8mMWavCHXks8C/
y170lQOJqvmRpWrzTbDBVv/R/X0klkjO0exJLjDqruw2sSHxHWucUWLEhd9C
sjwGzUkM1Q7c98mWCxoBxcOTZoL5xn2eUvDkwgrWs4iWnSQa7+nH8KtcyLz3
R8usAYltuS7/PkznggqVnW4p2N9jYp0JfcVcKCvbkuC1nsSkhqY3wOfCVoeK
bxR1Ejdq7Yk+PcoFQuPxuVRFEmsvv9TOFuZBRnus2exyEkfNK0LEN/Ig2Oif
J2skSLR6mUs0n+dBRw3FatcogW9Xa5Qt3uCBYaFav+NnAkMuprvpZ/NANNNM
ZOs7AjMhKS+Jy4MrKx6vPd5G4PyLi+auqs2wTtFFIaWYwFtqP4fi9Zshq/ij
n24egesjzyW+sGwGsT8Gc/66T+Ahk5N9q4OaQSro6JruBAKLqtxC/33RDNtP
X8jV9idwj3K3qlJHM3yXIr/u8SCwL9yp3uZzM2SEJt40OkiglPFe2UKiBQJc
ThgnAIE+Tw0fhhxtAWVnegNFnsBVT+TeCgu3QuERrSrfJ1Q8Qp8/+GllK3zc
/5/FDQYVs3wHucxNrcDMrTh8KYWKmxQqK+NdWqFFouhCUwQVzUM9/1IoboWp
PusH/UBFw3RnRrJeG7hOkHe0q2WQdpX3IWZnG5TOmHqKF8jghZBdaud2t4FV
s03I479l8KWdTjLNrQ2Ysp4/fguTQbuFxWj1uDboPn5UKFJPBr08GO55b9ug
pW5GXz2ZgldsVFJTh9vARVZHsT2KggzDm53Xp9ug4dzRE06BFBwhztsGSbfD
soDp/lrBvQqt2We8xbAdjgWc1XcckUb66u/yzxPagWVUm+G1QxrLByx4rSYd
wFyaTfQtkMTX1tGTCVYdMLnXLa0gSRJnCqtX2jl1wGghd5QbLolGEcZe7OMd
8DGEonVttyRWrNCbqb3VAdWpD7jSvRJYaam8umSoA+KW5QwcWBTH54yJs8nJ
r0Ayez7GSVsM6wLuqtBGOuEE7/L6WEIYS4cDAz1mOqHho8NriTEhzPHf+cxH
qAt0VChfgpuFMOZYt+tJ+S4INPlLcjpeCK295dIum3SB3reIxHYJIWylxSgW
0rvg9OuJgyozC9BnHaQguvk1bIjTlPiQOQff15mSBUHdYPZc1nk2fgLMBsxZ
18O6QUddhFD4dQJi71pH+V/uhjtOe9t1OsdhpfzB8TWp3fBr9o1bsYljYCgc
2JrW0A353gypStERCOtNSbyq0gNp2cmN5MfPUHv7ntWxdT3gIi8VaWT2GSSd
cpYsDHrAv9jngVHqIKSyi4KX9vTAwbyML437P0FVGdM+9EwPlBvTnXZWfICf
idOkL6cHVmxz2idF4YOl7Q/Wrs4ekE0t3Bbxohvo4kIXf3nXA2e/nB6sC34N
apGUiTfTPfCmnzrc9+oVmAVotjmu5oPSXMX7/7Y1Q+za9Vf1dPiw6jlh8OxO
E7S834xUQz6o2Njv2P+DBR7OxsVsWz4si9QTm6uuA8Zy8Gcc5sPhmgOKyhqC
v6fZcvUVLz5E/Sj/YSIu+MssHW7COT5wqSvKWAnFwF46ZK12iQ+vMw3iKrIY
IPvMTWieLoiv1ss+cyAFVonsyV+XyIdjxKpeZ61k+B/kMlkk
           "]], LineBox[CompressedData["
1:eJxTTMoPSmViYGCQBWIwbfi2k2fJTXsGKHjxJkdjyloE32BF0YPCHQj+Abm6
AN1zCD7HrWYO7psIfsDUzgMvHiP4D7mnGiz5ieAz/VwtIK16C86XPuv02V4f
wTdZePNqiiWCn+rJPnudL4J/YmaSqlMZgt9vJWmVeRzBl6lpS96eeRvON/uf
sC143R04/0yLybljWvfhfPkJr3+ufPcAzn/9/f69qwaP4Pwlr3af4ut7DOfz
yS5//+TJEzi/J3Nr2gKVZ3D+N4fVTzLqn8P5JUZHtogdfgHn3193pPui4is4
/3fWldmaVa/hfG1H9n9pu9/A+e6LFNM3ir+D88tl45UexryH8+1NrrUf+4Xg
AwDp73t/
           "]], LineBox[CompressedData["
1:eJxTTMoPSmViYGDQA2IQ/fCpyJ45TB/sGaBAmP8Dx5FfCD7L/tnrled8hPOz
TXbf5PT+BOev9kxasO8bgv/1tZTAs2mf4fytwe7MU1y+wPn1Hq3ztzxD8BXv
et1Y3PoVzrcyb5kiafQNzo+RO/+T8TKC//VU76OCxu9w/gyWuJIglR8I99/b
uojpCILPWtsYYln4E85nWBm3/pHQLzi/aNb6XqFDCP5e7Q4OwbzfcL6gV5FO
E98fOP+O7oXLlXsQ/A3z7FWexP2F82PXmwnK/kPwG1oXNt5Z9Q/OX/tCdjaf
z384v2Nua8I9PwQ/Jeit6rpABF9mz54NvuEIfld/9LGeJAQ/w2zmR65KBF+p
RcSDfRmC/8+ihvf6CgT/5tvHl5atRvAnhG+OdduI4P/XCipu3YPg37nYP4/5
MoK/o+178uWrCP4U63jNxTcQfO+leluc7iH4uyrOnmx8ieBP0zXtD3yD4Bc+
mhOi+B7B1/DJuX/gC4LPwnhlyYTvCP6DrdZZCb8Q/D1Zi/UN/iL40+W5v/7/
j+ADACfGxhQ=
           "]]},
         Annotation[#, "Charting`Private`Tag$5296715#3"]& ], {}}, {}},
      AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
      Axes->{True, True},
      AxesLabel->{
        FormBox[
         TagBox["\"t\"", HoldForm], TraditionalForm], 
        FormBox[
         TagBox["\"w(t)\"", HoldForm], TraditionalForm]},
      AxesOrigin->{0, 0},
      BaseStyle->{FontFamily -> "Arial", FontSize -> 16},
      DisplayFunction->Identity,
      Frame->{{False, False}, {False, False}},
      FrameLabel->{{None, None}, {None, None}},
      FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      ImagePadding->All,
      Method->{
       "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
        None, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}},
      PlotRange->{{0., 1.9999999591836735`}, {0., 4.}},
      PlotRangeClipping->True,
      PlotRangePadding->{{
         Scaled[0.02], 
         Scaled[0.02]}, {0, 0}},
      Ticks->{Automatic, Automatic}], {180, -111.24611797498106}, 
     ImageScaled[{0.5, 0.5}], {360, 222.49223594996212}], InsetBox[
     GraphicsBox[{{{}, {}, 
        TagBox[
         {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
          Opacity[1.], LineBox[CompressedData["
1:eJxN0n0wFHgYB/BdL6VcXkNLGEV5CwkbyWuOvI631NHmvF2nu5L2RrputhVd
tcQ1TgolVF7Krixnjo5jx8kpeTvcscsyXrLeit2zsnt3M93z7DPzzDOf+T3z
ff75GcWcC4mXIxAI9H/7v+kbP9PTMhvvQvhYCp66STzSEdf/feBBfmEtKQzs
92rweREpDhwRJ3pxm0QFj1p/75lFSgcXawVdu0nKBdOVavfeIJWBj594yFxa
ZoOVpfQob4NmsEnwwkwbgwNOee3omr/yEqzDVucSid3ger5nV7dzL7g1sUjv
hKAfvLrnsOqzrwfBcmtVanomf4IdpNH1odUjYP+AljSvBnRsgWEQuRWdQ+ZO
6/6Bnj0XSeJvoAvHwi8nBYyCia2+HlkC9A61ShWaEG1F2fJXEoEL/kz824Ww
7Wi2rdcjPWd0QqmrUiUD3ZVu97rdnAd2Uv1d7gd7dPndz8mRbuir1beKF8Nl
9odmknfQZfZjaE/4DLT2vNbI0zz0MtHTy/0pmpI5nKr8E7pLO6l64FeZPIsi
ncRBmbz6A/52fHS6W+cViQD9rjO6rkOEZlWuU48Sxz5azc3A/naF5idoRrMp
d1QbndAf7p1sifaYTWNt8kCznMnhx/PRhjlzaxULaEVOvKA5exw8J+JxB2z4
4LK3jZ0qtybAKvpPFicnJ8GZX9YlFBtPgYVuVZOnadNgqi2Hrd02A+ZVcxg9
Rm/B64n9BWaX5sAW7pslCY0CsHeJ0Rc1OgvgFP1Tu8ajFsGWgnDlwYAlsKbq
khJHjFZoLmDuLlwGn7FrHN7i9w5cdTSm+BchenVOV20q7z24LtRbPvfICpjm
k/GAPYU2GvUdKs1YBTuR03NJtkJwlEH3GrEPXU61OutoLsJ7nVn8JDqaMkz0
NqtEt09/UzXeixYvMEcPT6OthbOq99bR2uT9eSYS9IeUiztrCH/D/5poaC5x
lkd3rm0y61BEs5wCmaFK6Dvf/mjP24qO29jtIVRF+7qc6aBroPfTngdu00JL
CO6RxrrofAUKNcRY5j1Wx75nj0x+25vVIDO0TZpnSoAVukNqesnnIFokfk9z
8UcfW77BMKeiNbl1JXIctOJ39DDH82tgQgWFydcQg5PvMbM0WtEvLK4rqZ9d
B6v7JlumqXwAj+x705fahGbddzWepGyATzId1PUl6CsZD+kjlRLwsxn9AhV/
Kfh6UUY0NxAdFzJvUh2M3tnUxAqIQN/MjmzPjEGfdri7vDUVvSt9u8/mx2jJ
wcvbBsvRw/MTvY+r0DkRtSc/rUFLzUMuZDShR3qy78v3oRuuiWL7BtC5h06Z
lQ6h/R5ZsT246J8vvnpJn0Xn7bPPDhagz/MLw4wW0ab+X/FaVtAKxP6yHBF6
rO5QYrQY3ZRYam2zgb5jqLwqlaL/AZysH+s=
           "]]},
         Annotation[#, "Charting`Private`Tag$5296809#1"]& ]}, {}},
      AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
      Axes->{True, True},
      AxesLabel->{
        FormBox[
         TagBox["\"t\"", HoldForm], TraditionalForm], 
        FormBox[
         TagBox["\"B(t)\"", HoldForm], TraditionalForm]},
      AxesOrigin->{0, 0},
      BaseStyle->{FontFamily -> "Arial", FontSize -> 16},
      DisplayFunction->Identity,
      Frame->{{False, False}, {False, False}},
      FrameLabel->{{None, None}, {None, None}},
      FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      ImagePadding->All,
      Method->{
       "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
        None, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}},
      PlotRange->{{0, 2}, {0., 4.}},
      PlotRangeClipping->True,
      PlotRangePadding->{{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.05]}},
      Ticks->{Automatic, Automatic}], {540, -111.24611797498106}, 
     ImageScaled[{0.5, 0.5}], {360, 222.49223594996212}]}, {}},
  BaselinePosition->Center,
  ImageSize->800,
  PlotRangePadding->{6, 5}]], "Output",
 CellChangeTimes->{
  3.88491021302072*^9, {3.884910313552045*^9, 3.884910324612005*^9}, {
   3.884910419022547*^9, 3.884910433747472*^9}, {3.884910511184595*^9, 
   3.884910544053102*^9}, 3.884912184580491*^9},
 CellLabel->
  "Out[1556]=",ExpressionUUID->"c9ba5b0a-f308-4703-9781-fdc1f13f8f26"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<wandB.pdf\>\"", ",", "bob2A"}], "]"}]], "Input",
 CellChangeTimes->{{3.884910557204549*^9, 3.884910572923314*^9}},
 CellLabel->
  "In[1557]:=",ExpressionUUID->"f0eec6aa-7c35-4f49-95f9-6444ec52a708"],

Cell[BoxData["\<\"wandB.pdf\"\>"], "Output",
 CellChangeTimes->{3.884910574069418*^9, 3.884912184791399*^9},
 CellLabel->
  "Out[1557]=",ExpressionUUID->"c24d3de2-31e8-4192-9160-fa80a17b01b5"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.884908797675055*^9, 3.8849087988587627`*^9}},
 CellLabel->
  "In[1558]:=",ExpressionUUID->"a073dc86-42e8-41e3-bd9e-a755985a50cb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"bob3", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"4", 
       RowBox[{"B", "[", "t", "]"}]}], ",", 
      RowBox[{"w", "[", 
       RowBox[{
        RowBox[{"t", "-", 
         RowBox[{"1", "/", "4"}]}], ",", "5"}], "]"}], ",", 
      RowBox[{"w", "[", 
       RowBox[{
        RowBox[{"t", "-", 
         RowBox[{"1", "/", "2"}]}], ",", "5"}], "]"}], ",", 
      RowBox[{"w", "[", 
       RowBox[{
        RowBox[{"t", "-", 
         RowBox[{"3", "/", "4"}]}], ",", "5"}], "]"}], ",", 
      RowBox[{"w", "[", 
       RowBox[{
        RowBox[{"t", "-", "1"}], ",", "5"}], "]"}], ",", 
      RowBox[{"w", "[", 
       RowBox[{
        RowBox[{"t", "-", 
         RowBox[{"5", "/", "4"}]}], ",", "5"}], "]"}], ",", 
      RowBox[{"w", "[", 
       RowBox[{
        RowBox[{"t", "-", 
         RowBox[{"3", "/", "2"}]}], ",", "5"}], "]"}], ",", 
      RowBox[{"w", "[", 
       RowBox[{
        RowBox[{"t", "-", 
         RowBox[{"7", "/", "4"}]}], ",", "5"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", "0", ",", "2"}], "}"}], ",", " ", 
    RowBox[{"Exclusions", "->", "None"}], ",", 
    RowBox[{"AxesLabel", "->", 
     RowBox[{"{", "\"\<t\>\"", "}"}]}], ",", " ", 
    RowBox[{"PlotStyle", "->", 
     RowBox[{"{", 
      RowBox[{
      "Medium", ",", " ", "Dashed", ",", " ", "Dashed", ",", "Dashed", ",", 
       "Dashed", ",", "Dashed", ",", "Dashed", ",", "Dashed"}], "}"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.8849097961201267`*^9, 3.8849100131840963`*^9}, {
  3.884912634489634*^9, 3.884912682079072*^9}, {3.8849128723280497`*^9, 
  3.8849129138093967`*^9}},
 CellLabel->
  "In[1591]:=",ExpressionUUID->"7cb618b5-399f-4f08-b1dd-3a9fb84704fe"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJxN0n0wFHgYB/BdL6VcXkNLGEV5CwkbyWuOvI631NHmvF2nu5L2RrputhVd
tcQ1TgolVF7Krixnjo5jx8kpeTvcscsyXrLeit2zsnt3M93z7DPzzDOf+T3z
ff75GcWcC4mXIxAI9H/7v+kbP9PTMhvvQvhYCp66STzSEdf/feBBfmEtKQzs
92rweREpDhwRJ3pxm0QFj1p/75lFSgcXawVdu0nKBdOVavfeIJWBj594yFxa
ZoOVpfQob4NmsEnwwkwbgwNOee3omr/yEqzDVucSid3ger5nV7dzL7g1sUjv
hKAfvLrnsOqzrwfBcmtVanomf4IdpNH1odUjYP+AljSvBnRsgWEQuRWdQ+ZO
6/6Bnj0XSeJvoAvHwi8nBYyCia2+HlkC9A61ShWaEG1F2fJXEoEL/kz824Ww
7Wi2rdcjPWd0QqmrUiUD3ZVu97rdnAd2Uv1d7gd7dPndz8mRbuir1beKF8Nl
9odmknfQZfZjaE/4DLT2vNbI0zz0MtHTy/0pmpI5nKr8E7pLO6l64FeZPIsi
ncRBmbz6A/52fHS6W+cViQD9rjO6rkOEZlWuU48Sxz5azc3A/naF5idoRrMp
d1QbndAf7p1sifaYTWNt8kCznMnhx/PRhjlzaxULaEVOvKA5exw8J+JxB2z4
4LK3jZ0qtybAKvpPFicnJ8GZX9YlFBtPgYVuVZOnadNgqi2Hrd02A+ZVcxg9
Rm/B64n9BWaX5sAW7pslCY0CsHeJ0Rc1OgvgFP1Tu8ajFsGWgnDlwYAlsKbq
khJHjFZoLmDuLlwGn7FrHN7i9w5cdTSm+BchenVOV20q7z24LtRbPvfICpjm
k/GAPYU2GvUdKs1YBTuR03NJtkJwlEH3GrEPXU61OutoLsJ7nVn8JDqaMkz0
NqtEt09/UzXeixYvMEcPT6OthbOq99bR2uT9eSYS9IeUiztrCH/D/5poaC5x
lkd3rm0y61BEs5wCmaFK6Dvf/mjP24qO29jtIVRF+7qc6aBroPfTngdu00JL
CO6RxrrofAUKNcRY5j1Wx75nj0x+25vVIDO0TZpnSoAVukNqesnnIFokfk9z
8UcfW77BMKeiNbl1JXIctOJ39DDH82tgQgWFydcQg5PvMbM0WtEvLK4rqZ9d
B6v7JlumqXwAj+x705fahGbddzWepGyATzId1PUl6CsZD+kjlRLwsxn9AhV/
Kfh6UUY0NxAdFzJvUh2M3tnUxAqIQN/MjmzPjEGfdri7vDUVvSt9u8/mx2jJ
wcvbBsvRw/MTvY+r0DkRtSc/rUFLzUMuZDShR3qy78v3oRuuiWL7BtC5h06Z
lQ6h/R5ZsT246J8vvnpJn0Xn7bPPDhagz/MLw4wW0ab+X/FaVtAKxP6yHBF6
rO5QYrQY3ZRYam2zgb5jqLwqlaL/AZysH+s=
       "]]},
     Annotation[#, "Charting`Private`Tag$5408043#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxN13k0Vd37APBrSIbrHkoDoVSkElIRL++zUygRoZDIPGYISUWSSKVQKnMZ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       "]]},
     Annotation[#, "Charting`Private`Tag$5408043#2"]& ], 
    TagBox[
     {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], Opacity[
      1.], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxF2Hk0VH3cAHBr1pmREA8tRGlB2dPy/YUkSySlhBAtVIREmyV5ZImKInsi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       "]]},
     Annotation[#, "Charting`Private`Tag$5408043#3"]& ], 
    TagBox[
     {RGBColor[0.922526, 0.385626, 0.209179], AbsoluteThickness[1.6], Opacity[
      1.], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxN13k0VW3UAHCkMlz3RINU3ihTQjIWsZ8MJVKUIcpNKUmD4fUWSsiYMlR6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       "]]},
     Annotation[#, "Charting`Private`Tag$5408043#4"]& ], 
    TagBox[
     {RGBColor[0.528488, 0.470624, 0.701351], AbsoluteThickness[1.6], Opacity[
      1.], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxF13k4VV3UAHBj5nuQXpGUDKlUKlHI2qbIFCHzkNRLgyKSSlIIFRWvZEpR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       "]]},
     Annotation[#, "Charting`Private`Tag$5408043#5"]& ], 
    TagBox[
     {RGBColor[0.772079, 0.431554, 0.102387], AbsoluteThickness[1.6], Opacity[
      1.], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxN13k0VV3YAPCLyHTvQYZQJEMRkaFS8uxSZjKVWQiplExNb5IyV1JpQJQo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       "]]},
     Annotation[#, "Charting`Private`Tag$5408043#6"]& ], 
    TagBox[
     {RGBColor[0.363898, 0.618501, 0.782349], AbsoluteThickness[1.6], Opacity[
      1.], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxF13k4VG3YAHBqZJ052bInSi+FVJak3E/JkixZikryCkVUSKWSrG0ISbIV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       "]]},
     Annotation[#, "Charting`Private`Tag$5408043#7"]& ], 
    TagBox[
     {RGBColor[1, 0.75, 0], AbsoluteThickness[1.6], Opacity[1.], 
      Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxF13k0VV3cB3Azcd1DpqhkiMxpIEn9dhFCGRo0IIRSpjwNVIhMT4M0IaTM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       "]]},
     Annotation[#, "Charting`Private`Tag$5408043#8"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox["\"t\"", HoldForm], TraditionalForm], None},
  AxesOrigin->{0, 0},
  BaseStyle->{FontFamily -> "Arial", FontSize -> 16},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 2}, {0., 4.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.884909837708867*^9, 3.884909887143508*^9}, 
   3.884909917261709*^9, {3.884909968475988*^9, 3.884910014040889*^9}, 
   3.884912184836891*^9, {3.884912663579651*^9, 3.884912683133006*^9}, {
   3.884912880642724*^9, 3.884912914345221*^9}},
 CellLabel->
  "Out[1591]=",ExpressionUUID->"15917b5a-5d54-4c2c-9da0-8e483e5fdc77"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"c", "[", "t_", "]"}], "=", 
  RowBox[{"4", "*", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"B", "[", "tau", "]"}], 
      RowBox[{"w", "[", 
       RowBox[{
        RowBox[{"t", "-", "tau"}], ",", "5"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"tau", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "5"}], ",", "4"}], "}"}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c2", "[", "t_", "]"}], "=", 
  RowBox[{"4", "*", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"B", "[", 
       RowBox[{"t", "-", "tau"}], "]"}], 
      RowBox[{"w", "[", 
       RowBox[{"tau", ",", "5"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"tau", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "5"}], ",", "4"}], "}"}]}], 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.8848970356441317`*^9, 3.8848971110522537`*^9}, {
   3.884909045977078*^9, 3.8849090474988623`*^9}, 3.884909649661415*^9, 
   3.884911437169405*^9, {3.8849123099196863`*^9, 3.884912313155963*^9}, {
   3.8849124936110783`*^9, 3.884912505352507*^9}, {3.884912560319552*^9, 
   3.884912578592484*^9}, {3.884912710645281*^9, 3.884912712513606*^9}, 
   3.884912768850718*^9, {3.884912973268519*^9, 3.8849129981279173`*^9}, {
   3.884913044459671*^9, 3.884913045722683*^9}},
 CellLabel->
  "In[1597]:=",ExpressionUUID->"b2b62598-adbb-46c0-8fcb-c0b960983612"],

Cell[BoxData[
 RowBox[{"2", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"Cos", "[", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"\[Pi]", "+", 
           RowBox[{"10", " ", "\[Pi]", " ", "t"}]}], ")"}]}], "]"}]}], ")"}], 
     " ", 
     RowBox[{"HeavisideTheta", "[", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["3", "10"]}], "+", "t"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"HeavisideTheta", "[", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["7", "10"]}], "+", "t"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", 
       RowBox[{
        FractionBox["1", "8"], " ", 
        RowBox[{"(", 
         RowBox[{"\[Pi]", "+", 
          RowBox[{"10", " ", "\[Pi]", " ", "t"}]}], ")"}]}], "]"}], "2"]}], 
    "+", 
    RowBox[{
     RowBox[{"HeavisideTheta", "[", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["17", "10"]}], "+", "t"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"Sin", "[", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"\[Pi]", "+", 
           RowBox[{"10", " ", "\[Pi]", " ", "t"}]}], ")"}]}], "]"}]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"HeavisideTheta", "[", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["13", "10"]}], "+", "t"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"Sin", "[", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"\[Pi]", "+", 
           RowBox[{"10", " ", "\[Pi]", " ", "t"}]}], ")"}]}], "]"}]}], 
      ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.8849089418919697`*^9, 3.884909055741376*^9, 3.884909095275117*^9, 
   3.884909147815524*^9, 3.8849096609036083`*^9, 3.884911439786084*^9, 
   3.8849121867199707`*^9, 3.884912316619385*^9, 3.88491251058749*^9, {
   3.884912565617631*^9, 3.8849125815851927`*^9}, 3.884912715533391*^9, 
   3.884912771533229*^9, {3.8849129769370937`*^9, 3.884912999452674*^9}, 
   3.884913049166237*^9},
 CellLabel->
  "Out[1597]=",ExpressionUUID->"b5611301-4ff3-4717-b0e2-5b7b049a21e8"],

Cell[BoxData[
 RowBox[{"2", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"Cos", "[", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"\[Pi]", "+", 
           RowBox[{"10", " ", "\[Pi]", " ", "t"}]}], ")"}]}], "]"}]}], ")"}], 
     " ", 
     RowBox[{"HeavisideTheta", "[", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["3", "10"]}], "+", "t"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"HeavisideTheta", "[", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["7", "10"]}], "+", "t"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", 
       RowBox[{
        FractionBox["1", "8"], " ", 
        RowBox[{"(", 
         RowBox[{"\[Pi]", "+", 
          RowBox[{"10", " ", "\[Pi]", " ", "t"}]}], ")"}]}], "]"}], "2"]}], 
    "+", 
    RowBox[{
     RowBox[{"HeavisideTheta", "[", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["17", "10"]}], "+", "t"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"Sin", "[", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"\[Pi]", "+", 
           RowBox[{"10", " ", "\[Pi]", " ", "t"}]}], ")"}]}], "]"}]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"HeavisideTheta", "[", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["13", "10"]}], "+", "t"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"Sin", "[", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"\[Pi]", "+", 
           RowBox[{"10", " ", "\[Pi]", " ", "t"}]}], ")"}]}], "]"}]}], 
      ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.8849089418919697`*^9, 3.884909055741376*^9, 3.884909095275117*^9, 
   3.884909147815524*^9, 3.8849096609036083`*^9, 3.884911439786084*^9, 
   3.8849121867199707`*^9, 3.884912316619385*^9, 3.88491251058749*^9, {
   3.884912565617631*^9, 3.8849125815851927`*^9}, 3.884912715533391*^9, 
   3.884912771533229*^9, {3.8849129769370937`*^9, 3.884912999452674*^9}, 
   3.8849130504150133`*^9},
 CellLabel->
  "Out[1598]=",ExpressionUUID->"ebcf22dd-6955-4aa9-ba4a-a66575525a71"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"bob4", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"c", "[", "t", "]"}], ",", 
      RowBox[{"4", 
       RowBox[{"B", "[", "t", "]"}]}], ",", 
      RowBox[{"c2", "[", "t", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", "0", ",", "2"}], "}"}], ",", 
    RowBox[{"PlotRange", "->", 
     RowBox[{"{", 
      RowBox[{"0", ",", "4.1"}], "}"}]}], ",", " ", 
    RowBox[{"Exclusions", "->", "None"}], ",", " ", 
    RowBox[{"AxesLabel", "->", 
     RowBox[{"{", 
      RowBox[{"\"\<t\>\"", ",", "\"\<(B*w)(t)\>\""}], "}"}]}], ",", " ", 
    RowBox[{"PlotStyle", "->", 
     RowBox[{"{", 
      RowBox[{"Normal", ",", "Dashed", ",", " ", "Dashed"}], "}"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.884897087020893*^9, 3.8848971017622623`*^9}, {
   3.884897235320764*^9, 3.8848972385667763`*^9}, 3.8848973816275797`*^9, 
   3.884897519053007*^9, {3.884909675681985*^9, 3.884909707769761*^9}, {
   3.884910942018536*^9, 3.8849110124312267`*^9}, {3.884911353781591*^9, 
   3.884911396355028*^9}, {3.884911449574494*^9, 3.884911453127286*^9}, {
   3.8849123189317007`*^9, 3.884912322263546*^9}, {3.884912519662768*^9, 
   3.884912526282403*^9}, {3.884912785188305*^9, 3.8849128180942287`*^9}},
 CellLabel->
  "In[1599]:=",ExpressionUUID->"fe3bdc33-358c-46ab-b970-bcde55489d57"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJxF2Hk8lF/UAPARZWwzpAUlQiXZkojkXGvSRlEqSUJlC9GihLKFkOQnka0Q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       "]], 
      LineBox[{{1.7162078254498943`, 0.}, {1.7168198629341096`, 0.}, {
       1.7192680128709714`, 0.}, {1.7241643127446946`, 0.}, {
       1.7339569124921412`, 0.}, {1.7535421119870345`, 0.}, {
       1.7960146211579433`, 0.}, {1.8356667915303824`, 0.}, {
       1.8745394394308825`, 0.}, {1.9167141975125048`, 0.}, {
       1.9560686167956576`, 0.}, {1.9567550440204702`, 0.}, {
       1.957441471245283, 0.}, {1.9581278984700958`, 0.}}], 
      LineBox[{{1.9615600345941595`, 0.}, {1.9670514523926617`, 0.}, {
       1.9780342879896655`, 0.}, {1.9787207152144783`, 0.}, {
       1.979407142439291, 0.}, {1.9807799968889164`, 0.}, {
       1.9835257057881674`, 0.}, {1.9890171235866694`, 0.}, {
       1.9897035508114822`, 0.}, {1.990389978036295, 0.}, {
       1.9917628324859205`, 0.}, {1.9945085413851715`, 0.}}], 
      LineBox[{{1.995881395834797, 0.}, {1.9972542502844224`, 0.}, {
       1.9979406775092352`, 0.}}], 
      LineBox[{{1.9595007529197215`, 0.}, {1.960187180144534, 0.}}], 
      LineBox[{{1.9993135319588609`, 0.}, {1.9999999591836735`, 0.}}]},
     Annotation[#, "Charting`Private`Tag$5434571#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxN0n0wFHgYB/BdL6VcXkNLGEV5CwkbyWuOvI631NHmvF2nu5L2RrputhVd
tcQ1TgolVF7Krixnjo5jx8kpeTvcscsyXrLeit2zsnt3M93z7DPzzDOf+T3z
ff75GcWcC4mXIxAI9H/7v+kbP9PTMhvvQvhYCp66STzSEdf/feBBfmEtKQzs
92rweREpDhwRJ3pxm0QFj1p/75lFSgcXawVdu0nKBdOVavfeIJWBj594yFxa
ZoOVpfQob4NmsEnwwkwbgwNOee3omr/yEqzDVucSid3ger5nV7dzL7g1sUjv
hKAfvLrnsOqzrwfBcmtVanomf4IdpNH1odUjYP+AljSvBnRsgWEQuRWdQ+ZO
6/6Bnj0XSeJvoAvHwi8nBYyCia2+HlkC9A61ShWaEG1F2fJXEoEL/kz824Ww
7Wi2rdcjPWd0QqmrUiUD3ZVu97rdnAd2Uv1d7gd7dPndz8mRbuir1beKF8Nl
9odmknfQZfZjaE/4DLT2vNbI0zz0MtHTy/0pmpI5nKr8E7pLO6l64FeZPIsi
ncRBmbz6A/52fHS6W+cViQD9rjO6rkOEZlWuU48Sxz5azc3A/naF5idoRrMp
d1QbndAf7p1sifaYTWNt8kCznMnhx/PRhjlzaxULaEVOvKA5exw8J+JxB2z4
4LK3jZ0qtybAKvpPFicnJ8GZX9YlFBtPgYVuVZOnadNgqi2Hrd02A+ZVcxg9
Rm/B64n9BWaX5sAW7pslCY0CsHeJ0Rc1OgvgFP1Tu8ajFsGWgnDlwYAlsKbq
khJHjFZoLmDuLlwGn7FrHN7i9w5cdTSm+BchenVOV20q7z24LtRbPvfICpjm
k/GAPYU2GvUdKs1YBTuR03NJtkJwlEH3GrEPXU61OutoLsJ7nVn8JDqaMkz0
NqtEt09/UzXeixYvMEcPT6OthbOq99bR2uT9eSYS9IeUiztrCH/D/5poaC5x
lkd3rm0y61BEs5wCmaFK6Dvf/mjP24qO29jtIVRF+7qc6aBroPfTngdu00JL
CO6RxrrofAUKNcRY5j1Wx75nj0x+25vVIDO0TZpnSoAVukNqesnnIFokfk9z
8UcfW77BMKeiNbl1JXIctOJ39DDH82tgQgWFydcQg5PvMbM0WtEvLK4rqZ9d
B6v7JlumqXwAj+x705fahGbddzWepGyATzId1PUl6CsZD+kjlRLwsxn9AhV/
Kfh6UUY0NxAdFzJvUh2M3tnUxAqIQN/MjmzPjEGfdri7vDUVvSt9u8/mx2jJ
wcvbBsvRw/MTvY+r0DkRtSc/rUFLzUMuZDShR3qy78v3oRuuiWL7BtC5h06Z
lQ6h/R5ZsT246J8vvnpJn0Xn7bPPDhagz/MLw4wW0ab+X/FaVtAKxP6yHBF6
rO5QYrQY3ZRYam2zgb5jqLwqlaL/AZysH+s=
       "]]},
     Annotation[#, "Charting`Private`Tag$5434571#2"]& ], 
    TagBox[
     {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], Opacity[
      1.], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxF2Hk8lF/UAPARZWwzpAUlQiXZkojkXGvSRlEqSUJlC9GihLKFkOQnka0Q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       "]], 
      LineBox[{{1.7162078254498943`, 0.}, {1.7168198629341096`, 0.}, {
       1.7192680128709714`, 0.}, {1.7241643127446946`, 0.}, {
       1.7339569124921412`, 0.}, {1.7535421119870345`, 0.}, {
       1.7960146211579433`, 0.}, {1.8356667915303824`, 0.}, {
       1.8745394394308825`, 0.}, {1.9167141975125048`, 0.}, {
       1.9560686167956576`, 0.}, {1.9567550440204702`, 0.}, {
       1.957441471245283, 0.}, {1.9581278984700958`, 0.}}], 
      LineBox[{{1.9615600345941595`, 0.}, {1.9670514523926617`, 0.}, {
       1.9780342879896655`, 0.}, {1.9787207152144783`, 0.}, {
       1.979407142439291, 0.}, {1.9807799968889164`, 0.}, {
       1.9835257057881674`, 0.}, {1.9890171235866694`, 0.}, {
       1.9897035508114822`, 0.}, {1.990389978036295, 0.}, {
       1.9917628324859205`, 0.}, {1.9945085413851715`, 0.}}], 
      LineBox[{{1.995881395834797, 0.}, {1.9972542502844224`, 0.}, {
       1.9979406775092352`, 0.}}], 
      LineBox[{{1.9595007529197215`, 0.}, {1.960187180144534, 0.}}], 
      LineBox[{{1.9993135319588609`, 0.}, {1.9999999591836735`, 0.}}]},
     Annotation[#, "Charting`Private`Tag$5434571#3"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox["\"t\"", HoldForm], TraditionalForm], 
    FormBox[
     TagBox["\"(B*w)(t)\"", HoldForm], TraditionalForm]},
  AxesOrigin->{0, 0},
  BaseStyle->{FontFamily -> "Arial", FontSize -> 16},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0., 1.9999999591836735`}, {0., 4.1}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.8849110064574957`*^9, 3.884911012736731*^9}, {
   3.884911397079616*^9, 3.884911406870163*^9}, {3.884911444078444*^9, 
   3.8849114535556993`*^9}, 3.8849121867805758`*^9, 3.88491232542831*^9, 
   3.884912527067339*^9, 3.88491257380951*^9, 3.884912719141467*^9, {
   3.884912773815536*^9, 3.884912818708753*^9}, 3.8849130128575573`*^9, 
   3.8849130532758837`*^9},
 CellLabel->
  "Out[1599]=",ExpressionUUID->"c6606520-2c61-433f-832d-dfedbdb63005"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"bob5", "=", 
  RowBox[{"GraphicsRow", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"bob3", ",", " ", "bob4"}], "}"}], ",", " ", 
    RowBox[{"ImageSize", "->", "800"}], ",", 
    RowBox[{"Alignment", "->", 
     RowBox[{"{", 
      RowBox[{"Center", ",", "Center"}], "}"}]}], ",", 
    RowBox[{"Spacings", "->", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}]}], ",", 
    RowBox[{"BaselinePosition", "->", "Center"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.884910959472927*^9, 3.8849109634611263`*^9}},
 CellLabel->
  "In[1568]:=",ExpressionUUID->"d6c08a0f-b086-4bda-ab71-914ab07e5a47"],

Cell[BoxData[
 GraphicsBox[{{}, {InsetBox[
     GraphicsBox[{{{}, {}, 
        TagBox[
         {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
          Opacity[1.], LineBox[CompressedData["
1:eJxN0n0wFHgYB/BdL6VcXkNLGEV5CwkbyWuOvI631NHmvF2nu5L2RrputhVd
tcQ1TgolVF7Krixnjo5jx8kpeTvcscsyXrLeit2zsnt3M93z7DPzzDOf+T3z
ff75GcWcC4mXIxAI9H/7v+kbP9PTMhvvQvhYCp66STzSEdf/feBBfmEtKQzs
92rweREpDhwRJ3pxm0QFj1p/75lFSgcXawVdu0nKBdOVavfeIJWBj594yFxa
ZoOVpfQob4NmsEnwwkwbgwNOee3omr/yEqzDVucSid3ger5nV7dzL7g1sUjv
hKAfvLrnsOqzrwfBcmtVanomf4IdpNH1odUjYP+AljSvBnRsgWEQuRWdQ+ZO
6/6Bnj0XSeJvoAvHwi8nBYyCia2+HlkC9A61ShWaEG1F2fJXEoEL/kz824Ww
7Wi2rdcjPWd0QqmrUiUD3ZVu97rdnAd2Uv1d7gd7dPndz8mRbuir1beKF8Nl
9odmknfQZfZjaE/4DLT2vNbI0zz0MtHTy/0pmpI5nKr8E7pLO6l64FeZPIsi
ncRBmbz6A/52fHS6W+cViQD9rjO6rkOEZlWuU48Sxz5azc3A/naF5idoRrMp
d1QbndAf7p1sifaYTWNt8kCznMnhx/PRhjlzaxULaEVOvKA5exw8J+JxB2z4
4LK3jZ0qtybAKvpPFicnJ8GZX9YlFBtPgYVuVZOnadNgqi2Hrd02A+ZVcxg9
Rm/B64n9BWaX5sAW7pslCY0CsHeJ0Rc1OgvgFP1Tu8ajFsGWgnDlwYAlsKbq
khJHjFZoLmDuLlwGn7FrHN7i9w5cdTSm+BchenVOV20q7z24LtRbPvfICpjm
k/GAPYU2GvUdKs1YBTuR03NJtkJwlEH3GrEPXU61OutoLsJ7nVn8JDqaMkz0
NqtEt09/UzXeixYvMEcPT6OthbOq99bR2uT9eSYS9IeUiztrCH/D/5poaC5x
lkd3rm0y61BEs5wCmaFK6Dvf/mjP24qO29jtIVRF+7qc6aBroPfTngdu00JL
CO6RxrrofAUKNcRY5j1Wx75nj0x+25vVIDO0TZpnSoAVukNqesnnIFokfk9z
8UcfW77BMKeiNbl1JXIctOJ39DDH82tgQgWFydcQg5PvMbM0WtEvLK4rqZ9d
B6v7JlumqXwAj+x705fahGbddzWepGyATzId1PUl6CsZD+kjlRLwsxn9AhV/
Kfh6UUY0NxAdFzJvUh2M3tnUxAqIQN/MjmzPjEGfdri7vDUVvSt9u8/mx2jJ
wcvbBsvRw/MTvY+r0DkRtSc/rUFLzUMuZDShR3qy78v3oRuuiWL7BtC5h06Z
lQ6h/R5ZsT246J8vvnpJn0Xn7bPPDhagz/MLw4wW0ab+X/FaVtAKxP6yHBF6
rO5QYrQY3ZRYam2zgb5jqLwqlaL/AZysH+s=
           "]]},
         Annotation[#, "Charting`Private`Tag$5296934#1"]& ], 
        TagBox[
         {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], 
          Opacity[1.], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxN13k0Vd37APBrSIbrHkoDoVSkElIRL++zUygRoZDIPGYISUWSSKVQKnMZ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           "]]},
         Annotation[#, "Charting`Private`Tag$5296934#2"]& ], 
        TagBox[
         {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], 
          Opacity[1.], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxF2Hk0VH3cAHBr1pmREA8tRGlB2dPy/YUkSySlhBAtVIREmyV5ZImKInsi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           "]]},
         Annotation[#, "Charting`Private`Tag$5296934#3"]& ], 
        TagBox[
         {RGBColor[0.922526, 0.385626, 0.209179], AbsoluteThickness[1.6], 
          Opacity[1.], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxN13k0VW3UAHCkMlz3RINU3ihTQjIWsZ8MJVKUIcpNKUmD4fUWSsiYMlR6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           "]]},
         Annotation[#, "Charting`Private`Tag$5296934#4"]& ], 
        TagBox[
         {RGBColor[0.528488, 0.470624, 0.701351], AbsoluteThickness[1.6], 
          Opacity[1.], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxF13k4VV3UAHBj5nuQXpGUDKlUKlHI2qbIFCHzkNRLgyKSSlIIFRWvZEpR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           "]]},
         Annotation[#, "Charting`Private`Tag$5296934#5"]& ], 
        TagBox[
         {RGBColor[0.772079, 0.431554, 0.102387], AbsoluteThickness[1.6], 
          Opacity[1.], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxN13k0VV3YAPCLyHTvQYZQJEMRkaFS8uxSZjKVWQiplExNb5IyV1JpQJQo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           "]]},
         Annotation[#, "Charting`Private`Tag$5296934#6"]& ]}, {}},
      AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
      Axes->{True, True},
      AxesLabel->{
        FormBox[
         TagBox["\"t\"", HoldForm], TraditionalForm], None},
      AxesOrigin->{0, 0},
      BaseStyle->{FontFamily -> "Arial", FontSize -> 16},
      DisplayFunction->Identity,
      Frame->{{False, False}, {False, False}},
      FrameLabel->{{None, None}, {None, None}},
      FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      ImagePadding->All,
      Method->{
       "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
        None, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}},
      PlotRange->{{0, 2}, {0., 4.}},
      PlotRangeClipping->True,
      PlotRangePadding->{{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.05]}},
      Ticks->{Automatic, Automatic}], {180, -111.24611797498106}, 
     ImageScaled[{0.5, 0.5}], {360, 222.49223594996212}], InsetBox[
     GraphicsBox[{{{}, {}, 
        TagBox[
         {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
          Opacity[1.], LineBox[CompressedData["
1:eJxF2Hk8lF/UAPARZWwzpAUlQiXZkojkXGvSRlEqSUJlC9GihLKFkOQnka0Q
ksqubNmi7Fv2bSaE0MyELO/t/byvmX/m8/2ce+69z5nnnmdmtlpcO2G1ikAg
eLIQCP/e9a1GGktGrdQJ//di0xJy7BPUhv/3ntjI6A+CRis+/K39fYyg5YpP
W/75FCbosuIeOT+tR4LeK45bf9w3QDB8xV7EDzseCr5cscmZ+LdT01kr5lr2
Mj24pXjF2wwnRz4Hlq/4Zp0KRNK+rHhjFl8vC0v9inMGtb7WqzWtuE3Pa/rR
QaYZGUUbjpxgWvmOysXqy0zn8csxSsKYztcWEn0/wnRn6mkdx99Mz/M+tZFd
Ylq1h5ydyt+84rNaRzuvbGHa7XXA8vadTEeRqyUoe/7XZcnf3NULXFfrJ6r/
8ynPQZ9l9c4uzWsXD2GjkA89CcIwr+EZLmKE3S+3t++EPAilfMrvMcOO81lV
maMG+0l/e59fxe4gb9+lrwumLvvYzrpg692DAvpxuNvpulPAAzvrQfFyhjFE
ow/H2h5it8T4X9cwhY9JU9fDw/+Nv+234ftF6OaWfXYiFvsr1/sQgjUsONsW
8ab+Wz+La8t/NrD5e8pQXRb2Wv7n+dHX4ABQiY+Ksa8PNKX7O4PZK3HZwzXY
q5RN3Nxc4R7XxZMcrdhd9lCSeAuK2rtifMawN5O+v4j2gN4Dgp+16NiCGTnr
c7xgKfHUCAuhBTwJ2fxB+Q9A3bFR4d76FiA0fGlz4/cHszaSiZoo9qnm9J9X
A+Ce2hH3eSk8fmOp62JXEBQTq6puoBYoeTlx+jbHY+h3YJtQPIzjLtf8qbZh
QGjVWPvbGOc7aopt6n4CKP6j6TVbbPmdbg2UCChReT99OQLnJzO+i7yIgf7Y
Xxu2x+O4U+Umd4dYIKyRURtOw/4h9VQnKQ40mpJ9zUtboF9H/WhbZAKU2cRs
OjPeAuZ2quxN9UnwYdTW1oyBx/tyBGzsSoaXV1QLLxFaQVSy31NnPAV8rNvP
OqxrBUKP9lEj0TTQs+CLeqCGfWw9gVT/FlQG+kb9dfH4z9cJWd6ZIGWeoRJs
0ApTTp8P1Um8A26zw98jLVsh84DyWKX9e6g/4yOQEdQKjs+FGtPFsqGk4+SV
DxE4X+RqkmR7NmSeFsvLi2sF3kKtvIfBORBmXHz6c1YreC4vKv9ZnQenDOci
OrpbQf7POzDfWAjdevbrWWXawDz0wK3MgRL4VrXfiqjcBo5Jjr5NJ0qhSJcz
m0cDe/XSg/MVpRCrnWwkYNwG+77sjEjLKAMLNPBExr0NMq8MvlgXVg4jysZr
Tb61QdzmL09vPq8G+vYD5Df27bDOylfG43sDqA9qVgXcagfEXRznJ9sIvjF6
HlcetIMpR42osXcjbFhn9Ev8WTt0zL4fUlNoAiUW2/qo8naYurr9mux/zXCr
KzLEf1MHxImS2Hh82mAhhEa2/NIBWayVYqTxbtA+PF+l0dIBol9tP98w6YGg
NQRPkb4OMCcP1QdX9ICwO9dUJ60D8mpFxGvie0HdRqzBUPQ7EJUfb5Te3Q8e
2gahcPM7KC20/AxlGYRVc2m8m7Z1AhuDS6e9lwKbvmn+BrlO4PX0dZwWooJi
/PdWS5VOGAEv/yOnqWB1iP15xtFO6K52Yi9voEL1M4ttmjc6IWJ368Sbyh8Q
oiqoerWqE+bRrKdg0Shsvut7KfdqFwT/vBQd0zEBSsvmOSczuuHv5X1ObSd+
w1dvxbpKqT7gPUZx3/pxAURCf869nuyHqebhxbXxrKjoosfr97/74X7marpB
Fisy28N/pnC2Hyq6grUfVrGi6DbVvK+rBqC6zO/myAQrEhAOuPFrwwAQD9bM
nVdlQ2tTJX8rwgBUaYXRuJrY0Opyq/HikAGYDAaB1L+r0c8/fb2t8oNQnnLA
vXY3EeVcDinTVxoEquDX+F3aROTZrp5UvH8Q0o83zNw9RUQbcmPsX+sOwi3i
WMSMGxFp3ji3cNd0ED4/Ej61/TMRRdHaBCX8B+Fc5H2vJwYcSG/6m5Fz3yDI
Gx0lvzbjRPwX3ff9GB4EXfJ2zWkHTtTbIL3ZdGwQYsTsirZ7cCKXzMAhHfog
dOwREDkTy4lirx1yFuQaAok7Ouc6ejkRY6I8pERpCCaP72aVPMuFXo4V1pCC
h2DvhorAoxrcyOG/4+I2T4bAQ8Fy15dj3EhZe+hOReQQOBg/9ZYz5UY1MZwy
dxOH4AdlF/vHG9xo2uBMyGjeEIw/KfjWmMqN1HMZJ8uHhsDYVKa/m8SDiJYB
6SKjQ2DFox0yJ8SDmni3rL4zOQTS7H8ilrfzICsbnZzdc9i3lc5XqfOgIOFw
gVjSMHBe6vbXsudB3x/s7rmtMgyyvxIXuyt4UIJ8xd5W9WHIUTKv92ngQXY9
JsHy2ji+l1q8oYsHEZQ94cexYfCuuJo19YsHbR+rizeyHIbgh8KM+wIk5GJg
Zy0XMgzTcVIf+axISH1xuSggfBhaenbpKjqQEHvqk43UZ8PAiLDqPXCThKJY
C6ujXw6DdLL839UPSag0h2MXZ8EwDBdZ7L+SRkIk4eRfw8PDsD3BjHzlJwmh
Uw96hkaHQfK/OuHrMyTkHHKhdnByGFyEjD5cniOhNhaB5P7ZYdC/N3GIh52M
XlD9zbq5KaB2fZh4aCsZNYhYHenio0DazViF2B1ktOqMhmrnBgr4NNx70itD
Rta1c+s7RClgb63aKqBKRrKZNt+aFSlQOChw1s2QjMxHdQubVChwpNPtgOBp
MgoTE3/dqE6BpTVxvPGmZMQI7/Ku16OAosw6K9vLZFR0+4harSkFJoTNqaN3
yOiolmxamTcF1t1dLPCLI6N7dzmflT6kgEsCmeX9SzLKzKb6lgRToFlof1l5
Chmtk4y1KIqkANXxfkxiJhl1c/MKFaTj/F6+9brFZETSHWfPf0eBe85KoR/K
yAh5VNNzcyigbn/6DEclGb2c9mzMLqGAaHZiqf1XMrJrm/Z/10KBW6+qrAU7
cH3IdTcyv1PA8/i+b9WduD56qZZvcZ/JlnU8b95DRoqFFujNCAUOdZT9PDiI
60NTl02foMAIzX3wv2EyipTZtDlthgK6DESrp5LRQmzzn5QFCpgapp6bHcP1
+/6WksxCBeJF3rSRcVy/tUHNSWuoUFKzSCydxPU7fKX0FRcVpC6kO3tNkVG5
t/bbl7xU8J65Tdk5g+v5STQmcT0VIsxHzAp+k5Hkn4WABNz3XENjuhXoZBR0
Nds6ToIKNiKS3V1/yGgMvfHnkqICdc3Aqm1zZHRQ4FXqDTkqMD5eHzWcx/X4
Ff11QJEK6fxfH1n8xZ9/VfjkEVUq5LWzT55awPt7EcSbB9jNN4hyi/jzc/VW
ENehgmpzVNcY9uajd42C9alg+mqHdcASGd2WcLkxd5wKm0VYk3mWyajtr22k
pTEVdIV1YlywFZsvFdSfpcJaX2W9Yuyw1HPdquZUsNQ/lTyBPeV1cumVFRVy
rY8XLGMfO3NYlM+WCsv/+yKjNHktzbuO1P/7fseLiMT9lj9cmbbuU/A9cYdp
o6jpp2lJzHwN48xXbE3M+OZamYocyR8rZqC04SseTGfn536FrSMrdlEoz9rw
mem+jPLAxq1jK/5r0/J8p9vPFe/SYF+yLhxfcb5TuELQ1YkVH0zYevndxsmV
/fVdKNE+VDC5Er8pfEFswPTXikfcfKIPLjAtPW7M1X50asX85Cli+TzTbMXP
34pHT6/YVrHwO8fhmRWnHbKIK2IwTf8pxEuN+M28/pMHWcO1acz1G05JbbZn
WuiYteHLp0x/4J60HHnN9JFa11vSRUzPFJx2P/CZ6WepKvePVTNtl5DK1l7D
NIra5HfhGw12XB46/68+/GFBHCP1NDDJXGf9736hPlwMdGyiwc9dFZll2Ple
DqS5FhowhpTUPbCDbveFerXT4JV4E0kc+4KTAT9nJw18b2wTz8D3q8LV0qdh
3TQoSqbcEcVefVFBYFMfDaglE4Ju+P7uMEmMShygwUciLBXg85BusE5YepgG
0SwsUkP4vHjo+cRmUWmQctnrxQw+T01mV0zlR2lgvCu8eRKfNwnXw4LpP2kw
z817uHmWjG4GyrbtmKSBnnnUmjh8Pmvi+Z4kTtHg/ae/7MYMfJ7yaMdFftOg
ZVnEcIZGRtfq2rmf02nghzYM38Tnfd3fGN+weRoMHrOa2o/7gzWflxZpkQZc
jkEObrh/5O+wJAQs0+CNnBiKx/3FzEjKzYuNDkI6+SPJI7if2vAoL66hQ5xp
QoUf7k+sXlO/b3HQQffRFxYD3L9S3uTYO5LoUL9e4tWzPjKa//xMapyXDsp8
JvybcP872nn3x2V+OlhY1E564/44s0br4gUBOuhVzizwtZKRmnm90TExOnSP
3xvj+0JGwTfe89VI0OHZw5m97RVkNBD0tE5nB85vVubzwf3ZN/+c3gFpOgw4
bgyMKsT9du3IfmklOphxUbe8SScjsZ21s8n76LAPMtxycf93hYxs8f10GIOQ
x6n4+SBk5yK3CdFBMrCReDiajCwrCOKc+nQg9pnWuQaQUU7XUJ/PETrc/bT0
vtKHjDhmKqNZjtMh78ArX4IXGWVsebRh7iQdREfvb5S7SUazNwU5R87T4cWW
kIxbFmSkH7xQecmcDiML17/znSejmJd9D/oscP6nTrlw/LzTbHy12HaZDnV/
ZjyMjuD7TUphusKJDkqKAlHlimS0tUe/I9GHDqolSwE2LGQUULb/rbE/HRRE
lQRXz5PQTLK0L3sgHZIuSF/3wc/vMmeSom0o3r/KUpHyEAlZEptCFJ7Tga2j
Ud7yMwml7DlzsDQTz3dqhDpyj4R4BfW3XP9AhyxxSgHVlYRuL6nSJXLoMPu6
RqPWjoT0v2xO9C+kg4maSoreWRL6ada/dLySDr1ZKXEbFElINuByTm8Xvv7U
wxtJQzwo4prJo9BeOjR31E7f6+BBy0aHLDUH6LDuZ3RY+zce/H1h19okKh1O
zPx0Qnk8yCl70t5++t9+ggpnAnlQVr/rtoU1DCjQkEwak+VBqsre4YIKDKDY
nQnPv8SN2iwElWIUGfBJwsJr92ludD04o11UmQGilMiECH1ulE7pEJJUY8C3
6Ft1kru50ZZwmXglXQZc4Qsdd1jkQqum296cPMsATu3ghCdhXKg2dWfVo/sM
8H8Z8Lj+LScy3VI/x9LMgHU1y7ljBUREEnTOLmxlAEE6IGwmhYhK+dc7uXYw
QEJ+aHwsgoi2c5wbGelhwKDbnoQ3zkT06ze1rX6EAdFrkmLu7SSi+1+WPsQs
MUDzcVm8bTg7SnGRdVCR+gNJufrG583XIHrNo0FHrz/QYuvbrNXBiiLZzFxO
SMxC7x9BnbGKReDvzU5YVT4LSEdXgKRBg2Bud/fcylkoW5LtDBKkAed+bRO7
L7Ng4EWKEZ35Dasim3ja6mYhXKdvv3/ib5gx/HXr9fdZaBv44HiB/Tc0VEge
N/g1C7SNZV+vNk9D0Jvnf2OE5qAl2S4waHESiN0WbSeE58BFyTK/MWsSvDml
3rGLzoG8b26qod0k3LmcZ+20bQ4WjAfbWLsnwGZra6O2/Bzwuh5RhaJx0HtK
SvmpMwdo3mDGI3gMVrt7Gak4YR9zZ/W8SIWs6fG54utzQIxgVTq9DT+3rU1i
dW/MQcPdm6UOoxQoPy43dvLOHARNy540d6aAt1iPh4PPHEiqSZme9hsGtup9
aYnP5mDdgTr/oU/49xz/FAupbA4yRVm/vCruhfd+55LDy+fAM8cvtdikFywW
Ko9sqpqDqbhLGddmeqCMEvOf5Nc5uLJw9XH4jh64n3dYRqsN7+9QRfGqZ13A
YpZscmtsDqr/E3hMj+wAwmuzt4Nr50FUc2KnFF8zVI63O8SunwdHW4l3arlN
ECRvKGsqMA+87a9915k1wcY8rTetwvNQEigQuyGjEWSrJNOqJeehYa9Ntevp
BjClzCRlqM9Dv7RTv35cLYjttLO21ZiHzBNvXVNX18KIHWWbpDZeT/etc7Jd
DVyntb+MPzQPhHCuGXf4AgGsnxLCjfD6y3neBbOVkL/V74WbDY63PFczKiiD
e1YEM2X7eZjq5ji7WrUMtF/fFqZdw+vtcii5VFgKDfJ20fau8xBXHfpn1+cS
/DvXMMrcE+fn+iSw1X2CjAc1Z4QfzAPKE95kN/IRXKq0BDt98PV481TsX/MR
lo8pRZ4MxPO90CEKHSmADWabInQj8HijKKdFQi50x4cbsz7D80Vfq2hUyoEE
Cs/6kud4vbM25kKO2SBjTwhXiZ8Hz9JXBNLEB9C+S3ksnY6dlhPzkvcdcJaY
GY5m4PmbGzk0LDKhgbWDN+kdnu9NtF+ew1s4F1gTIpKL97Ps2bmjIx2co94+
WluG8w/yPjJYTobchSi/snIc79zBsdCXBAtmvl7OVThf6UaWa9Ur8BM/79r0
FXs5VKYrNRG++uhdu1+PrSGeUpOUAGtH9lxVaMLzPXZKC3kdD9HpnOfD2v/V
R0xX0y8WBkiMU5qd2FPEmoHsGNjuNGAw0419dPCpysxzyNybp31iEOfLue3d
Eh4JFUVW0msncLxC/TWXexhwbjXcXvYLx/tLJIsEH4PBAzVR5xkcN63/7O4f
Ap0H+dc1/cG2c7G84hMAIqlLPPfnsdmSD5+V8QdL7jF2hUVs/pqN81M+MNlQ
8vfxqr9A6JwqOlHrBXv2pNM1VmOfnUnYVu4Bt57+92uaHVut59qWnXeh6M/9
0XhObO9RqYiKW8B61mHIkAdbtDY/7Jkr6H0808PCi+0YGS/4yhmCt+i0v1uL
refFY95wDZo95RsvrseuXn02u8IGBIY21fIJYLfUTu6XsobzOuwVpULY3eYN
fxcvQkLyTJGTMHam/4NZL1P4wdGbt1UUWzLH349qDNJ2X943imF3VMll7jQA
p7qsdK9t2Ch3dDZCF3Lk45J2S2ITbmk2yx2AhbDAuAGpf57s90yXBw36jajH
Mv98sFUjdAv4nrYI15D/5+tFj7II8DX/aPC0wj97uuiphKrzbVbxj9/7d+X/
3VP3JO4b7mP6eT/5Lst+pvs1/7q+O8C0DXvTVT4tpt9e/XSpVIdpWm3KeSc9
pj1CPQwbjzIdLiij8tiE6U+7/Il8DkwrtWz8FubI9P8AUTK8xQ==
           "]], 
          LineBox[{{1.7162078254498943`, 0.}, {1.7168198629341096`, 0.}, {
           1.7192680128709714`, 0.}, {1.7241643127446946`, 0.}, {
           1.7339569124921412`, 0.}, {1.7535421119870345`, 0.}, {
           1.7960146211579433`, 0.}, {1.8356667915303824`, 0.}, {
           1.8745394394308825`, 0.}, {1.9167141975125048`, 0.}, {
           1.9560686167956576`, 0.}, {1.9567550440204702`, 0.}, {
           1.957441471245283, 0.}, {1.9581278984700958`, 0.}}], 
          LineBox[{{1.9615600345941595`, 0.}, {1.9670514523926617`, 0.}, {
           1.9780342879896655`, 0.}, {1.9787207152144783`, 0.}, {
           1.979407142439291, 0.}, {1.9807799968889164`, 0.}, {
           1.9835257057881674`, 0.}, {1.9890171235866694`, 0.}, {
           1.9897035508114822`, 0.}, {1.990389978036295, 0.}, {
           1.9917628324859205`, 0.}, {1.9945085413851715`, 0.}}], 
          LineBox[{{1.995881395834797, 0.}, {1.9972542502844224`, 0.}, {
           1.9979406775092352`, 0.}}], 
          LineBox[{{1.9595007529197215`, 0.}, {1.960187180144534, 0.}}], 
          LineBox[{{1.9993135319588609`, 0.}, {1.9999999591836735`, 0.}}]},
         Annotation[#, "Charting`Private`Tag$5336798#1"]& ], 
        TagBox[
         {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], 
          Opacity[1.], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxN0n0wFHgYB/BdL6VcXkNLGEV5CwkbyWuOvI631NHmvF2nu5L2RrputhVd
tcQ1TgolVF7Krixnjo5jx8kpeTvcscsyXrLeit2zsnt3M93z7DPzzDOf+T3z
ff75GcWcC4mXIxAI9H/7v+kbP9PTMhvvQvhYCp66STzSEdf/feBBfmEtKQzs
92rweREpDhwRJ3pxm0QFj1p/75lFSgcXawVdu0nKBdOVavfeIJWBj594yFxa
ZoOVpfQob4NmsEnwwkwbgwNOee3omr/yEqzDVucSid3ger5nV7dzL7g1sUjv
hKAfvLrnsOqzrwfBcmtVanomf4IdpNH1odUjYP+AljSvBnRsgWEQuRWdQ+ZO
6/6Bnj0XSeJvoAvHwi8nBYyCia2+HlkC9A61ShWaEG1F2fJXEoEL/kz824Ww
7Wi2rdcjPWd0QqmrUiUD3ZVu97rdnAd2Uv1d7gd7dPndz8mRbuir1beKF8Nl
9odmknfQZfZjaE/4DLT2vNbI0zz0MtHTy/0pmpI5nKr8E7pLO6l64FeZPIsi
ncRBmbz6A/52fHS6W+cViQD9rjO6rkOEZlWuU48Sxz5azc3A/naF5idoRrMp
d1QbndAf7p1sifaYTWNt8kCznMnhx/PRhjlzaxULaEVOvKA5exw8J+JxB2z4
4LK3jZ0qtybAKvpPFicnJ8GZX9YlFBtPgYVuVZOnadNgqi2Hrd02A+ZVcxg9
Rm/B64n9BWaX5sAW7pslCY0CsHeJ0Rc1OgvgFP1Tu8ajFsGWgnDlwYAlsKbq
khJHjFZoLmDuLlwGn7FrHN7i9w5cdTSm+BchenVOV20q7z24LtRbPvfICpjm
k/GAPYU2GvUdKs1YBTuR03NJtkJwlEH3GrEPXU61OutoLsJ7nVn8JDqaMkz0
NqtEt09/UzXeixYvMEcPT6OthbOq99bR2uT9eSYS9IeUiztrCH/D/5poaC5x
lkd3rm0y61BEs5wCmaFK6Dvf/mjP24qO29jtIVRF+7qc6aBroPfTngdu00JL
CO6RxrrofAUKNcRY5j1Wx75nj0x+25vVIDO0TZpnSoAVukNqesnnIFokfk9z
8UcfW77BMKeiNbl1JXIctOJ39DDH82tgQgWFydcQg5PvMbM0WtEvLK4rqZ9d
B6v7JlumqXwAj+x705fahGbddzWepGyATzId1PUl6CsZD+kjlRLwsxn9AhV/
Kfh6UUY0NxAdFzJvUh2M3tnUxAqIQN/MjmzPjEGfdri7vDUVvSt9u8/mx2jJ
wcvbBsvRw/MTvY+r0DkRtSc/rUFLzUMuZDShR3qy78v3oRuuiWL7BtC5h06Z
lQ6h/R5ZsT246J8vvnpJn0Xn7bPPDhagz/MLw4wW0ab+X/FaVtAKxP6yHBF6
rO5QYrQY3ZRYam2zgb5jqLwqlaL/AZysH+s=
           "]]},
         Annotation[#, "Charting`Private`Tag$5336798#2"]& ]}, {}},
      AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
      Axes->{True, True},
      AxesLabel->{
        FormBox[
         TagBox["\"t\"", HoldForm], TraditionalForm], 
        FormBox[
         TagBox["\"(B*w)(t)\"", HoldForm], TraditionalForm]},
      AxesOrigin->{0, 0},
      BaseStyle->{FontFamily -> "Arial", FontSize -> 16},
      DisplayFunction->Identity,
      Frame->{{False, False}, {False, False}},
      FrameLabel->{{None, None}, {None, None}},
      FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      ImagePadding->All,
      Method->{
       "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
        None, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}},
      PlotRange->{{0., 1.9999999591836735`}, {0., 4.1}},
      PlotRangeClipping->True,
      PlotRangePadding->{{
         Scaled[0.02], 
         Scaled[0.02]}, {0, 0}},
      Ticks->{Automatic, Automatic}], {540, -111.24611797498106}, 
     ImageScaled[{0.5, 0.5}], {360, 222.49223594996212}]}, {}},
  BaselinePosition->Center,
  ImageSize->800,
  PlotRangePadding->{6, 5}]], "Output",
 CellChangeTimes->{3.884910966379444*^9, 3.884911021057876*^9, 
  3.8849114624344788`*^9, 3.8849121868436413`*^9, 3.884912347657336*^9},
 CellLabel->
  "Out[1568]=",ExpressionUUID->"858d3a45-755b-49d1-a89c-72f8a044cc38"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<convolve.pdf\>\"", ",", "bob5"}], "]"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.8849097313104973`*^9, 3.8849097383486137`*^9}, 
   3.884909785006761*^9, {3.8849110475869904`*^9, 3.884911059148411*^9}},
 CellLabel->
  "In[1563]:=",ExpressionUUID->"7efd1113-e4af-4cea-a31e-90caab316da8"],

Cell[BoxData["\<\"convolve.pdf\"\>"], "Output",
 CellChangeTimes->{3.884911060957637*^9, 3.8849114684804783`*^9, 
  3.884912187058017*^9},
 CellLabel->
  "Out[1563]=",ExpressionUUID->"cdf74836-ba1a-4851-a424-6daada5b39e1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"LaplaceTransform", "[", 
  RowBox[{
   RowBox[{"w", "[", 
    RowBox[{"t", ",", "a"}], "]"}], ",", "t", ",", "s", ",", 
   RowBox[{"Assumptions", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a", ">", "0"}], " ", "&&", " ", 
      RowBox[{"a", " ", "\[Element]", " ", "Reals"}]}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"LaplaceTransform", "[", 
  RowBox[{
   RowBox[{"B", "[", "t", "]"}], ",", "t", ",", "s"}], "]"}]}], "Input",
 CellChangeTimes->{{3.884897155764703*^9, 3.884897167698948*^9}, {
   3.8849083653080463`*^9, 3.884908400520018*^9}, 3.8849090859256363`*^9, 
   3.884909655044546*^9},
 CellLabel->
  "In[1564]:=",ExpressionUUID->"9911eb9b-c4f1-492b-ac07-cbf763130e65"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "4"], " ", "a", " ", "\[Pi]", " ", 
  RowBox[{"(", 
   RowBox[{
    FractionBox[
     RowBox[{"2", " ", "a", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"-", 
        FractionBox["s", "a"]}]], " ", "\[Pi]"}], 
     RowBox[{
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["s", "2"]}]}]], "+", 
    FractionBox[
     RowBox[{"4", " ", "s"}], 
     RowBox[{
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["s", "2"]}]}]]}], ")"}]}]], "Output",
 CellChangeTimes->{3.884897172730199*^9, 3.884908323683949*^9, 
  3.884908411904642*^9, 3.8849084544538*^9, 3.884908871977317*^9, 
  3.884908948999567*^9, 3.884909059358618*^9, 3.8849091049783154`*^9, 
  3.884909158594904*^9, 3.884909668753173*^9, 3.8849121970012827`*^9},
 CellLabel->
  "Out[1564]=",ExpressionUUID->"304f20c2-1ba9-448f-ab7d-36307ccbbf1e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], " ", "s"}], "/", "2"}]], "s"]}], "+", 
  FractionBox[
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "s"}], "/", "2"}]], "s"]}]], "Output",
 CellChangeTimes->{3.884897172730199*^9, 3.884908323683949*^9, 
  3.884908411904642*^9, 3.8849084544538*^9, 3.884908871977317*^9, 
  3.884908948999567*^9, 3.884909059358618*^9, 3.8849091049783154`*^9, 
  3.884909158594904*^9, 3.884909668753173*^9, 3.884912197004994*^9},
 CellLabel->
  "Out[1565]=",ExpressionUUID->"ed0af680-693c-48ba-bbb6-96213a9a49ba"]
}, Open  ]]
},
WindowSize->{1047, 993},
WindowMargins->{{4, Automatic}, {Automatic, 4}},
FrontEndVersion->"13.1 for Mac OS X ARM (64-bit) (June 16, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"5fdc6cb3-19fe-4e3b-87e1-734ed6387c93"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 816, 23, 94, "Input",ExpressionUUID->"3857a307-e33d-46af-b611-5b0a99eb7018"],
Cell[CellGroupData[{
Cell[1399, 47, 735, 20, 52, "Input",ExpressionUUID->"1a2e6f02-e069-4f91-8956-f74fe762bb08"],
Cell[2137, 69, 466, 8, 48, "Output",ExpressionUUID->"d0b1a761-1945-473f-b18e-fab9212279a3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2640, 82, 2619, 62, 111, "Input",ExpressionUUID->"8ef46e23-9320-4850-9662-8f0f362bf433"],
Cell[5262, 146, 1196, 27, 64, "Output",ExpressionUUID->"b932cbfa-b604-42c9-a2f0-8e4c2c62b85d"],
Cell[6461, 175, 21144, 379, 286, "Output",ExpressionUUID->"58c3e2b3-713f-4af0-bfb9-1697485763f9"],
Cell[27608, 556, 915, 17, 66, "Output",ExpressionUUID->"8a28a2cb-7fc6-4dd0-89ea-b0458d91dc33"]
}, Open  ]],
Cell[28538, 576, 421, 6, 52, "Input",ExpressionUUID->"428991f7-9dfa-4f70-b115-c17e82945573"],
Cell[CellGroupData[{
Cell[28984, 586, 181, 3, 30, "Input",ExpressionUUID->"00008277-4d41-4ee1-8737-8f58d52fd56f"],
Cell[29168, 591, 321, 5, 48, "Output",ExpressionUUID->"aaf44570-97ee-4245-b3ba-08df07ed2aa3"]
}, Open  ]],
Cell[29504, 599, 178, 3, 30, "Input",ExpressionUUID->"f58d5368-b820-4d73-86a7-91518fe3d4e4"],
Cell[CellGroupData[{
Cell[29707, 606, 537, 14, 30, "Input",ExpressionUUID->"64bfdba4-04e7-41ac-9a16-7d5c3135b310"],
Cell[30247, 622, 707, 18, 63, "Output",ExpressionUUID->"6d6fa0d6-e184-4adb-8c43-760de6406eb1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30991, 645, 739, 18, 30, "Input",ExpressionUUID->"792da5e8-9394-4a9b-b2ff-edf8788b6f71"],
Cell[31733, 665, 3781, 83, 277, "Output",ExpressionUUID->"30fe582e-e5ce-4ec8-b540-8602496b85bd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35551, 753, 777, 18, 52, "Input",ExpressionUUID->"6f012659-3a1b-4355-ab6d-8bfb2d2b8a6b"],
Cell[36331, 773, 23077, 423, 290, "Output",ExpressionUUID->"c9ba5b0a-f308-4703-9781-fdc1f13f8f26"]
}, Open  ]],
Cell[CellGroupData[{
Cell[59445, 1201, 252, 5, 30, "Input",ExpressionUUID->"f0eec6aa-7c35-4f49-95f9-6444ec52a708"],
Cell[59700, 1208, 192, 3, 48, "Output",ExpressionUUID->"c24d3de2-31e8-4192-9160-fa80a17b01b5"]
}, Open  ]],
Cell[59907, 1214, 178, 3, 30, "Input",ExpressionUUID->"a073dc86-42e8-41e3-bd9e-a755985a50cb"],
Cell[CellGroupData[{
Cell[60110, 1221, 1755, 50, 73, "Input",ExpressionUUID->"7cb618b5-399f-4f08-b1dd-3a9fb84704fe"],
Cell[61868, 1273, 41571, 714, 254, "Output",ExpressionUUID->"15917b5a-5d54-4c2c-9da0-8e483e5fdc77"]
}, Open  ]],
Cell[CellGroupData[{
Cell[103476, 1992, 1439, 39, 52, "Input",ExpressionUUID->"b2b62598-adbb-46c0-8fcb-c0b960983612"],
Cell[104918, 2033, 2253, 68, 103, "Output",ExpressionUUID->"b5611301-4ff3-4717-b0e2-5b7b049a21e8"],
Cell[107174, 2103, 2255, 68, 103, "Output",ExpressionUUID->"ebcf22dd-6955-4aa9-ba4a-a66575525a71"]
}, Open  ]],
Cell[CellGroupData[{
Cell[109466, 2176, 1360, 31, 52, "Input",ExpressionUUID->"fe3bdc33-358c-46ab-b970-bcde55489d57"],
Cell[110829, 2209, 20764, 362, 301, "Output",ExpressionUUID->"c6606520-2c61-433f-832d-dfedbdb63005"]
}, Open  ]],
Cell[CellGroupData[{
Cell[131630, 2576, 628, 16, 30, "Input",ExpressionUUID->"d6c08a0f-b086-4bda-ab71-914ab07e5a47"],
Cell[132261, 2594, 43096, 748, 290, "Output",ExpressionUUID->"858d3a45-755b-49d1-a89c-72f8a044cc38"]
}, Open  ]],
Cell[CellGroupData[{
Cell[175394, 3347, 372, 8, 52, "Input",ExpressionUUID->"7efd1113-e4af-4cea-a31e-90caab316da8"],
Cell[175769, 3357, 222, 4, 48, "Output",ExpressionUUID->"cdf74836-ba1a-4851-a424-6daada5b39e1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[176028, 3366, 729, 18, 52, "Input",ExpressionUUID->"9911eb9b-c4f1-492b-ac07-cbf763130e65"],
Cell[176760, 3386, 1055, 29, 84, "Output",ExpressionUUID->"304f20c2-1ba9-448f-ab7d-36307ccbbf1e"],
Cell[177818, 3417, 667, 17, 67, "Output",ExpressionUUID->"ed0af680-693c-48ba-bbb6-96213a9a49ba"]
}, Open  ]]
}
]
*)



==> chapter11_Laplace_transforms/Mathematica_notebooks/laplace_discontinuous.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     72598,       1467]
NotebookOptionsPosition[     69909,       1417]
NotebookOutlinePosition[     70309,       1433]
CellTagsIndexPosition[     70266,       1430]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Always", " ", "put", " ", "these", " ", "at", " ", "the", " ", "start", 
    " ", "of", " ", "a", " ", 
    RowBox[{"notebook", "!"}]}], "  ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Clear", "[", "Derivative", "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"SetOptions", "[", 
     RowBox[{"Plot", ",", 
      RowBox[{"BaseStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"FontFamily", "\[Rule]", "\"\<Arial\>\""}], ",", 
         RowBox[{"FontSize", "\[Rule]", "16"}]}], "}"}]}]}], "]"}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{3.886462199924501*^9},
 CellLabel->
  "In[104]:=",ExpressionUUID->"a366e3ec-ecab-40aa-a43a-16e741967c42"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"LaplaceTransform", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"el1", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"HeavisideTheta", "[", 
         RowBox[{"t", "-", "a"}], "]"}]}], ")"}]}], "+", 
     RowBox[{"el2", " ", 
      RowBox[{"HeavisideTheta", "[", 
       RowBox[{"t", "-", "a"}], "]"}]}]}], ",", "t", ",", "s", ",", " ", 
    RowBox[{"Assumptions", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", ">", "0"}], " ", "&&", " ", 
       RowBox[{"a", " ", "\[Element]", " ", "Reals"}]}], "}"}]}]}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.886258368542282*^9, 3.886258402744351*^9}, {
  3.886258437417639*^9, 3.886258441843539*^9}, {3.886258484500346*^9, 
  3.8862585025695877`*^9}},
 CellLabel->
  "In[107]:=",ExpressionUUID->"450f1712-36ab-4fac-8d0c-2aab192d97ee"],

Cell[BoxData[
 FractionBox[
  RowBox[{"el1", "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "el1"}], "+", "el2"}], ")"}], " ", 
    RowBox[{"UnitStep", "[", 
     RowBox[{"-", "a"}], "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "a"}], " ", "s"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "el1"}], "+", "el2"}], ")"}], " ", 
    RowBox[{"UnitStep", "[", "a", "]"}]}]}], "s"]], "Output",
 CellChangeTimes->{
  3.886258403795847*^9, 3.886258442371026*^9, {3.886258493344041*^9, 
   3.886258502817791*^9}, 3.886462210115937*^9},
 CellLabel->
  "Out[107]=",ExpressionUUID->"24393690-18a2-4d9c-89e4-68c9c685ad74"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.886442348446682*^9, 3.886442349725319*^9}},
 CellLabel->
  "In[108]:=",ExpressionUUID->"e64cd145-6b10-4429-aabd-44283d6a9a59"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"f", "[", 
   RowBox[{"t_", ",", "a_"}], "]"}], "=", 
  RowBox[{
   RowBox[{"Cos", "[", 
    RowBox[{"Pi", " ", "t"}], "]"}], " ", "+", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{"t", "-", "a"}], ")"}]}], "]"}], "  ", 
    RowBox[{"HeavisideTheta", "[", 
     RowBox[{"t", "-", "a"}], "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"f", "[", 
    RowBox[{"t", ",", "2"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "0", ",", "3"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.886356448124811*^9, 3.8863565030850563`*^9}, {
   3.886425481289896*^9, 3.886425527269445*^9}, {3.8864422323421307`*^9, 
   3.8864422530269814`*^9}, {3.886442316569345*^9, 3.886442400244053*^9}, {
   3.886442469771323*^9, 3.8864424919672117`*^9}, {3.886442782396166*^9, 
   3.8864428915523643`*^9}, 3.886460565263021*^9, {3.886461014177731*^9, 
   3.886461017514517*^9}},
 CellLabel->
  "In[109]:=",ExpressionUUID->"5dbc92ad-7a76-4f80-ab55-b61bcf30189d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Cos", "[", 
   RowBox[{"\[Pi]", " ", "t"}], "]"}], "+", 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"a", "-", "t"}]], " ", 
   RowBox[{"HeavisideTheta", "[", 
    RowBox[{
     RowBox[{"-", "a"}], "+", "t"}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.88635648278304*^9, 3.886356504055832*^9}, {
   3.886425500400131*^9, 3.886425527827599*^9}, 3.886442254437554*^9, 
   3.886442325067461*^9, 3.886442400820887*^9, {3.8864424712335653`*^9, 
   3.886442493032192*^9}, {3.8864427689485826`*^9, 3.886442892234975*^9}, 
   3.8864605669086*^9, 3.886461017954906*^9, 3.886462210132266*^9},
 CellLabel->
  "Out[109]=",ExpressionUUID->"c4b8bce4-6ad2-4e53-90ba-96021dc019ca"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVmHlYjF8bgNskQlJIikQJhbQnPaTdFpKkndJCJSr1S5H2fdceRUkSLWjR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       "]], LineBox[CompressedData["
1:eJwVkns01ekexn/b5fdqd6HIELMHieKgSVHC+81tJqmJhEHut2RUJ2qQTgrD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       "]]},
     Annotation[#, "Charting`Private`Tag$66314#1"]& ], {}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  BaseStyle->{FontFamily -> "Arial", FontSize -> 16},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 3}, {-0.9999989948890118, 1.9990393087128226`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.88635648278304*^9, 3.886356504055832*^9}, {
   3.886425500400131*^9, 3.886425527827599*^9}, 3.886442254437554*^9, 
   3.886442325067461*^9, 3.886442400820887*^9, {3.8864424712335653`*^9, 
   3.886442493032192*^9}, {3.8864427689485826`*^9, 3.886442892234975*^9}, 
   3.8864605669086*^9, 3.886461017954906*^9, 3.886462210149951*^9},
 CellLabel->
  "Out[110]=",ExpressionUUID->"8d90bac3-b9de-4e66-97d1-2f1365a855a5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"LaplaceTransform", "[", 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"t", ",", "a"}], "]"}], ",", "t", ",", "s", ",", " ", 
    RowBox[{"Assumptions", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", ">", "0"}], " ", "&&", " ", 
       RowBox[{"a", " ", "\[Element]", " ", "Reals"}], " ", "&&", " ", 
       RowBox[{"s", ">", "0"}]}], "}"}]}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.88635653731595*^9, 3.886356540339978*^9}, {
  3.8864429232189217`*^9, 3.8864429251837597`*^9}, {3.8864592679146013`*^9, 
  3.8864593094436913`*^9}, {3.886460577757003*^9, 3.886460583421081*^9}},
 CellLabel->
  "In[111]:=",ExpressionUUID->"4dcdee5e-29a4-413b-94b1-ed3e630c4626"],

Cell[BoxData[
 RowBox[{
  FractionBox["s", 
   RowBox[{
    SuperscriptBox["\[Pi]", "2"], "+", 
    SuperscriptBox["s", "2"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["\[ExponentialE]", "a"], " ", 
     RowBox[{"UnitStep", "[", 
      RowBox[{"-", "a"}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "a"}], " ", "s"}]], " ", 
     RowBox[{"UnitStep", "[", "a", "]"}]}]}], 
   RowBox[{"1", "+", "s"}]]}]], "Output",
 CellChangeTimes->{
  3.8863565417854843`*^9, 3.88642553339627*^9, {3.886442906959692*^9, 
   3.886442926153652*^9}, {3.8864592782755547`*^9, 3.886459309876246*^9}, 
   3.886460584348029*^9, 3.886461024554544*^9, 3.886462210346757*^9},
 CellLabel->
  "Out[111]=",ExpressionUUID->"e9467601-d166-4066-96df-0a8ad739a405"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"LaplaceTransform", "[", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{"-", "t"}], "]"}], ",", "t", ",", "s", ",", " ", 
    RowBox[{"Assumptions", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", ">", "0"}], " ", "&&", " ", 
       RowBox[{"a", " ", "\[Element]", " ", "Reals"}]}], "}"}]}]}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{
  3.886425558303657*^9, {3.8864263361049213`*^9, 3.886426397967901*^9}, 
   3.886460629417248*^9},
 CellLabel->
  "In[112]:=",ExpressionUUID->"13f0a4a4-404b-4a0f-a210-6acda91d0434"],

Cell[BoxData[
 FractionBox["1", 
  RowBox[{"1", "+", "s"}]]], "Output",
 CellChangeTimes->{
  3.8864255588855124`*^9, {3.886426338252899*^9, 3.886426364222662*^9}, 
   3.886426399819149*^9, 3.886460629753827*^9, 3.8864622103996553`*^9},
 CellLabel->
  "Out[112]=",ExpressionUUID->"23123059-ca16-4759-8ea5-6dda658ae3d7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  
  RowBox[{
   RowBox[{
    RowBox[{"g0", "[", "t_", "]"}], " ", "=", " ", 
    RowBox[{"Cos", "[", 
     RowBox[{"Pi", " ", "t"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"g1", "[", "t_", "]"}], "=", " ", 
    RowBox[{"Exp", "[", 
     RowBox[{"-", "t"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"g2", "[", 
     RowBox[{"t_", ",", "a_"}], "]"}], "=", 
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"t", "-", "a"}], ")"}]}], "]"}], 
     RowBox[{"HeavisideTheta", "[", 
      RowBox[{"t", "-", "a"}], "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"g3", "[", 
     RowBox[{"t_", ",", "a_"}], "]"}], "=", " ", 
    RowBox[{
     RowBox[{"g0", "[", "t", "]"}], "+", 
     RowBox[{"g2", "[", 
      RowBox[{"t", ",", "2"}], "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{"bob1", "=", 
    RowBox[{"Plot", " ", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"g1", "[", "t", "]"}], ",", 
        RowBox[{"g2", "[", 
         RowBox[{"t", ",", "2"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "0", ",", "4"}], "}"}], ",", " ", 
      RowBox[{"Exclusions", "->", "None"}], ",", " ", 
      RowBox[{"PlotRange", "->", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1.1"}], ",", "2"}], "}"}]}], ",", " ", 
      RowBox[{"AxesLabel", "->", "Automatic"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"bob2", "=", 
    RowBox[{"Plot", " ", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"g3", "[", 
        RowBox[{"t", ",", "2"}], "]"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "0", ",", "4"}], "}"}], ",", " ", 
      RowBox[{"PlotStyle", "->", 
       RowBox[{"{", 
        RowBox[{"Red", ",", "Thick"}], "}"}]}], ",", " ", 
      RowBox[{"PlotRange", "->", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1.1"}], ",", "2"}], "}"}]}], ",", 
      RowBox[{"AxesLabel", "->", "Automatic"}], ",", " ", 
      RowBox[{"ExclusionsStyle", "->", "Dashed"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.88645813277642*^9, 3.88645817634783*^9}, {
  3.886461870714636*^9, 3.886461958314806*^9}, {3.88646201476423*^9, 
  3.886462168044261*^9}, {3.8864622248192463`*^9, 3.886462231529955*^9}, {
  3.8864623021805153`*^9, 3.8864623771739264`*^9}},
 CellLabel->
  "In[153]:=",ExpressionUUID->"511b9376-4808-4f71-b81b-ce33c8c5a069"],

Cell[BoxData[
 RowBox[{"Cos", "[", 
  RowBox[{"\[Pi]", " ", "t"}], "]"}]], "Output",
 CellChangeTimes->{{3.886458167997958*^9, 3.886458178665094*^9}, 
   3.886461960093815*^9, {3.886462022082347*^9, 3.8864620435454807`*^9}, {
   3.886462081935656*^9, 3.886462122443952*^9}, {3.886462152823205*^9, 
   3.886462168702105*^9}, {3.886462210403948*^9, 3.886462232648856*^9}, 
   3.886462306674921*^9, {3.886462336997245*^9, 3.886462377986126*^9}},
 CellLabel->
  "Out[153]=",ExpressionUUID->"a343d40b-8660-412a-a330-84bb1cf6af7f"],

Cell[BoxData[
 SuperscriptBox["\[ExponentialE]", 
  RowBox[{"-", "t"}]]], "Output",
 CellChangeTimes->{{3.886458167997958*^9, 3.886458178665094*^9}, 
   3.886461960093815*^9, {3.886462022082347*^9, 3.8864620435454807`*^9}, {
   3.886462081935656*^9, 3.886462122443952*^9}, {3.886462152823205*^9, 
   3.886462168702105*^9}, {3.886462210403948*^9, 3.886462232648856*^9}, 
   3.886462306674921*^9, {3.886462336997245*^9, 3.886462377987961*^9}},
 CellLabel->
  "Out[154]=",ExpressionUUID->"e1c47d32-a87b-4953-9091-7f238dea40a4"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{"a", "-", "t"}]], " ", 
  RowBox[{"HeavisideTheta", "[", 
   RowBox[{
    RowBox[{"-", "a"}], "+", "t"}], "]"}]}]], "Output",
 CellChangeTimes->{{3.886458167997958*^9, 3.886458178665094*^9}, 
   3.886461960093815*^9, {3.886462022082347*^9, 3.8864620435454807`*^9}, {
   3.886462081935656*^9, 3.886462122443952*^9}, {3.886462152823205*^9, 
   3.886462168702105*^9}, {3.886462210403948*^9, 3.886462232648856*^9}, 
   3.886462306674921*^9, {3.886462336997245*^9, 3.886462377989644*^9}},
 CellLabel->
  "Out[155]=",ExpressionUUID->"d2c51df4-8af8-469e-93b0-d812bed99276"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Cos", "[", 
   RowBox[{"\[Pi]", " ", "t"}], "]"}], "+", 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"2", "-", "t"}]], " ", 
   RowBox[{"HeavisideTheta", "[", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "t"}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.886458167997958*^9, 3.886458178665094*^9}, 
   3.886461960093815*^9, {3.886462022082347*^9, 3.8864620435454807`*^9}, {
   3.886462081935656*^9, 3.886462122443952*^9}, {3.886462152823205*^9, 
   3.886462168702105*^9}, {3.886462210403948*^9, 3.886462232648856*^9}, 
   3.886462306674921*^9, {3.886462336997245*^9, 3.886462377991322*^9}},
 CellLabel->
  "Out[156]=",ExpressionUUID->"135b1338-ee53-43df-a9cd-a1253673168e"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVjnk41HkAh5Fb/BzFTjKeCZWjtCUlaz/fLora3SalHsLqQrXl2CcqaTwG
JdLM1FrkHMpKEwa7jrbNLEvOEEq0kjAYFSZHM9v+8T7vn+/L8DvLPK6koKCw
9wv/2/X4cNvjkZ+/vXDZpkMul0B5+7Jz/TR3iG2t+VPTEmzISE4roR1DXYt1
6phYAremruI7tFDskDvNve2SwOOYtJpDi8a5iyo/ygQSvLKN3Z5A48HB23Ra
5CtB5tLvY67R+FjjFX8yWzQBlnrJqqs0ITJx8KP/rXEcOpwlmHwvwmazxowg
azG05CwvF3oLwC800/hqBBb7JoZr4jvAeTbhfMn+Hc43OyB5qgcBhDj2uL+F
kVCvT1GxH5WGx89ml71B2cD2xpZvBhCmWiMyow3gSeAd48Njg/CZpxNL/mtM
r3SiCs+8Q5PVh6TK2j4ozRboGluMQrz/U0vkzl7Yy33L9j8Yg6qdsYSiv0Bj
tF1zrZUExQurF5ytumGaJJ7Nn5hEuLZ+jo39c4il/X2d6z5gvePOCN24DvBH
Kxt0Ej8iuFFtgfXiGXRM7koGB6cwKpX2fzrYhusBpScyzWfwvOFqZK5GK2ZI
waB/pBTBL+JiS8OaELpeJDSs+QQnWwP/EMen6H8gim9jzCG3+kz7Ifk/mA/s
SLW8MI+oHgbLc74W1lvVZCcqF6DSY1h3E3/DJZtxsshIBnpCxruV0TU4b+Kz
4l8vOeqitBKfqz6BzdgBra69CmTW3FTTpfAxDKhJddGcAonNZfmvu/sIyn+m
CszSFEm5QchksnsVTtlV9mi4KRFf51S+RKkCBbv9Mh/NKJG8EzER/uJyTIuX
6Q7dXkTOD9UpNtHLULrfZRFvhzJZcs8gyZspROQudoZwSJl0cNli/9piMF65
duewVci4QrdWtE8RtmyK5tHWq5JQB9qh/EkBvOgts4rtqsTCCNrtMYWYbkgY
OMdSI57VnNn7JgVIVvYOZZqrE9e8gLxZzXwY9JVmK4nUSUD6pqGlVnehEsFy
dwjSIGmjF7dY7s6FQr63YEBfkyROXVmdVJCD4BRBgv4TTVL/km9doZONaus4
db2ftMjGoqwWz5RM6LkG20TpLCZh0xuS1grT0bumtT28ajFJOXhfT98uDQ/T
YT7orU18Y01CU7RTcERgr2ci0yZuR2XZ5cuScYWdxer9TYe4miz3uLnqNgqH
TVJ19lCk/MzpWZcLPMTdYfv2fUeRN7KyTsMQHo4xxy0e7KOIUX3W5uFTPCyv
qnq414MijyafJnKO8HDthmftdT+KuDEFR1W28uBv/+t7zXCKvKpOG/VT52FF
9JJdankUucVku0uTuZBtvqTddY8i7NFm5lIOFz3jb57lFVDk8/h45cZ4LpI8
So44F1Hkh1UuTyMiuJBbMUPYVRQxziiptfLjorftRvqidopExnSFSK25+D1G
erS9kyKtjk4VjhZc8Bx9LHO6KUIPU/WOonPhlrtWuK2PIl97BFUY6nFREdZU
zxqhyOU/wgWeMxzcXrPxxr4xikzyG+qLJRwEDaS5MyQUYbgObFk8wsHqPaf7
H0996fUup9e+5EBZsYOfJKVICpWWuLKTg9eljoG+c1/+4lKYV5s5qArMsV33
mSK6DJeAiToOfjHVmpbLKSKTtbYd+IuD/wDtSEqR
       "]]},
     Annotation[#, "Charting`Private`Tag$74278#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJxN0XtU0wUUB/DfGC+Z8AN5NUEREkJApUTRNO5NVBSwAnlJBoZAPJTAVoFG
ugQUVCBFIhkPg1IkHgojgqlsLExjoDwkFIcN0oG4HySIvKNz6vfrnnPPPZ+/
7j3faxnysXeYGkEQifP9z3QPU95tGPjUhfi31F0Xx/ZyfeA/rynIEVRxQ2l7
yLqu5nF5tP1Dx6+d4SbRfrj6uOtpbhbtQuN3U9K4xbT52lWvpXKraQfsvlAx
PCKlzZnj73Fb2krb2kulbDzZQfvzlg2QM9pN27TaQM5i9dKuUbg2t25S0JZE
5ZntHuqnPWbzFll24AlttYlSfTPrQdrr5vbW7Cofot2c5NTSZEfRtsh8OlGi
Gqb9dLxX3un4F+3iwfrbeunPaestuUj194/SPhUpDC9c/oL2CyztjzgyTpv3
hrTapPEl7d5y6cm7lpO0p6I6clccmqJt/7bWbHj9NG237yw/umI6S9spR8+m
yZzxsvSp/vuWjCcTOkPUHRiXeaUG+SNjQ9aI70wE497ghi076hg3+5axg24w
rvU4LzkoZXzGmYeCFsZbSdtNlIJx6fWMNec4c8x/lwRb/bGHcch7jn49HzJ+
5xgrrSucsc1A0YgslnFHtbKhLomxo+fB4KwfGZsfcT2bcYWx1lWjm2k1jOWm
P63iNzA+1Tc1c6CDcbyJ7PXIbsb7duSHhcoZv1mBskDl/+5TGLD8njE2MO5z
8vqL8bRbdYTnOGPloWSB2zTjQT/7iAsEgYc1GuMPzVCwd9hQzYJNYHZlW3jK
cwrupU7nCjQITE+sPHBugAKPV/9cu1ibQPOGsFMXeyloEMlav9EhsOqVabGo
k4J1fjWRxroE7ucl6nb+RoFV6vE8/UUEJkdEKfRqKcixinVONyLw7O6nkY7l
FOiJAu5yTAkcneWzfYspmFCt0NAyJ7A9aGnkxUwK7vg075+xJtCqJ6wvNpKC
bapqzcO2BKo19j+6HEyB6Hhe4Us7Au+zHyqf+FJwsS6m4/lqAsvYcUbRmyn4
cpnBpsENBH6VVH/jnBkFDkO+nK6dBObf42UdblFBrY/njbT3CHQJt6gxlqrA
9drmT1x2EWhEbAys+lkFgemrH3wfQKDjdW3riWIVpDouKOXtm8+naqio/LAK
HvNE7osS5vdPZkPDChUUzlil7SwmcEp/5a1PTzwDQ3JYWzpJ4HrJgrcH3x0C
9Ru5Fa8KWMgxz3KotxuEaKf67gUeatg8yjKK0FRC6Y6Qwusv5k265DaZPoax
p4v1H2ez8eux3aYBMf0g3OXGztqijkT8hIPhLwo4sj25oPqxOp5sOVIQ6P8H
WD50/70oWQNvipLXyDmP4E3npCzuG5pYseUBteHoQ9iztHWC1a6JRdbRX5zZ
+gDGbp9WxPK1sE7D/LfTnG7IUQ/ieS/XRhfdrF8+tOwCQ7nwOzWpNrKOLTvm
HNYJGol8nw1xCzBelcLWKGkHoiSoQrFIB9fH2MpZ9m1w8HzF6UUSHdx6iaW8
WnYHrtmf0DaI4aDGhSsPTpS2gIH7QYev9Bai7FZt2OD7zdCz8k57gmghCk3a
1lYuvA2V+bC8P0gX3Z0F/pv1f4UPKtYZLJnVReNLXt3xrk1wNPkCv+eyHt5b
zNeK+0wKZcoluXqeJN737dw5PCCBE3nJe+XvkOgdeFPq0SeBUO9n1uVeJDYO
jWeW9EjAXCSq3OlPotmMzHp/qwTSMt5vOhVConV5jJ2uUAIR674d0Ukg8VF9
wsC1oxKwSjLarvUDiX8K/fI6uBKYXf+FbtclEhNvOtsnGEqg+1lf2w+lJIaN
lI5a6Eog07/qg21XSPTpsXPmERKYs/P+JFlEoiynINT5iRh67mbks9tJ3Di3
quo1oRhqU8b3tXeSWKIpEVDlYsjaGLyi6HcSz5olCn++JAaP71dVb5aTmO0Q
GOcjEENdvOwWf4BE9zXbZoqOiSF75doMryESU3TK3RMTxRCnEPhYUiTmR1iJ
Az4Xg63n/t6GURLbOLY2JtFiUGd1FGeOk3i+eK3hy1AxPBJujNo7SWJk9Hab
niAxiKKKVjvOzOfjVBAkCRDDNxacsbk5EqNNEuove4vhbwlz18E=
       "]]},
     Annotation[#, "Charting`Private`Tag$74278#2"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox["t", HoldForm], TraditionalForm], None},
  AxesOrigin->{0, 0},
  BaseStyle->{FontFamily -> "Arial", FontSize -> 16},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0., 3.999999918367347}, {-1.1, 2.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.886458167997958*^9, 3.886458178665094*^9}, 
   3.886461960093815*^9, {3.886462022082347*^9, 3.8864620435454807`*^9}, {
   3.886462081935656*^9, 3.886462122443952*^9}, {3.886462152823205*^9, 
   3.886462168702105*^9}, {3.886462210403948*^9, 3.886462232648856*^9}, 
   3.886462306674921*^9, {3.886462336997245*^9, 3.88646237802951*^9}},
 CellLabel->
  "Out[157]=",ExpressionUUID->"099b47d6-110e-4418-a3f3-6e2dca8d04b1"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[1, 0, 0], Thickness[Large], Opacity[1.], 
      LineBox[CompressedData["
1:eJwVl3k8VN8bxy0llRJZi7KlTUopEh5RIktEiqRCRQuyhCgpJJXlS6II0UL2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       "]], LineBox[CompressedData["
1:eJwVlXk4lN8bxoeYeUfMmy0tpEjZk4oSnSdLsqSFIklIKkSptHxTUSiVSrYU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       "]]},
     Annotation[#, "Charting`Private`Tag$74335#1"]& ], 
    {Dashing[{Small, Small}], 
     LineBox[{{1.9987244897959184`, 0.9999919714513528}, {2.001275510204082, 
      1.9987172743646613`}}]}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox["t", HoldForm], TraditionalForm], None},
  AxesOrigin->{0, 0},
  BaseStyle->{FontFamily -> "Arial", FontSize -> 16},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0., 3.999999918367347}, {-1.1, 2.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.886458167997958*^9, 3.886458178665094*^9}, 
   3.886461960093815*^9, {3.886462022082347*^9, 3.8864620435454807`*^9}, {
   3.886462081935656*^9, 3.886462122443952*^9}, {3.886462152823205*^9, 
   3.886462168702105*^9}, {3.886462210403948*^9, 3.886462232648856*^9}, 
   3.886462306674921*^9, {3.886462336997245*^9, 3.886462378049645*^9}},
 CellLabel->
  "Out[158]=",ExpressionUUID->"c5f628cb-3ad7-42cd-be24-43f456d64e5b"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8864581693797483`*^9, 3.8864581700210114`*^9}, {
  3.886461963352593*^9, 3.886462028297443*^9}},
 CellLabel->
  "In[119]:=",ExpressionUUID->"26525b1b-a518-49ba-afdd-0b71fbd87b29"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"bob", "=", 
  RowBox[{"GraphicsRow", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"bob1", ",", "bob2"}], "}"}], ",", " ", 
    RowBox[{"ImageSize", "->", "1200"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8864622181648483`*^9, 3.886462312480822*^9}},
 CellLabel->
  "In[159]:=",ExpressionUUID->"744e9003-b19a-4106-9a9e-d86961c22399"],

Cell[BoxData[
 GraphicsBox[{{}, {InsetBox[
     GraphicsBox[{{{}, {}, 
        TagBox[
         {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
          Opacity[1.], LineBox[CompressedData["
1:eJwVjnk41HkAh5Fb/BzFTjKeCZWjtCUlaz/fLora3SalHsLqQrXl2CcqaTwG
JdLM1FrkHMpKEwa7jrbNLEvOEEq0kjAYFSZHM9v+8T7vn+/L8DvLPK6koKCw
9wv/2/X4cNvjkZ+/vXDZpkMul0B5+7Jz/TR3iG2t+VPTEmzISE4roR1DXYt1
6phYAremruI7tFDskDvNve2SwOOYtJpDi8a5iyo/ygQSvLKN3Z5A48HB23Ra
5CtB5tLvY67R+FjjFX8yWzQBlnrJqqs0ITJx8KP/rXEcOpwlmHwvwmazxowg
azG05CwvF3oLwC800/hqBBb7JoZr4jvAeTbhfMn+Hc43OyB5qgcBhDj2uL+F
kVCvT1GxH5WGx89ml71B2cD2xpZvBhCmWiMyow3gSeAd48Njg/CZpxNL/mtM
r3SiCs+8Q5PVh6TK2j4ozRboGluMQrz/U0vkzl7Yy33L9j8Yg6qdsYSiv0Bj
tF1zrZUExQurF5ytumGaJJ7Nn5hEuLZ+jo39c4il/X2d6z5gvePOCN24DvBH
Kxt0Ej8iuFFtgfXiGXRM7koGB6cwKpX2fzrYhusBpScyzWfwvOFqZK5GK2ZI
waB/pBTBL+JiS8OaELpeJDSs+QQnWwP/EMen6H8gim9jzCG3+kz7Ifk/mA/s
SLW8MI+oHgbLc74W1lvVZCcqF6DSY1h3E3/DJZtxsshIBnpCxruV0TU4b+Kz
4l8vOeqitBKfqz6BzdgBra69CmTW3FTTpfAxDKhJddGcAonNZfmvu/sIyn+m
CszSFEm5QchksnsVTtlV9mi4KRFf51S+RKkCBbv9Mh/NKJG8EzER/uJyTIuX
6Q7dXkTOD9UpNtHLULrfZRFvhzJZcs8gyZspROQudoZwSJl0cNli/9piMF65
duewVci4QrdWtE8RtmyK5tHWq5JQB9qh/EkBvOgts4rtqsTCCNrtMYWYbkgY
OMdSI57VnNn7JgVIVvYOZZqrE9e8gLxZzXwY9JVmK4nUSUD6pqGlVnehEsFy
dwjSIGmjF7dY7s6FQr63YEBfkyROXVmdVJCD4BRBgv4TTVL/km9doZONaus4
db2ftMjGoqwWz5RM6LkG20TpLCZh0xuS1grT0bumtT28ajFJOXhfT98uDQ/T
YT7orU18Y01CU7RTcERgr2ci0yZuR2XZ5cuScYWdxer9TYe4miz3uLnqNgqH
TVJ19lCk/MzpWZcLPMTdYfv2fUeRN7KyTsMQHo4xxy0e7KOIUX3W5uFTPCyv
qnq414MijyafJnKO8HDthmftdT+KuDEFR1W28uBv/+t7zXCKvKpOG/VT52FF
9JJdankUucVku0uTuZBtvqTddY8i7NFm5lIOFz3jb57lFVDk8/h45cZ4LpI8
So44F1Hkh1UuTyMiuJBbMUPYVRQxziiptfLjorftRvqidopExnSFSK25+D1G
erS9kyKtjk4VjhZc8Bx9LHO6KUIPU/WOonPhlrtWuK2PIl97BFUY6nFREdZU
zxqhyOU/wgWeMxzcXrPxxr4xikzyG+qLJRwEDaS5MyQUYbgObFk8wsHqPaf7
H0996fUup9e+5EBZsYOfJKVICpWWuLKTg9eljoG+c1/+4lKYV5s5qArMsV33
mSK6DJeAiToOfjHVmpbLKSKTtbYd+IuD/wDtSEqR
           "]]},
         Annotation[#, "Charting`Private`Tag$74278#1"]& ], 
        TagBox[
         {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], 
          Opacity[1.], LineBox[CompressedData["
1:eJxN0XtU0wUUB/DfGC+Z8AN5NUEREkJApUTRNO5NVBSwAnlJBoZAPJTAVoFG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           "]]},
         Annotation[#, "Charting`Private`Tag$74278#2"]& ]}, {}},
      AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
      Axes->{True, True},
      AxesLabel->{
        FormBox[
         TagBox["t", HoldForm], TraditionalForm], None},
      AxesOrigin->{0, 0},
      BaseStyle->{FontFamily -> "Arial", FontSize -> 16},
      DisplayFunction->Identity,
      Frame->{{False, False}, {False, False}},
      FrameLabel->{{None, None}, {None, None}},
      FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      ImagePadding->{{28.632653061224488`, 13.}, {2.6528438285066755`, 
       9.000000000000028}},
      Method->{
       "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
        None, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}},
      PlotRange->{{0., 3.999999918367347}, {-1.1, 2.}},
      PlotRangeClipping->True,
      PlotRangePadding->{{
         Scaled[0.02], 
         Scaled[0.02]}, {0, 0}},
      Ticks->{Automatic, Automatic}], {328.4377582633905, -192.4233320948305},
      ImageScaled[{0.5, 0.5}], {615.8207967438572, 366.5206325615819},
     BaseStyle->{Graphics3DBoxOptions -> {SphericalRegion -> False}}], 
    InsetBox[
     GraphicsBox[{{{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], Thickness[Large], Opacity[1.], 
          LineBox[CompressedData["
1:eJwVl3k8VN8bxy0llRJZi7KlTUopEh5RIktEiqRCRQuyhCgpJJXlS6II0UL2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           "]], LineBox[CompressedData["
1:eJwVlXk4lN8bxoeYeUfMmy0tpEjZk4oSnSdLsqSFIklIKkSptHxTUSiVSrYU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           "]]},
         Annotation[#, "Charting`Private`Tag$74335#1"]& ], 
        {Dashing[{Small, Small}], 
         LineBox[{{1.9987244897959184`, 0.9999919714513528}, {
          2.001275510204082, 1.9987172743646613`}}]}}, {}},
      AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
      Axes->{True, True},
      AxesLabel->{
        FormBox[
         TagBox["t", HoldForm], TraditionalForm], None},
      AxesOrigin->{0, 0},
      BaseStyle->{FontFamily -> "Arial", FontSize -> 16},
      DisplayFunction->Identity,
      Frame->{{False, False}, {False, False}},
      FrameLabel->{{None, None}, {None, None}},
      FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      ImagePadding->{{28.632653061224488`, 13.}, {2.6528438285066755`, 
       9.000000000000028}},
      Method->{
       "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
        None, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}},
      PlotRange->{{0., 3.999999918367347}, {-1.1, 2.}},
      PlotRangeClipping->True,
      PlotRangePadding->{{
         Scaled[0.02], 
         Scaled[0.02]}, {0, 0}},
      Ticks->{Automatic, Automatic}], {985.3132747901715, -192.4233320948305},
      ImageScaled[{0.5, 0.5}], {615.8207967438572, 366.5206325615819},
     BaseStyle->{Graphics3DBoxOptions -> {SphericalRegion -> False}}]}, {}},
  ImageSize->1200,
  PlotRange->{{0, 1313.751033053562}, {-384.846664189661, 0}},
  PlotRangePadding->{6, 5}]], "Output",
 CellChangeTimes->{{3.886462239426426*^9, 3.886462340034279*^9}, 
   3.886462384973137*^9},
 CellLabel->
  "Out[159]=",ExpressionUUID->"279ab43f-1fb2-4ac3-94d6-332111cf492d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<Laplacejump.pdf\>\"", ",", "bob"}], "]"}]], "Input",
 CellChangeTimes->{{3.886462393319128*^9, 3.8864624107533703`*^9}},
 CellLabel->
  "In[160]:=",ExpressionUUID->"21fc590d-551d-43d6-b59f-4e32acb265c6"],

Cell[BoxData["\<\"Laplacejump.pdf\"\>"], "Output",
 CellChangeTimes->{3.88646241445619*^9},
 CellLabel->
  "Out[160]=",ExpressionUUID->"430a2650-d2dd-496d-b250-0070e65827f8"]
}, Open  ]]
},
WindowSize->{1461, 995},
WindowMargins->{{Automatic, 102}, {Automatic, -130}},
FrontEndVersion->"13.2 for Mac OS X ARM (64-bit) (January 30, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"66858545-b7c8-4b46-ab16-e5c8b2c663bb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 879, 24, 115, "Input",ExpressionUUID->"a366e3ec-ecab-40aa-a43a-16e741967c42"],
Cell[CellGroupData[{
Cell[1462, 48, 874, 23, 30, "Input",ExpressionUUID->"450f1712-36ab-4fac-8d0c-2aab192d97ee"],
Cell[2339, 73, 700, 21, 52, "Output",ExpressionUUID->"24393690-18a2-4d9c-89e4-68c9c685ad74"]
}, Open  ]],
Cell[3054, 97, 175, 3, 30, "Input",ExpressionUUID->"e64cd145-6b10-4429-aabd-44283d6a9a59"],
Cell[CellGroupData[{
Cell[3254, 104, 1063, 27, 52, "Input",ExpressionUUID->"5dbc92ad-7a76-4f80-ab55-b61bcf30189d"],
Cell[4320, 133, 719, 16, 34, "Output",ExpressionUUID->"c4b8bce4-6ad2-4e53-90ba-96021dc019ca"],
Cell[5042, 151, 12127, 219, 221, "Output",ExpressionUUID->"8d90bac3-b9de-4e66-97d1-2f1365a855a5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17206, 375, 741, 16, 30, "Input",ExpressionUUID->"4dcdee5e-29a4-413b-94b1-ed3e630c4626"],
Cell[17950, 393, 819, 23, 54, "Output",ExpressionUUID->"e9467601-d166-4066-96df-0a8ad739a405"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18806, 421, 594, 16, 30, "Input",ExpressionUUID->"13f0a4a4-404b-4a0f-a210-6acda91d0434"],
Cell[19403, 439, 319, 7, 50, "Output",ExpressionUUID->"23123059-ca16-4759-8ea5-6dda658ae3d7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19759, 451, 2513, 68, 199, "Input",ExpressionUUID->"511b9376-4808-4f71-b81b-ce33c8c5a069"],
Cell[22275, 521, 525, 9, 34, "Output",ExpressionUUID->"a343d40b-8660-412a-a330-84bb1cf6af7f"],
Cell[22803, 532, 524, 9, 34, "Output",ExpressionUUID->"e1c47d32-a87b-4953-9091-7f238dea40a4"],
Cell[23330, 543, 638, 13, 34, "Output",ExpressionUUID->"d2c51df4-8af8-469e-93b0-d812bed99276"],
Cell[23971, 558, 724, 16, 34, "Output",ExpressionUUID->"135b1338-ee53-43df-a9cd-a1253673168e"],
Cell[24698, 576, 6149, 121, 226, "Output",ExpressionUUID->"099b47d6-110e-4418-a3f3-6e2dca8d04b1"],
Cell[30850, 699, 15719, 278, 226, "Output",ExpressionUUID->"c5f628cb-3ad7-42cd-be24-43f456d64e5b"]
}, Open  ]],
Cell[46584, 980, 228, 4, 30, "Input",ExpressionUUID->"26525b1b-a518-49ba-afdd-0b71fbd87b29"],
Cell[CellGroupData[{
Cell[46837, 988, 363, 9, 30, "Input",ExpressionUUID->"744e9003-b19a-4106-9a9e-d86961c22399"],
Cell[47203, 999, 22219, 400, 374, "Output",ExpressionUUID->"279ab43f-1fb2-4ac3-94d6-332111cf492d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[69459, 1404, 257, 5, 30, "Input",ExpressionUUID->"21fc590d-551d-43d6-b59f-4e32acb265c6"],
Cell[69719, 1411, 174, 3, 34, "Output",ExpressionUUID->"430a2650-d2dd-496d-b250-0070e65827f8"]
}, Open  ]]
}
]
*)



==> chapter11_Laplace_transforms/Mathematica_notebooks/masspring.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     29804,        709]
NotebookOptionsPosition[     26959,        652]
NotebookOutlinePosition[     27356,        668]
CellTagsIndexPosition[     27313,        665]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Always", " ", "put", " ", "these", " ", "at", " ", "the", " ", "start", 
    " ", "of", " ", "a", " ", 
    RowBox[{"notebook", "!"}]}], "  ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Clear", "[", "Derivative", "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"SetOptions", "[", 
     RowBox[{"Plot", ",", 
      RowBox[{"BaseStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"FontFamily", "\[Rule]", "\"\<Arial\>\""}], ",", 
         RowBox[{"FontSize", "\[Rule]", "16"}]}], "}"}]}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.8866118838957863`*^9, 
  3.886611895959208*^9}},ExpressionUUID->"d3ddfdb0-a133-4195-a2df-\
488d82dd4b11"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"InverseLaplaceTransform", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s", "+", "a"}], ")"}], "^", "2"}], "+", 
       RowBox[{"b", "^", "2"}]}], ")"}]}], 
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s", "+", "a"}], ")"}], "^", "2"}], "+", 
       RowBox[{"b", "^", "2"}]}], ")"}]}]}], ",", " ", "s", ",", " ", "t", 
   ",", " ", 
   RowBox[{"Assumptions", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a", ">", "0"}], " ", "&&", " ", 
      RowBox[{"b", ">", "0"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.886610232047748*^9, 3.8866102621783447`*^9}, {
   3.8866103091821632`*^9, 3.88661031972794*^9}, {3.886610358704143*^9, 
   3.886610359488844*^9}, 3.8866105248264103`*^9},
 CellLabel->
  "In[383]:=",ExpressionUUID->"6951b086-5b59-4f20-9016-4b1a5ba9e0dd"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "a"}], " ", "t"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "b"}], " ", "t", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"b", " ", "t"}], "]"}]}], "+", 
     RowBox[{"Sin", "[", 
      RowBox[{"b", " ", "t"}], "]"}]}], ")"}]}], 
  RowBox[{"2", " ", 
   SuperscriptBox["b", "3"]}]]], "Output",
 CellChangeTimes->{3.886610263249901*^9, 3.886610323548424*^9, 
  3.886610360125943*^9, 3.8866105258503933`*^9},
 CellLabel->
  "Out[383]=",ExpressionUUID->"e5861740-24ee-4ffa-a6ab-e1c64392ebde"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"y", "[", "t_", "]"}], "=", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{"-", "tau"}], "]"}], 
     RowBox[{"Sin", "[", "tau", "]"}], 
     RowBox[{"Exp", "[", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"t", "-", "tau"}], ")"}]}], "]"}], 
     RowBox[{"Sin", "[", 
      RowBox[{"t", "-", "tau"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"tau", ",", "0", ",", "t"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.88661052949054*^9, 3.8866105878124943`*^9}, {
  3.88661138866494*^9, 3.886611394113923*^9}},
 CellLabel->
  "In[386]:=",ExpressionUUID->"3f48e8f4-1882-449d-a768-5182d0ac6667"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{"-", "t"}]], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "t"}], " ", 
     RowBox[{"Cos", "[", "t", "]"}]}], "+", 
    RowBox[{"Sin", "[", "t", "]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.8866105821198606`*^9, 3.886610588601215*^9}, 
   3.886611394858535*^9},
 CellLabel->
  "Out[386]=",ExpressionUUID->"554f83ce-f374-4ae4-8f61-f40cf221257d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"yp", "[", "t_", "]"}], "=", 
  RowBox[{
   RowBox[{"y", "'"}], "[", "t", "]"}]}]], "Input",
 CellChangeTimes->{{3.886611396656736*^9, 3.886611405388051*^9}},
 CellLabel->
  "In[390]:=",ExpressionUUID->"51755e8a-23a6-4498-9732-e8532a5f1264"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", "t"}]], " ", "t", " ", 
   RowBox[{"Sin", "[", "t", "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", "t"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "t"}], " ", 
      RowBox[{"Cos", "[", "t", "]"}]}], "+", 
     RowBox[{"Sin", "[", "t", "]"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.886611405801497*^9, 3.886611504806785*^9},
 CellLabel->
  "Out[390]=",ExpressionUUID->"73aa69fe-c855-4105-b459-7885dba8a7d8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TeXForm", "[", "%", "]"}]], "Input",
 CellChangeTimes->{{3.8866114937340937`*^9, 3.886611502478632*^9}},
 CellLabel->
  "In[391]:=",ExpressionUUID->"483444c2-1e21-4f54-9770-0e601bbd9f04"],

Cell["\<\
\\frac{1}{2} e^{-t} t \\sin (t)-\\frac{1}{2} e^{-t} (\\sin (t)-t \\cos (t))\
\>", "Output",
 CellChangeTimes->{3.886611506548667*^9},
 CellLabel->
  "Out[391]//TeXForm=",ExpressionUUID->"b4031a62-d499-4ded-bf8a-8df9ede6c031"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ypp", "[", "t_", "]"}], "=", 
  RowBox[{
   RowBox[{"y", "''"}], "[", "t", "]"}]}]], "Input",
 CellChangeTimes->{{3.886611407609832*^9, 3.886611416087019*^9}, {
  3.886611510848175*^9, 3.886611512057255*^9}},
 CellLabel->
  "In[395]:=",ExpressionUUID->"2766d796-61fe-4cf0-bc9d-7761816d365b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", "t"}]], " ", "t", " ", 
   RowBox[{"Cos", "[", "t", "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", "t"}]], " ", 
   RowBox[{"Sin", "[", "t", "]"}]}], "-", 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", "t"}]], " ", "t", " ", 
   RowBox[{"Sin", "[", "t", "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", "t"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "t"}], " ", 
      RowBox[{"Cos", "[", "t", "]"}]}], "+", 
     RowBox[{"Sin", "[", "t", "]"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.88661141657135*^9, {3.886611513059824*^9, 3.8866115260758142`*^9}},
 CellLabel->
  "Out[395]=",ExpressionUUID->"86445d94-a41d-47aa-bb7f-f3325f1d979a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"TeXForm", "[", "%", "]"}]], "Input",
 CellLabel->
  "In[396]:=",ExpressionUUID->"acbe3540-baca-42f9-bfc6-1dca5eb5a972"],

Cell["", "Input",
 CellChangeTimes->{{3.886611750778512*^9, 
  3.886611751876708*^9}},ExpressionUUID->"09811b2b-1834-46f1-b460-\
4465526d187b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"-", "t"}]], " ", "t", " ", 
    RowBox[{"Cos", "[", "t", "]"}]}], "+", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"-", "t"}]], " ", 
    RowBox[{"Sin", "[", "t", "]"}]}], "-", 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"-", "t"}]], " ", "t", " ", 
    RowBox[{"Sin", "[", "t", "]"}]}], "+", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"-", "t"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "t"}], " ", 
       RowBox[{"Cos", "[", "t", "]"}]}], "+", 
      RowBox[{"Sin", "[", "t", "]"}]}], ")"}]}]}], "]"}]], "Input",
 NumberMarks->False,
 CellLabel->
  "In[393]:=",ExpressionUUID->"e8e3c07f-ef11-49b2-989c-e8fccd29f218"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", "t"}]]}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", 
  RowBox[{"Sin", "[", "t", "]"}]}]], "Output",
 CellChangeTimes->{3.8866115142613497`*^9},
 CellLabel->
  "Out[393]=",ExpressionUUID->"aa6034fe-00fd-4d5b-8bfa-b1854b663044"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TeXForm", "[", "%", "]"}]], "Input",
 CellLabel->
  "In[394]:=",ExpressionUUID->"20ff4b2b-73b7-46c5-8c2e-168da9c14794"],

Cell["-e^{-t} (t-1) \\sin (t)", "Output",
 CellChangeTimes->{3.8866115176181517`*^9},
 CellLabel->
  "Out[394]//TeXForm=",ExpressionUUID->"5bc5f757-7902-4ccd-bda7-d24cc9c04e01"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"ypp", "[", "t", "]"}], "+", 
   RowBox[{"2", 
    RowBox[{"yp", "[", "t", "]"}]}], "+", 
   RowBox[{"2", 
    RowBox[{"y", "[", "t", "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.886611421516694*^9, 3.886611448260914*^9}},
 CellLabel->
  "In[389]:=",ExpressionUUID->"9f2370db-5de0-413a-bdf9-b33b403e3a0a"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{"-", "t"}]], " ", 
  RowBox[{"Sin", "[", "t", "]"}]}]], "Output",
 CellChangeTimes->{3.8866114485488033`*^9},
 CellLabel->
  "Out[389]=",ExpressionUUID->"c78b380c-e673-4dea-8d19-a79d544b16ba"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"bob", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"y", "[", "t", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", "0", ",", "10"}], "}"}], ",", " ", 
    RowBox[{"PlotRange", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.1"}], ",", " ", "0.2"}], "}"}]}], ",", " ", 
    RowBox[{"AxesLabel", "->", "Automatic"}], ",", " ", 
    RowBox[{"ImageSize", "->", "Large"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.886611753563263*^9, 3.886611814255207*^9}},
 CellLabel->
  "In[402]:=",ExpressionUUID->"e54ed0fc-c9b6-4912-a5d6-03aa1fdbf6a8"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVlnk4lH8XxgdRKOsMlW0G2ZKkKCnnMApJi5D6SVmyZMmWCFkmSVKIbFmy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       "]]},
     Annotation[#, "Charting`Private`Tag$430322#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox["t", HoldForm], TraditionalForm], None},
  AxesOrigin->{0, 0},
  BaseStyle->{FontFamily -> "Arial", FontSize -> 16},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->Large,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0., 9.999999795918367}, {-0.1, 0.2}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.886611760567223*^9, 3.886611814918811*^9}},
 CellLabel->
  "Out[402]=",ExpressionUUID->"0119c25b-f5d4-4e20-855f-6fbacbc6c340"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<masspring.pdf\>\"", ",", "bob"}], "]"}]], "Input",
 CellChangeTimes->{{3.8866118171325483`*^9, 3.8866118367129498`*^9}},
 CellLabel->
  "In[403]:=",ExpressionUUID->"e728f2ad-5a56-4de6-934f-f047f49842a3"],

Cell[BoxData["\<\"masspring.pdf\"\>"], "Output",
 CellChangeTimes->{3.8866118373833723`*^9},
 CellLabel->
  "Out[403]=",ExpressionUUID->"a3801f29-d5c5-4cc2-a49b-b1d11c91735d"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.886611797812539*^9, 
  3.886611799183578*^9}},ExpressionUUID->"a19002c7-d798-44b9-abd2-\
01d6d47e9c5f"]
},
WindowSize->{808, 911},
WindowMargins->{{Automatic, 403}, {Automatic, -6}},
FrontEndVersion->"13.2 for Mac OS X ARM (64-bit) (January 30, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"e91cc699-53b8-4b99-b5f5-ca854d6badf5"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 905, 24, 136, "Input",ExpressionUUID->"d3ddfdb0-a133-4195-a2df-488d82dd4b11"],
Cell[CellGroupData[{
Cell[1488, 48, 970, 28, 52, "Input",ExpressionUUID->"6951b086-5b59-4f20-9016-4b1a5ba9e0dd"],
Cell[2461, 78, 629, 19, 55, "Output",ExpressionUUID->"e5861740-24ee-4ffa-a6ab-e1c64392ebde"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3127, 102, 697, 20, 30, "Input",ExpressionUUID->"3f48e8f4-1882-449d-a768-5182d0ac6667"],
Cell[3827, 124, 473, 14, 49, "Output",ExpressionUUID->"554f83ce-f374-4ae4-8f61-f40cf221257d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4337, 143, 275, 7, 30, "Input",ExpressionUUID->"51755e8a-23a6-4498-9732-e8532a5f1264"],
Cell[4615, 152, 630, 19, 49, "Output",ExpressionUUID->"73aa69fe-c855-4105-b459-7885dba8a7d8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5282, 176, 211, 4, 30, "Input",ExpressionUUID->"483444c2-1e21-4f54-9770-0e601bbd9f04"],
Cell[5496, 182, 235, 5, 48, "Output",ExpressionUUID->"b4031a62-d499-4ded-bf8a-8df9ede6c031"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5768, 192, 326, 8, 30, "Input",ExpressionUUID->"2766d796-61fe-4cf0-bc9d-7761816d365b"],
Cell[6097, 202, 946, 29, 49, "Output",ExpressionUUID->"86445d94-a41d-47aa-bb7f-f3325f1d979a"]
}, Open  ]],
Cell[7058, 234, 143, 3, 30, "Input",ExpressionUUID->"acbe3540-baca-42f9-bfc6-1dca5eb5a972"],
Cell[7204, 239, 143, 3, 30, "Input",ExpressionUUID->"09811b2b-1834-46f1-b460-4465526d187b"],
Cell[CellGroupData[{
Cell[7372, 246, 933, 29, 47, "Input",ExpressionUUID->"e8e3c07f-ef11-49b2-989c-e8fccd29f218"],
Cell[8308, 277, 361, 11, 34, "Output",ExpressionUUID->"aa6034fe-00fd-4d5b-8bfa-b1854b663044"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8706, 293, 143, 3, 30, "Input",ExpressionUUID->"20ff4b2b-73b7-46c5-8c2e-168da9c14794"],
Cell[8852, 298, 177, 3, 48, "Output",ExpressionUUID->"5bc5f757-7902-4ccd-bda7-d24cc9c04e01"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9066, 306, 377, 10, 30, "Input",ExpressionUUID->"9f2370db-5de0-413a-bdf9-b33b403e3a0a"],
Cell[9446, 318, 264, 7, 34, "Output",ExpressionUUID->"c78b380c-e673-4dea-8d19-a79d544b16ba"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9747, 330, 591, 15, 52, "Input",ExpressionUUID->"e54ed0fc-c9b6-4912-a5d6-03aa1fdbf6a8"],
Cell[10341, 347, 15975, 282, 363, "Output",ExpressionUUID->"0119c25b-f5d4-4e20-855f-6fbacbc6c340"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26353, 634, 257, 5, 30, "Input",ExpressionUUID->"e728f2ad-5a56-4de6-934f-f047f49842a3"],
Cell[26613, 641, 175, 3, 34, "Output",ExpressionUUID->"a3801f29-d5c5-4cc2-a49b-b1d11c91735d"]
}, Open  ]],
Cell[26803, 647, 152, 3, 30, "Input",ExpressionUUID->"a19002c7-d798-44b9-abd2-01d6d47e9c5f"]
}
]
*)

(* End of internal cache information *)



==> chapter11_Laplace_transforms/Mathematica_notebooks/wave_laplace_solution.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    161067,       3189]
NotebookOptionsPosition[    159045,       3146]
NotebookOutlinePosition[    159440,       3162]
CellTagsIndexPosition[    159397,       3159]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Always", " ", "put", " ", "these", " ", "at", " ", "the", " ", "start", 
    " ", "of", " ", "a", " ", 
    RowBox[{"notebook", "!"}]}], "  ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Clear", "[", "Derivative", "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"SetOptions", "[", 
     RowBox[{"Plot", ",", 
      RowBox[{"BaseStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"FontFamily", "\[Rule]", "\"\<Arial\>\""}], ",", 
         RowBox[{"FontSize", "\[Rule]", "16"}]}], "}"}]}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.886682112473246*^9, 3.8866821168409843`*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"0ed91ae8-dfc9-493a-8fe2-210505c4d464"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DSolve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"U", "''"}], "[", "x", "]"}], "-", 
     RowBox[{
      RowBox[{
       RowBox[{"s", "^", "2"}], "/", 
       RowBox[{"c", "^", "2"}]}], " ", 
      RowBox[{"U", "[", "x", "]"}]}]}], "==", "0"}], ",", 
   RowBox[{"U", "[", "x", "]"}], ",", "x"}], "]"}]], "Input",
 CellChangeTimes->{{3.886682123679034*^9, 3.886682186804226*^9}, 
   3.886682658342968*^9},
 CellLabel->"In[47]:=",ExpressionUUID->"9d320d37-763f-47cc-a874-f9a34e93bf4d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"U", "[", "x", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       FractionBox[
        RowBox[{"s", " ", "x"}], "c"]], " ", 
      TemplateBox[{"1"},
       "C"]}], "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"s", " ", "x"}], "c"]}]], " ", 
      TemplateBox[{"2"},
       "C"]}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.886682187645474*^9, 3.886682659891157*^9, 
  3.8866834901843567`*^9, 3.886683568575903*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"a11b8ee3-fece-4bae-b37c-11275d0142d0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"InverseLaplaceTransform", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"s", "^", "2"}], "+", "1"}], ")"}]}], 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"s", " ", "x"}], "c"]}]]}], " ", ",", "s", ",", "t"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.886682411856332*^9, 3.886682422903551*^9}, {
   3.886682720043239*^9, 3.886682731368786*^9}, 3.886683484872716*^9},
 CellLabel->"In[48]:=",ExpressionUUID->"6e8a59b5-b37b-42fd-a137-7187a7aafe78"],

Cell[BoxData[
 RowBox[{
  RowBox[{"HeavisideTheta", "[", 
   RowBox[{"t", "-", 
    FractionBox["x", "c"]}], "]"}], " ", 
  RowBox[{"Sin", "[", 
   RowBox[{"t", "-", 
    FractionBox["x", "c"]}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.886682487192728*^9, 3.886682731891294*^9, {3.8866834854414883`*^9, 
   3.886683490197987*^9}, 3.8866835685819283`*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"58540862-fd79-41eb-b199-c99bb9c1a1ee"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"u", "[", 
   RowBox[{"x_", ",", "t_"}], "]"}], "=", " ", 
  RowBox[{
   RowBox[{"HeavisideTheta", "[", 
    RowBox[{"t", "-", 
     FractionBox["x", "c"]}], "]"}], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{"t", "-", 
     FractionBox["x", "c"]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.886682954914081*^9, 3.8866829661478643`*^9}, 
   3.886683499680416*^9},
 CellLabel->"In[49]:=",ExpressionUUID->"b4a3e24e-1f50-43ad-961e-525b4bacbd28"],

Cell[BoxData[
 RowBox[{
  RowBox[{"HeavisideTheta", "[", 
   RowBox[{"t", "-", 
    FractionBox["x", "c"]}], "]"}], " ", 
  RowBox[{"Sin", "[", 
   RowBox[{"t", "-", 
    FractionBox["x", "c"]}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.8866829690017776`*^9, {3.88668349020144*^9, 3.8866835005307693`*^9}, 
   3.886683568594516*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"bdef8c76-7c12-45e4-b550-8b3fbdeb9dcc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"c", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"bob1", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"u", "[", 
       RowBox[{"x", ",", "1"}], "]"}], ",", 
      RowBox[{"u", "[", 
       RowBox[{"x", ",", "1.5"}], "]"}], ",", " ", 
      RowBox[{"u", "[", 
       RowBox[{"x", ",", "2"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "0", ",", "3"}], "}"}], ",", " ", 
    RowBox[{"PlotRange", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1.1"}], ",", "1.1"}], "}"}]}], ",", 
    RowBox[{"AxesLabel", "->", "Automatic"}], ",", " ", 
    RowBox[{"PlotStyle", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Directive", "[", 
        RowBox[{"Dashed", ",", 
         TemplateBox[<|"color" -> RGBColor[0.368417, 0.506779, 0.709798]|>,
          "RGBColorSwatchTemplate"]}], "]"}], ",", 
       RowBox[{"Directive", "[", 
        RowBox[{
         TemplateBox[<|"color" -> RGBColor[0.880722, 0.611041, 0.142051]|>,
          "RGBColorSwatchTemplate"], ",", "Dashed"}], "]"}], ",", 
       RowBox[{"Directive", "[", 
        RowBox[{
         TemplateBox[<|"color" -> RGBColor[0.560181, 0.691569, 0.194885]|>,
          "RGBColorSwatchTemplate"], ",", "Dashed"}], "]"}]}], "}"}]}], ",", 
    RowBox[{"PlotLegends", "->", "\"\<Expressions\>\""}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"bob2", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"u", "[", 
       RowBox[{"x", ",", "1"}], "]"}], ",", " ", 
      RowBox[{"u", "[", 
       RowBox[{"x", ",", "2"}], "]"}], ",", 
      RowBox[{"u", "[", 
       RowBox[{"x", ",", "3"}], "]"}], ",", 
      RowBox[{"u", "[", 
       RowBox[{"x", ",", "4"}], "]"}], ",", 
      RowBox[{"u", "[", 
       RowBox[{"x", ",", "5"}], "]"}], ",", 
      RowBox[{"u", "[", 
       RowBox[{"x", ",", "6"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "0", ",", "3"}], "}"}], ",", "  ", 
    RowBox[{"PlotRange", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1.1"}], ",", "1.1"}], "}"}]}], ",", 
    RowBox[{"AxesLabel", "->", "Automatic"}], ",", " ", 
    RowBox[{"PlotStyle", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Directive", "[", 
        RowBox[{"Dashed", ",", 
         TemplateBox[<|"color" -> RGBColor[0.368417, 0.506779, 0.709798]|>,
          "RGBColorSwatchTemplate"]}], "]"}], ",", 
       RowBox[{"Directive", "[", 
        RowBox[{
         TemplateBox[<|"color" -> RGBColor[0.560181, 0.691569, 0.194885]|>,
          "RGBColorSwatchTemplate"], ",", "Dashed"}], "]"}], ",", 
       TemplateBox[<|"color" -> RGBColor[0.528488, 0.470624, 0.701351]|>,
        "RGBColorSwatchTemplate"], ",", 
       TemplateBox[<|"color" -> RGBColor[0.772079, 0.431554, 0.102387]|>,
        "RGBColorSwatchTemplate"], ",", 
       TemplateBox[<|"color" -> RGBColor[0.363898, 0.618501, 0.782349]|>,
        "RGBColorSwatchTemplate"], ",", 
       TemplateBox[<|"color" -> RGBColor[1, 0.75, 0]|>,
        "RGBColorSwatchTemplate"], ",", 
       TemplateBox[<|"color" -> RGBColor[0.647624, 0.37816, 0.614037]|>,
        "RGBColorSwatchTemplate"], ",", 
       TemplateBox[<|"color" -> RGBColor[0.571589, 0.586483, 0.]|>,
        "RGBColorSwatchTemplate"], ",", 
       TemplateBox[<|"color" -> RGBColor[0.915, 0.3325, 0.2125]|>,
        "RGBColorSwatchTemplate"], ",", 
       TemplateBox[<|
        "color" -> RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85]|>,
        
        "RGBColorSwatchTemplate"], ",", 
       TemplateBox[<|
        "color" -> RGBColor[
          0.9728288904374106, 0.621644452187053, 0.07336199581899142]|>,
        "RGBColorSwatchTemplate"], ",", 
       TemplateBox[<|
        "color" -> RGBColor[0.736782672705901, 0.358, 0.5030266573755369]|>,
        "RGBColorSwatchTemplate"], ",", 
       TemplateBox[<|
        "color" -> RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965]|>,
        "RGBColorSwatchTemplate"]}], "}"}]}], ",", " ", 
    RowBox[{"PlotLegends", "->", "\"\<Expressions\>\""}]}], "]"}]}]}], "Input",\

 CellChangeTimes->{{3.886682971858597*^9, 3.886683035589014*^9}, {
  3.886683513353717*^9, 3.886683642188819*^9}, {3.886683891079177*^9, 
  3.886684000538352*^9}, {3.886688458632174*^9, 3.886688529092998*^9}, {
  3.886688560666505*^9, 3.8866885972309427`*^9}, {3.886688846376869*^9, 
  3.886688855465592*^9}, {3.886688933288369*^9, 3.8866889482613173`*^9}, {
  3.886689198248098*^9, 3.886689280188504*^9}, {3.886689326671227*^9, 
  3.8866893794779263`*^9}, {3.8866894224996767`*^9, 3.886689448399796*^9}, {
  3.8866895195528812`*^9, 3.886689525516152*^9}, {3.886689556213931*^9, 
  3.8866895764863653`*^9}, {3.886689610715625*^9, 3.886689614057096*^9}, {
  3.886689710387402*^9, 3.886689714944743*^9}},
 CellLabel->
  "In[163]:=",ExpressionUUID->"e04ff412-b88c-4c12-9fc2-391801b392d5"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{{{}, {}, 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          Dashing[{Small, Small}], 
          RGBColor[0.368417, 0.506779, 0.709798]], 
         LineBox[CompressedData["
1:eJwBEQPu/CFib1JlAgAAADAAAAACAAAA+EtunVBvcD49m0Z9VO3qP4ZkJyjP
Jk4/QfRvMEHp6j/N7uRqjSZeP6aWYGUs5eo/8LNDjGwmbj/vqX9V/tzqP4IW
8xxcJn4/Nk0RVZDM6j/Lx0rlUyaOPwz6qQRtq+o/b6B2yU8mnj+OQz7DCmjq
P8GMjLtNJq4/1H/y7uTc6T8FBnIH6Wq/P/2NJFalm+g/SX9hhbVWxz8UWmn2
fFjnP7d5Zd2l0c4/cWMWmw0H5j/ZWmsvcnfTPzObzm9Jg+Q/EUeNZsFA1z+k
gOquVQbjPxDUZbI3W9s/7MgSRUpW4T8jIGyphWLfP/zzNS++ON8/ON1ty0GS
4T/oxttGsuPbP8H6gEzUm+M/nycNnfkq2D9ov8jIvoLlPwMvY/PZmtQ/mWOn
GhVg5z/FtOsSkQrRPy1Y4fb+Zek/Uw528Co4yj/e80/OQEnrPyt9Ao2MycI/
8t8ZMBZV7T8yYdIh+1C1PyBj9zQfXe0/MBlTdesQtT9P5tQ5KGXtPyB0y3Ta
0LQ/rOyPQzp17T+dmcuHtFC0P2b5BVdele0/beUpb1lQsz/aEvJ9ptXtPzCV
osxpT7E/wUXKyzZW7j+YHeQggpmqP/DIp9A/Xu4/T4fpbx0Zqj8eTIXVSGbu
P42FrRm3mKk/elJA31p27j9BeNOd5ZeoPzRftvJ+lu4/llpMSzCWpj+oeKIZ
x9buP+Cl6VCDkqI/kKt6Z1dX7z+Sip91sRSVP1sBRczVXu8/yCsfTfEklD8m
Vw8xVGbvPz+X0AkwNZM/vAKk+lB17z8whGBnqlWRP+hZzY1Kk+8/l5m7Rigt
iz+zr5fyyJrvPxPKKCmZTYk/fgViV0ei7z9cHFuoCG6HPxSx9iBEse8/QJpB
5uOugz8/CCC0Pc/vP7KQ9YAcYXg/Cl7qGLzW7z8mg+rS7aF0P9SztH063u8/
1pE2A77icD+fCX/iuOXvPxN554waR2o/al9JRzft7z8WI3iit8hiPzW1E6y1
9O8/BaOmYKeUVj9eTsHLKfjvPwOPj6rQWE8/zTt9ew==
          "]], 
         LineBox[CompressedData["
1:eJxTTMoPSmViYGCQBGIQfTFCXuo18wd7BigwaJs3P5wTwRfbyHxJjBfBf8h2
zmyqCIJfvimJYZIygh9z97hRoDqC78ShmyqgjeDzxH0/2WeE4C/i7Jnc7Yjg
n0vYqtYaj+Cr8XP4VsxG8Nd8aFzWMR/BN7r0+/+MxQi+/dT3m3auRvAjpK9L
/N6N4HepL3tSewfBf2fvUtMs+xHO31bQsLpvPoJ/RXUye+CkT3C+SvNljdiZ
n+F8y4D7JvNnf4Hz7xa02vX2fIXzN1lG8h6d+A0RnmHHb65o/Q7n6y9/8FTk
D4IPAOSzZc4=
          "]], 
         LineBox[{{1.5009566326530612`, 0.}, {1.591833164567481, 0.}, {
          1.650929955439921, 0.}, {1.7149799115840445`, 0.}, {
          1.7778605840202595`, 0.}, {1.83651074825877, 0.}, {
          1.9001140777689638`, 0.}, {1.9594868990814533`, 0.}, {
          1.9990433673469388`, 0.}}], 
         LineBox[CompressedData["
1:eJxTTMoPSmViYGBQA2IQnbGGv/crI4MDAxRkaCbrT16K4B8Mi652lGOE840j
Xq0UWYjg5zS7XbeVZoLzO9I4fjFORvD3yib+fyXCDOfv/NfGrNWH4J/b7Pyq
V5AFzj+qkHasZxKC37I9dOFDLlY4P0bpTlx0L4L/e5u+tDY7G5xfw/zyzNQ6
BF9MxTJRlYEdzi/PC/vCVYngy5ilnFCrRvAP/C2c41SL4HP19rpUNSL481Yf
mfKyE8E/9sLI9MQsBF8kmb+sdQ+Cv1NL1mvhPgQ/7pOW3N4DCP6KRrdjX44g
+NYLasVSziL4SXdfb3O6h+CzL/3ZFfcAwV+Twx5f9QjB//ZbiX3TMwS/Syoq
XPE9gq//KF3b9iOCf2Vl6f+Izwi+nOXE5RO+I/iHGeZXr/mJ4GecWON/4jeC
zzNhl/KTvwj+xvAT3///R/ABEiB+4A==
          "]]}, Annotation[#, "Charting`Private`Tag$71999#1"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          Dashing[{Small, Small}]], 
         LineBox[CompressedData["
1:eJwVjH0w23cAh3MoueWONg3K1OsudE6r1anbdj7KFPHW6rSdmBtFLUzolONY
nJYZIo6x7hovnZW5qs1LmyonslnDQjAvoV7iXQm/b8W6qa5u9sdzzz3/PDZR
/JAYHRqN5r7P/97xT6w8z09y93aZvJ2hIciLtncYZAfBTnrAbWudYIBa4gnZ
EfiwfuZQ7H6/aPUqSmAnojGv6QZnjSDHZNsinP0V8qZb9t6sECjknOWL7GL0
uxQePbhA0JTGPB+uV4KCTc943jxBWqHgQfHLEuiGOP316xwBvfWTuG1VKT6N
kEoS1QTv6hjOdoor0DO5oN88TcCvSe0LZlch/PP+gblxAre2RXaOaTUWGj1G
LPebFu3gGaZXgzZ6Pos7RtCXVl5d9LIGzLIOjnKEIKyaH7al+gGs0xt51UME
mZTd0BNxHe7vpPlu9hHIioo6AtlNoDcJvF07CLrWJ/sZDU2Q/1soYT8h6PS1
n+1z/BnR374yNW4n4OpE0mqP/AITK48fNY8IQrte21pZNkP5MHVD0ELAcT0Z
Z3qsFZBN+Xs3ELiwxVoDSEAusIe8yglOjXm+js2WgNn7jYu2jMD51pruU5kE
/b79X1eVEhxfcDW+9dFjjL/jo7slInCoGj5D47TDcjXfN6uAwMLEIGvn4w7w
vUKsXQQEB/SvG6zxpKhStzSyrhE89xMYbddL0R65ayeOIfhDWGT6ZkkK3njw
nzbRBPKCkbL8E90QtGeM2kcSFDKpWnFDN3x0TiZbcglYtnY9PZUyvH0v3epR
EAH7rFDPOO83yDhiIjpN4CeIzH14SQ7RskGbdpfCKZHs3N0UOcSdI37MVxQs
qm3owlI5ak3Cjzv/Q+FF13xBtFIOQwVjKXabQsVeZMnhc73g1Sn1ujUUlrKi
7iS/14cJ73gXm2kK2ZlXm51YClRWWOvXdFCQpMfM3BtWotjwsar8BoU693iV
uVaJeqEt68iX+z/d5GERcxArH1zh3k6ikCrM/D394iDUA31vlcVTcL1b9iBw
bBCh8YHapEgK3KW5royEIVi8n0UfDKDwjGEksk0aRpsjJ8vYlsJkWPyJ62kj
CNyYCB57uolDPsJYmYcK52a5DHP6Jg6OxrSc4U6Bk9K8YWSxATvrhIbcKDVu
mvFUQlMN3Ga+UJwtncfe6Kykh7EO2W52wOidRWg8DjulDD5HnLS3tytnGSuM
C6krJav4/mq9ufFnq5g6OhG24bUCpyvzf+/FrMFdz/U7Rc8SZreDlR5+Gtwc
Ll6zCFiEVm3mbBK6Cf9LuWb8mnmU3M+4dvkywTP++p77mBoRQTLFsR0C4tjb
/VPnLP4Dm8338Q==
          "]], 
         LineBox[CompressedData["
1:eJwBQQK+/SFib1JlAgAAACMAAAACAAAA0VgfGusD8D9Iv7RQJqHeP7ZwgKuO
n/E/xkigdEbW2D/UJZMHUZLyP/W5BrazTNU/JIPTKF2Z8z+DNHQU72HRPzlQ
3zSfm/Q/+J4ixBnvyj/dcIU+jYz1P2rYHUn6h8M/sjlZDcWR9j/64iI/4du2
PyTyipyUlfY/O/t1ACaftj+VqrwrZJn2Pz3TRXlpYrY/eBsgSgOh9j+15SOf
7Oi1Pz795oZBsPY/R4pWHOT1tD/LwHQAvs72P7JOt+CaD7M/5EeQ87YL9z8w
AKBrf4SuP1YAwoKGD/c/ryzaKcQKrj/HuPMRVhP3P8TIzjMHka0/qilXMPUa
9z/18YZGiJ2sP3ALHm0zKvc/d7qVKHe2qj/9zqvmr0j3Pw01jeoN6KY/FlbH
2aiF9z/wNhqKn5SeP0Y8pEBlifc/ZjawTKClnT93IoGnIY33P2uqe3Gftpw/
2O46dZqU9z/fX9IVmdiaP5uHrhCMo/c/G6ZfNnsclz8guZVHb8H3Pyt/eXwM
SI8/UJ9yrivF9z9nagKA5mmNP4GFTxXoyPc/+WUC6b6Liz/iUQnjYND3P4KZ
rlNrz4c/pep8flLf9z+Kd61ltVaAP9bQWeUO4/c/e5TH3QrxfD8GtzZMy+b3
P+EkQlypNHk/aIPwGUTu9z/O/PJt4rtxP5hpzYAA8vc/DOLk0vr+az/JT6rn
vPX3P9k7JEMvhmQ/+jWHTnn59z+q6NopxRpaPy+n4OUU/Pc/A4+PqtBYTz8W
+iK3
          "]], 
         LineBox[CompressedData["
1:eJxTTMoPSmViYGCQAWIQfTFCXuo18w97Bih4s+V6gDoPgi87e8v2x/wIvl/j
RLkFwgj+el/vNxLSCP4DY43gq3IIvoAU666JSgh+0bN97VxaCL5JvZHyHwsE
PzWVv2uHDYI/zfvNhxIHBP+7+LJ9b90R/F0bJKPuhyH49o8YJh4qQbK//pPc
hQoE/5H0kzV3axD8ltDjJ360IPinTvQy6E9F8MPWSxXM3org59SY+Jd8Q/Bn
imXwqlX8hPOb5mW2m2b9gvPnnptxrK/gN5xfmzf5g2zRHzj/daKGRGTSXzi/
++8rlntp/xD+e+P+ni/qP5yvv/zBU5E/CD4Aj+h05g==
          "]], 
         LineBox[CompressedData["
1:eJxTTMoPSmViYGBQA2IQnbGGv/crI4MDAxRkaCbrT16K4B8Mi652lGOE840j
Xq0UWYjg5zS7XbeVZoLzO9I4fjFORvD3yib+fyXCDOfv/NfGrNWH4J/b7Pyq
V5AFzj+qkHasZxKC37I9dOFDLlY4P0bpTlx0L4L/e5u+tDY7G5xfw/zyzNQ6
BF9MxTJRlYEdzi/PC/vCVYngy5ilnFCrRvAP/C2c41SL4HP19rpUNSL481Yf
mfKyE8E/9sLI9MQsBF8kmb+sdQ+Cv1NL1mvhPgQ/7pOW3N4DCP6KRrdjX44g
+NYLasVSziL4SXdfb3O6h+CzL/3ZFfcAwV+Twx5f9QjB//ZbiX3TMwS/Syoq
XPE9gq//KF3b9iOCf2Vl6f+Izwi+nOXE5RO+I/iHGeZXr/mJ4GecWON/4jeC
zzNhl/KTvwj+xvAT3///R/ABEiB+4A==
          "]]}, Annotation[#, "Charting`Private`Tag$71999#2"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          RGBColor[0.560181, 0.691569, 0.194885], 
          Dashing[{Small, Small}]], 
         LineBox[CompressedData["
1:eJwV1nk4VukbB3DZi9KiQiaFedWPqGStfJlCmIoolSVZStmJ0jIkGVmzRVGI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          "]], 
         LineBox[{{1.0009566326530612`, 0.8409537290240268}, {
          1.1014544200216227`, 0.7824219994624438}, {1.1607218070879428`, 
          0.7441611466325019}, {1.2249423594259463`, 0.6997572538227189}, {
          1.2879936280560413`, 0.6533540140048164}, {1.346814388488432, 
          0.6077193444098271}, {1.410588314192506, 0.5558720724642859}, {
          1.4701317316988756`, 0.5054196777776541}, {1.4990433673469388`, 
          0.4802648432384435}}], 
         LineBox[CompressedData["
1:eJwBgQJ+/SFib1JlAgAAACcAAAACAAAA0VgfGusD+D9Iv7RQJqHeP5kWaA0m
ePk/H8QjSkJn2T+CnmmHNWr6PwYrZPy449U/nc6Yxo5w+z//HjWuzP7RP31u
k/Adcvw/niMouFgzzD/rYSgYWWL9P/Ove+Vh1cQ/i/3qBN5m/j/KFjtwPoe5
P0hxlMiqav4/sSgsEr9KuT8E5T2Md27+P27C7EY+Drk/fsyQExF2/j+FCIN2
OJW4P3CbNiJEhf4/qauVTRyjtz9WOYI/qqP+Pxb5IdikvrU/InUZenbg/j++
LBJJ0fSxP9/owj1D5P4/N2n+4iq4sT+cXGwBEOj+PyYzEX2De7E/FUS/iKnv
/j9Rmlm/MQKxPwgTZZfc/v4/MPRC3IIPsD/usLC0Qh3/P4+zG+z0U6w/uuxH
7w5a/z+DNm1BrrykPzaOnIrIXf8/D+8XUpNFpD+yL/ElgmH/Px0JeUl3zqM/
qXKaXPVo/z+4aDEGPOCiP5j47Mnbd/8/CjRDbLkDoT92BJKkqJX/P6r/syIT
lZo/8qXmP2KZ/z+q8YMowKaZP25HO9sbnf8/rdVkymu4mD9liuQRj6T/P0mZ
BRa/25Y/VBA3f3Wz/z+1/Hs2VyKTPzMc3FlC0f8/JhJu1LFehz+uvTD1+9T/
P1z8x37rgYU/Kl+FkLXY/z+uvbL+I6WDPyKiLsco4P8/1U0zzSPXfz+eQ4Ni
4uP/P3/EigSPHXw/GuXX/Zvn/z9zMsK1+GN4PxIogTQP7/8/Hj6QVMjwcD+O
ydXPyPL/P6xXDVNdbmo/Cmsqa4L2/z9/VjmOKPtiP4YMfwY8+v8/OgsJhOUP
Vz8vp+DlFPz/PwOPj6rQWE8/Up85BA==
          "]], 
         LineBox[CompressedData["
1:eJxTTMoPSmViYGAwBmIQnbGGv/crI4MDAxRYnXxhOZEFwf8hOZk9jw3B35Zl
e9WLA8Ev2f18kToXgv8hxsbuIS+C/3z+05IQUQT/mqrFIysVBP/JxRxnBzUE
/1PtwiWuGgg+/zWu9AAdBN+j7e7rVBMEf9ezpq8TXBD8+cvPcjxPQfAzNJP1
Jy9F8A+GRVc7yjHC+cYRr1aKLETwc5rdrttKM8H5HWkcvxgnI/h7ZRP/vxJh
hvN3/mtj1upD8M9tdn7VK8gC5x9VSDvWMwnBb9keuvAhFyucH6N0Jy66F8H/
vU1fWpudDc6vYX55Zmodgi+mYpmoysAO55fnhX3hqkTwZcxSTqhVI/gH/hbO
capF8Ll6e12qGhH8eauPTHnZieAfe2FkemIWgi+SzF/WugfB36kl67VwH4If
90lLbu8BBH9Fo9uxL0cQfOsFtWIpZxH8pLuvtzndQ/DZl/7sinuA4K/JYY+v
eoTgf/utxL7pGYLfJRUVrvgewdd/lK5t+xHBv7Ky9H/EZwRfznLi8gnfEfzD
DPOr1/xE8DNOrPE/8RvB55mwS/nJXwR/Y/iJ7///I/gAdLinHg==
          "]]}, Annotation[#, "Charting`Private`Tag$71999#3"]& ], {}}}, {}}, {
    DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
     AxesOrigin -> {0, 0}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, DisplayFunction -> Identity, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {0, 0}}, PlotRangeClipping -> True, ImagePadding -> 
     All, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {
       FormBox[
        TagBox["x", HoldForm], TraditionalForm], None}, AxesOrigin -> {0, 0}, 
     BaseStyle -> {FontFamily -> "Arial", FontSize -> 16}, DisplayFunction :> 
     Identity, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None,
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{0., 2.99999993877551}, {-1.1, 1.1}}, PlotRangeClipping -> 
     True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {Automatic, Automatic}}, 
     Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{
       RowBox[{"u", "(", 
         RowBox[{
           TagBox["x", HoldForm], ",", "1"}], ")"}], 
       RowBox[{"u", "(", 
         RowBox[{
           TagBox["x", HoldForm], ",", "1.5`"}], ")"}], 
       RowBox[{"u", "(", 
         RowBox[{
           TagBox["x", HoldForm], ",", "2"}], ")"}]}, "LineLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Arial", FontSize -> 16, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    Dashing[{Small, Small}], 
                    RGBColor[0.368417, 0.506779, 0.709798]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Arial", FontSize -> 16, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    Dashing[{Small, Small}], 
                    RGBColor[0.368417, 0.506779, 0.709798]], {}}}, 
                    AspectRatio -> Full, ImageSize -> {40, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Arial", FontSize -> 16, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    Dashing[{Small, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Arial", FontSize -> 16, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    Dashing[{Small, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Arial", FontSize -> 16, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    Dashing[{Small, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Arial", FontSize -> 16, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    Dashing[{Small, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"FontFamily", "\[Rule]", "\"Arial\""}], ",", 
                   RowBox[{"FontSize", "\[Rule]", "16"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"FontFamily", "\[Rule]", "\"Arial\""}], ",", 
                   RowBox[{"FontSize", "\[Rule]", "16"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"FontFamily", "\[Rule]", "\"Arial\""}], ",", 
                   RowBox[{"FontSize", "\[Rule]", "16"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.560181, 0.691569, 0.194885]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}]}], "]"}]}], 
             "}"}], ",", 
           RowBox[{"{", 
             RowBox[{
               TagBox[#, HoldForm], ",", 
               TagBox[#2, HoldForm], ",", 
               TagBox[#3, HoldForm]}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.8866892675801287`*^9, 3.886689280687395*^9}, 
   3.8866893807072897`*^9, {3.886689429708234*^9, 3.886689448771351*^9}, 
   3.886689526953105*^9, {3.8866895573176193`*^9, 3.8866895772881823`*^9}, 
   3.886689614434251*^9, 3.886689715711026*^9},
 CellLabel->
  "Out[164]=",ExpressionUUID->"0153b41a-24dd-444d-b20b-627025da3a97"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{{{}, {}, 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          Dashing[{Small, Small}], 
          RGBColor[0.368417, 0.506779, 0.709798]], 
         LineBox[CompressedData["
1:eJwBEQPu/CFib1JlAgAAADAAAAACAAAA+EtunVBvcD49m0Z9VO3qP4ZkJyjP
Jk4/QfRvMEHp6j/N7uRqjSZeP6aWYGUs5eo/8LNDjGwmbj/vqX9V/tzqP4IW
8xxcJn4/Nk0RVZDM6j/Lx0rlUyaOPwz6qQRtq+o/b6B2yU8mnj+OQz7DCmjq
P8GMjLtNJq4/1H/y7uTc6T8FBnIH6Wq/P/2NJFalm+g/SX9hhbVWxz8UWmn2
fFjnP7d5Zd2l0c4/cWMWmw0H5j/ZWmsvcnfTPzObzm9Jg+Q/EUeNZsFA1z+k
gOquVQbjPxDUZbI3W9s/7MgSRUpW4T8jIGyphWLfP/zzNS++ON8/ON1ty0GS
4T/oxttGsuPbP8H6gEzUm+M/nycNnfkq2D9ov8jIvoLlPwMvY/PZmtQ/mWOn
GhVg5z/FtOsSkQrRPy1Y4fb+Zek/Uw528Co4yj/e80/OQEnrPyt9Ao2MycI/
8t8ZMBZV7T8yYdIh+1C1PyBj9zQfXe0/MBlTdesQtT9P5tQ5KGXtPyB0y3Ta
0LQ/rOyPQzp17T+dmcuHtFC0P2b5BVdele0/beUpb1lQsz/aEvJ9ptXtPzCV
osxpT7E/wUXKyzZW7j+YHeQggpmqP/DIp9A/Xu4/T4fpbx0Zqj8eTIXVSGbu
P42FrRm3mKk/elJA31p27j9BeNOd5ZeoPzRftvJ+lu4/llpMSzCWpj+oeKIZ
x9buP+Cl6VCDkqI/kKt6Z1dX7z+Sip91sRSVP1sBRczVXu8/yCsfTfEklD8m
Vw8xVGbvPz+X0AkwNZM/vAKk+lB17z8whGBnqlWRP+hZzY1Kk+8/l5m7Rigt
iz+zr5fyyJrvPxPKKCmZTYk/fgViV0ei7z9cHFuoCG6HPxSx9iBEse8/QJpB
5uOugz8/CCC0Pc/vP7KQ9YAcYXg/Cl7qGLzW7z8mg+rS7aF0P9SztH063u8/
1pE2A77icD+fCX/iuOXvPxN554waR2o/al9JRzft7z8WI3iit8hiPzW1E6y1
9O8/BaOmYKeUVj9eTsHLKfjvPwOPj6rQWE8/zTt9ew==
          "]], 
         LineBox[CompressedData["
1:eJxTTMoPSmViYGBQBGIQfTFCXuo18wd7BigwaJs3P5wTwRfbyHxJjBfBf8h2
zmyqCIJfvimJYZIygh9z97hRoDqC78ShmyqgjeDzxH0/2WeE4C/i7Jnc7Yjg
n0vYqtYaj+Cr8XP4VsxG8Nd8aFzWMR/BN7r0+/+MxQi+/dT3m3auRvAjpK9L
/N6N4HepL3tSewfBf2fvUtMs+xHO31bQsLpvPoJ/RXUye+CkT3C+SvNljdiZ
n+F8y4D7JvNnf4Hz7xa02vX2fIXzN1lG8h6d+A0RnmHHb65o/Y5w7yOGiYdK
fsD5M8UyeNUqfsL5TfMy202zfsH5c8/NONZX8BvOr82b/EG26A+c/zpRQyIy
6S+c3/33Fcu9tH9w/q437u/5ov7D+frLHzwV+YPgAwATiYcU
          "]], 
         LineBox[CompressedData["
1:eJxTTMoPSmViYGBQA2IQnbGGv/crI4MDAxRkaCbrT16K4B8Mi652lGOE840j
Xq0UWYjg5zS7XbeVZoLzO9I4fjFORvD3yib+fyXCDOfv/NfGrNWH4J/b7Pyq
V5AFzj+qkHasZxKC37I9dOFDLlY4P0bpTlx0L4L/e5u+tDY7G5xfw/zyzNQ6
BF9MxTJRlYEdzi/PC/vCVYngy5ilnFCrRvAP/C2c41SL4HP19rpUNSL481Yf
mfKyE8E/9sLI9MQsBF8kmb+sdQ+Cv1NL1mvhPgQ/7pOW3N4DCP6KRrdjX44g
+NYLasVSziL4SXdfb3O6h+CzL/3ZFfcAwV+Twx5f9QjB//ZbiX3TMwS/Syoq
XPE9gq//KF3b9iOCf2Vl6f+Izwi+nOXE5RO+I/iHGeZXr/mJ4GecWON/4jeC
zzNhl/KTvwj+xvAT3///R/ABEiB+4A==
          "]]}, Annotation[#, "Charting`Private`Tag$72110#1"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          RGBColor[0.560181, 0.691569, 0.194885], 
          Dashing[{Small, Small}]], 
         LineBox[CompressedData["
1:eJwV1nk4VukbB3DZi9KiQiaFedWPqGStfJlCmIoolSVZStmJ0jIkGVmzRVGI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          "]], 
         LineBox[CompressedData["
1:eJwVi31Qy3EAh6OkIb0xLxVn0f0unVAi0udUou6cl7pqFJqiF2ZCIRqbiWiL
ROv1aFFJWonlkOuiotJO81aYano9vSe1fl/543PPPc/dZwnn6K6QqTo6OnaT
+0+l/+KF3bp9oHjH383r7MIT3vkH4qx+XLkV0SxldKJxWdL0nTcGoJRHM5Y3
tGOp8AMVKB1EnYrhHRb8C047fjhkpQ0hPGHPQ4+ONnzjiVwSrg3j0P6Cj0cj
W1HsxDZ8fX0EWXX89Y9rfoLpW/UlV/QH4i52a4itGmjRuV5xYhTZXztH2k2+
QcoMNbQ+9ReLK628XA99gSAzLG5N+Bj0lwdrFa0qZNSnvBHzxkEWrSmspZU4
x03qs4zUItOKUvjb16I7iJrP5kxg8FGMJkhViasTXXrfD9J4y9zAc4krw9Zj
N6vzw2nIKVvTcq8y6Gk2Xovm0uBW9Hi4zC5DbG2imUkUDZGBMGpdsgK8NEeW
u4hG3oPkbRbZT+HrJEB+Ng3m3yWfZS9LwTq54EyUmsZLW1NP5ZAcPzoqNrq1
0VgbRrfYKORIDzg8xbiDhrW9yTlhjBxz3csv5/XS2JnKLl81VQ4Ds5DbzTSN
lUOuzQKjIvwuKnrsakkgKTHvGfIuwLOeLb2zdxMIHY9sKnwug6M4Pb46kMCo
d96upM0yFNv1LxMEEVgyTntG12cjLzI1YDiUQBG6St9ZfRcpoz01TdEEMxzc
Dpfp3kGU3g1ZbjJBPilhmSWnYiDnFzjSSe8XUq/uScHdsqHJPIPgoSr4bYQi
BSHxbSYSGYGndBqzvOkWfIzX8k+WEJRqYxz9WEmwt2hmuyoJrE25jfK9cSh8
sXJ4vJEgQFsV231BBJt9osTSz2SyF9NWOUKw7q6ootQEqm32dVaf+Mh0E3Ja
Wgn4lfF6EsuzWKj5NJHWTnB8dUXp6IFTMKUuOBj1EixySfSp7uNBXKN6Xz1A
UOBn6B3IDceMCJsIwcjk39dJTI1zcGkWX995jGD9TMZFjZEf7O6rNXO0BLoS
SX6D/3b8A2eFfXg=
          "]], 
         LineBox[CompressedData["
1:eJxTTMoPSmViYGAwBmIQnbGGv/crI4MDAxRYnXxhOZEFwf8hOZk9jw3B35Zl
e9WLA8Ev2f18kToXgv8hxsbuIS+C/3z+05IQUQT/mqrFIysVBP/JxRxnBzUE
/1PtwiWuGgg+/zWu9AAdBN+j7e7rVBMEf9ezpq8TXBD8+cvPcjxPQfAzNJP1
Jy9F8A+GRVc7yjHC+cYRr1aKLETwc5rdrttKM8H5HWkcvxgnI/h7ZRP/vxJh
hvN3/mtj1upD8M9tdn7VK8gC5x9VSDvWMwnBb9keuvAhFyucH6N0Jy66F8H/
vU1fWpudDc6vYX55Zmodgi+mYpmoysAO55fnhX3hqkTwZcxSTqhVI/gH/hbO
capF8Ll6e12qGhH8eauPTHnZieAfe2FkemIWgi+SzF/WugfB36kl67VwH4If
90lLbu8BBH9Fo9uxL0cQfOsFtWIpZxH8pLuvtzndQ/DZl/7sinuA4K/JYY+v
eoTgf/utxL7pGYLfJRUVrvgewdd/lK5t+xHBv7Ky9H/EZwRfznLi8gnfEfzD
DPOr1/xE8DNOrPE/8RvB55mwS/nJXwR/Y/iJ7///I/gAdLinHg==
          "]]}, Annotation[#, "Charting`Private`Tag$72110#2"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          RGBColor[0.528488, 0.470624, 0.701351]], 
         LineBox[CompressedData["
1:eJwBkQFu/iFib1JlAgAAABgAAAACAAAA+EtunVBvcD7Lg+DvOBDCP4ZkJyjP
Jk4/RF1SfREuwj/N7uRqjSZeP24OjgjpS8I/8LNDjGwmbj90ocMRlYfCP4IW
8xxcJn4/ElzPwOD+wj/Lx0rlUyaOP69C2B5F7cM/b6B2yU8mnj+F1k9JNsnF
P8GMjLtNJq4/0NUAA159yT8FBnIH6Wq/P96XVA9VuNA/SX9hhbVWxz+K4MKw
4V7UP7d5Zd2l0c4/RW2SGSPh1z/ZWmsvcnfTP987V5PUl9s/EUeNZsFA1z/X
sejdjfXePxDUZbI3W9s/i4SXVgI+4T8jIGyphWLfP/fSV4pg5+I/ON1ty0GS
4T+4l0EZ6WLkP8H6gEzUm+M/SkibDBjq5T9ov8jIvoLlP6NmhwnMQuc/mWOn
GhVg5z+7ztDCT4DoPy1Y4fb+Zek/glGHybPA6T/e80/OQEnrP1Fhc8br0+o/
8t8ZMBZV7T9P7LixO+PrP5CremdXV+8/jykyPzTR7D9eTsHLKfjvP/09Wiuz
Fe0/RrfENA==
          "]], 
         LineBox[CompressedData["
1:eJwV1WlcTdsfBvCozHRdaS5EhSQqDXI9rnsppMHYcJGiCRW3CA3SQIMGGmgQ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          "]], 
         LineBox[CompressedData["
1:eJwBcQKO/SFib1JlAgAAACYAAAACAAAAaKwPjfUBAEApcHPLF+nqP2gpYy+T
pQBAWS1RpFxx6T/BVlt7QR4BQGLUuCR1Qeg/M1jqqRShAUBGLh3Jsd/mP2yD
Rtc9GwJA2I4EgcN/5T+IZgj6AZMCQDgDKQS4E+Q/vR1h/+oUA0C5XYNkA3Xi
P7n+hgMqjgNA7dVdyMjg4D/Os0PqjREEQJ6fV7hgM94/xSBmxoySBEBsSxqO
zpbaP4S3VaHhCgVA84SfWOwf1z9cItxeW40FQHyWgD5JR9M/+7YvGysHBkD8
XwpDwTvPP3wD6cyVfgZAdXt4b03yxz8WJDlhJQAHQA1ZNxsM5r8/d25W9Ap5
B0BuzlF9gduwPxw2ZMgmewdAFQSu5CuYsD/A/XGcQn0HQLD44STVVLA/Co2N
RHqBB0C3MRCFSJyvP56rxJTpiQdACdKk62qBrT/G6DI1yJoHQPk8jalPS6k/
FGMPdoW8B0AoG7R12t2gP7kqHUqhvgdA+UE+nvdWoD9e8ioevcAHQL3ST0gn
oJ8/qIFGxvTEB0DrfC3bkISdPzugfRZkzQdAYIej+ktNmT9i3eu2Qt4HQLDW
3Idy3pA/B6X5il7gB0CH3eucIqGPP6xsB1964gdAChGK912FjT/2+yIHsuYH
QMsSDavOTYk/ihpaVyHvB0CV3kYlnN6APy/iZys98QdAbMbib5iFfT/UqXX/
WPMHQBpeIIj2TXk/HjmRp5D3B0BrB2G9rd5wP8MAn3us+QdAupLU4A5OaT9o
yKxPyPsHQNrf0ITA3mA/DJC6I+T9B0AZG3v54d5QP7FXyPf//wdA/f//nVBv
cD4maRbU
          "]]}, Annotation[#, "Charting`Private`Tag$72110#3"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          RGBColor[0.772079, 0.431554, 0.102387]], 
         LineBox[CompressedData["
1:eJwBkQFu/iFib1JlAgAAABgAAAACAAAA+EtunVBvcD5X81/IuTfov4ZkJyjP
Jk4/7Ft528sy6L/N7uRqjSZeP2CC4ZbcLei/8LNDjGwmbj89dbYH+iPov4IW
8xxcJn4/6RIi2SQQ6L/Lx0rlUyaOP1d+t3g66Oe/b6B2yU8mnj9IiHWcZ5fn
v8GMjLtNJq4/3YxvQNnx5r8FBnIH6Wq/P3BW7U2YeeW/SX9hhbVWxz98p3TS
BQbkv7d5Zd2l0c4/BUtC+Q2I4r/ZWmsvcnfTP+/cn7tw1+C/EUeNZsFA1z+h
8a1dEmjevxDUZbI3W9s/UugxmWC82r8jIGyphWLfP873ZJVvBte/ON1ty0GS
4T890TMYN3vTv8H6gEzUm+M/Sz3W90Ygz79ov8jIvoLlPzXMU/8dsse/mWOn
GhVg5z/P5K2WiVTAvy1Y4fb+Zek/9F09WqiNsL/e80/OQEnrP8eEefXnaHe/
8t8ZMBZV7T/o648g6MutP5CremdXV+8/8oTpM8/mvj9eTsHLKfjvP0oGUmEv
8cE/KOnQLA==
          "]], 
         LineBox[{{1.0009566326530612`, 0.14206700249124818`}, {
          1.1014544200216227`, 0.24066125666515453`}, {1.1607218070879428`, 
          0.29773050191503087`}, {1.2249423594259463`, 0.3583827655120312}, {
          1.2879936280560413`, 0.4164947109495878}, {1.346814388488432, 
          0.4692197725388286}, {1.410588314192506, 0.5245453128609785}, {
          1.4701317316988756`, 0.5742799966720779}, {1.5285058654973367`, 
          0.6210632054177819}, {1.591833164567481, 0.6694185487442559}, {
          1.650929955439921, 0.7121265368979559}, {1.7149799115840445`, 
          0.7556019290719852}, {1.7778605840202595`, 0.7952702614539496}, {
          1.83651074825877, 0.8294394295086389}, {1.9001140777689638`, 
          0.8632669527492418}, {1.9594868990814533`, 0.8916965215492568}, {
          1.9990433673469388`, 0.9088989111641578}}], 
         LineBox[CompressedData["
1:eJwV1nk8VOsfB3BznhmDLFlLIaFu2VJIiOdL0iKU7BVZUte1JPVLtihaRBIi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          "]]}, Annotation[#, "Charting`Private`Tag$72110#4"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          RGBColor[0.363898, 0.618501, 0.782349]], 
         LineBox[CompressedData["
1:eJwV1nk4VdsbB3BRCnWLinAzdyQNaJJuvVKmpAxRqYxHucaoSxl+htSVoaSU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          "]], 
         LineBox[{{1.0009566326530612`, -0.7561768522797438}, {
          1.1014544200216227`, -0.6867096216499552}, {
          1.1607218070879428`, -0.6424457662021927}, {
          1.2249423594259463`, -0.5919410204668745}, {
          1.2879936280560413`, -0.5399803124273613}, {
          1.346814388488432, -0.4895668721936883}, {
          1.410588314192506, -0.4330006550656414}, {
          1.4701317316988756`, -0.3785929510915287}, {
          1.5285058654973367`, -0.3239498235943657}, {
          1.591833164567481, -0.26342817410164404`}, {
          1.650929955439921, -0.20599204957315473`}, {
          1.7149799115840445`, -0.14293618916294068`}, {
          1.7778605840202595`, -0.08045969568004617}, {
          1.83651074825877, -0.021894848432536827`}, {1.9001140777689638`, 
          0.04169464127132016}, {1.9594868990814533`, 0.10090751766808999`}, {
          1.9990433673469388`, 0.14017288448308057`}}], 
         LineBox[CompressedData["
1:eJwBcQKO/SFib1JlAgAAACYAAAACAAAAaKwPjfUBAEBlNMVkQC/CP2gpYy+T
pQBAE0vKd/I8zD/BVlt7QR4BQIhScsJQxdE/M1jqqRShAUD5Wj8PzKjVP2yD
Rtc9GwJAKJjblwI22T+IZgj6AZMCQLQA3GIim9w/vR1h/+oUA0AUuY1svBbg
P7n+hgMqjgNAfVKWIIGy4T/Os0PqjREEQBQ0m9vBXuM/xSBmxoySBEBjBw3S
Xe/kP4S3VaHhCgVAuuc3GfBR5j9cItxeW40FQGW+NzwUvOc/+7YvGysHBkBD
qD7R8vfoP3wD6cyVfgZAnyXQ3qsX6j8WJDlhJQAHQB82u4cgNus/d25W9Ap5
B0Aa14zDTyjsPxw2ZMgmewdA5aMYuFAs7D/A/XGcQn0HQJNVirdPMOw/Co2N
RHqBB0AePAPWRzjsP56rxJTpiQdAG4WNiSBI7D/G6DI1yJoHQNARio1zZ+w/
FGMPdoW8B0DCrYIknqTsP7kqHUqhvgdAD7+67l+o7D9e8ioevcAHQN0eOrsf
rOw/qIFGxvTEB0BsLwRambPsPzugfRZkzQdAvRuDp3TC7D9i3eu2Qt4HQEjf
jEjL3+w/B6X5il7gB0AsOEUYbePsP6xsB1964gdAnY0q5gzn7D/2+yIHsuYH
QCp4entG7uw/ihpaVyHvB0BAIyuFofzsPy/iZys98QdADj5GPzMA7T/UqXX/
WPMHQBSLjvXCA+0/HjmRp5D3B0DWfqlV3ArtP8MAn3us+QdAweD9/mUO7T9o
yKxPyPsHQEzrgqPtEe0/DJC6I+T9B0DK1flCcxXtP7FXyPf//wdAffsj3fYY
7T814xXf
          "]]}, Annotation[#, "Charting`Private`Tag$72110#5"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[1.6], 
          RGBColor[1, 0.75, 0]], 
         LineBox[CompressedData["
1:eJwBQQK+/SFib1JlAgAAACMAAAACAAAA+EtunVBvcD4ul8/J8eHRv4ZkJyjP
Jk4/MqEQu2rw0b/N7uRqjSZeP88mh63i/tG/8LNDjGwmbj/2tN6SzxvSv4IW
8xxcJn4/L2vBSJ1V0r/Lx0rlUyaOP2/S0K0HydK/b6B2yU8mnj/L6vTDEq/T
v8GMjLtNJq4/opgWidV31b8FBnIH6Wq/PxqDFEhPRdm/SX9hhbVWxz9HGzbZ
jrrcv7d5Zd2l0c4/9ijBz4wC4L/ZWmsvcnfTP9Kp3N+ou+G/EUeNZsFA1z9Z
hBsL6kbjvxDUZbI3W9s/CyZJqLjf5L8jIGyphWLfP8qVz2a4W+a/ON1ty0GS
4T8wnkbHxannv8H6gEzUm+M/duVZQmD86L9ov8jIvoLlP0QwldgcIeq/mWOn
GhVg5z/HR2gZKinrvy1Y4fb+Zek/xCWVk/As7L/e80/OQEnrPz+fKupbBe2/
8t8ZMBZV7T/tFag7vNLtvyBj9zQfXe0/l+jRAqXV7b9P5tQ5KGXtPxW/auiL
2O2/rOyPQzp17T/cOC4OVN7tv2b5BVdele0/SU7kvs3p7b/aEvJ9ptXtP+BJ
sIxmAO6/wUXKyzZW7j+dsCKdLCzuv5CremdXV+8/6gLLEAF+7r9bAUXM1V7v
P2AfPylGgO6/JlcPMVRm7z89CX+ViYLuv7wCpPpQde8/m0LjaAuH7r/oWc2N
SpPvP/1dyff6j+6/PwggtD3P7z/L8rmaiaHuv15Owcsp+O8/9L3E9Eet7r/s
dTMQ
          "]], 
         LineBox[CompressedData["
1:eJwV1nk41OsXAHAVIaFCRIiQNWVr0Z0TLSSVKEqJFFGJ/BSllJAkU11SKVG2
tHBzye5FWVKhtCB0k8TEvDPz/c5imfze/phnns/znOe7nO95zzk6vsGuftMl
JCRqye/P/7td2uq/ZnBgWKtbu+IZG9nLmPnNMeGA054KjegmNpq9T/iKacEB
2+oUj5uv2eiB7JXkRDsO/Oj3vVzYwUatPiUGcd4c2Kby8AXzOxsZKMpsibjD
geTw9hfS0zF6wonOvZTBgQNiz88ykhhZvJ+YupXFAYnOxyzpmRjBDVxU/pgD
8q8XzpGYhdEujc9qE5UcyM946No5F6PLS3IHzvZw4ObWNWmGOhixYf2ZGE0u
BL2r2+XAwChMp+Zjsg4XdJeWLpFZi9H49JXm2fpcSJZM4TXaYSTdaNL/0owL
X+lrkYwNGC1yVnKcyeBCgfQpDxVnjFx39Ssl7OPCwKkILd/dGD0POf+YmcGF
nu5ak/BQcv9KTvHuLC7o6cRX9v4PI++Z+2v08riQfbnhov0JjGTu2r2rKODC
4CPPtpkRGHk2TRcOVnOhm1VhcPosRr814+yhhwvz7Lf0yl3CaMPrhC6sxoPo
H3WD3XcwUp8/3l+xkActooxamXTyfj6HR+IW8UDcl9NhdQ+jVIHTlIYhD4yb
f2THZ2I0pDNb33EFD4Z0DvJUczC6EsEMydzJA8OL2ibfn2L0QT9ZevvfPLjV
x89dXIPRpiVqK4NSeXCn8NiwKcKoxjA9ICGNB/4oTcmqFqN8k7xXdQ94oOHY
pLWmHqOo5ZWJFv/yoP5EioJlI0aGf31XVP7Ag/MW8Ruq3mKUzghYu6yTB1pR
XhNZrRjNWzsa4txD4pu+3Uxow0hsL3wXO8CDNb2lsVvfYfTeUS6FT/PgbeK4
CfqA0ZkdlmqfVSi4Z+OabfsFI+7OMkdqAQWOTbY103ow8vf465SiFgUSl7nV
DcTbPR26HQwokJNnHnPow8jAZ8/dMhsKfj4wSl7+DaP2IzGL0jwocAve8TVz
kOQ3SGb78z0U/NfKcNnwE6OKY0nR770pWK62Ivcncc7xm/2zAihwLjKYZjCM
0enwx9mRERRc7+g7nvALI72YDkOv2xSsm6Zg8wuTeiyasdw/nYIozWupRzgk
398sVwXfp0A7UcweJuZDyqbofAoc3E/H/8fFqHFyx+Gccgp6W3TdSyhSjyZx
oQXVFATk65/QpzEy31NyurSOgplmnxOTiW+VqyS+ekWBgr1xZiAfo8CTnx6P
dpH3L/1wQCzA6F7OzGJBLwW6rKvgJST5/GBTNfWNAv29DfMqiVdb3nwzl0VB
JSM+I0SE0WyOx6j1OAVvZJu3vxjDaK32JT7jNwUDHiVD88bJedlaJnaYTkNO
A+ekD3HvEzUFz1k0vPBjnOITFwR2LY1SpyGlpkhZehKj/luyK+K1aHAxZPpt
JFZtXgXXdGkw6k5+GkN83iBt2wNjGj5mKCwWERfvbPF4vJQG581nXMzFpF5j
x72LLUj8MakTB4m3f/cMaVxN4kv2ZjUTX5yXGNHGoME9Uu+pkLjCrvJ8pz0N
eWPjT/V+Y6SbqXGd5URDWmtzSgSxe9vm29RWGma2VZzOIE78HXl/0pVc78s/
Hi+J6b09zxT20FDanSGQniL1e2V2hao3DYXnUsoMiPdWrqlfdIDEp8YeX0d8
jXW0xegQDeHOx3T2ETcsSH9vcYQGSfa25pPE445vu22DaZjHWuKfRLw0Qty/
/n80eLbT4/eJffPMfm0Jp6Fse8nFYuLUT16UeyQNy9YGyDYQt0gxJ7zP0TDE
nB3TQTxlVTMjMIYGY9f71Fdiq4NsudB4GgKQ/h4WcUCylnJkIg3WZrfLecR3
67cujL1Kw2alCYUx4nZulF5SMg2XZm3eIyaW1Ck0Tb1JA35z6d4U8SqXr1YZ
d2h4aF3c+cdVQ1KjvhnkemtMVv0mZkSb5hhk0WA6tfjDOHHdAjcvVi4N+QX3
8vnE64tOqRQ8oqE/+U45m7jRKfPt8QLy/eZqSA4Sb/reGGddRMPwfc2EL8Rv
Ikf/Gish9+vOcmwj3qqsLKgqp0EmsMC+7s/zPlldcL6ahgYlRvgzYrcN+/3X
19FQUuE2mEH8qTdeS6aBhmZ3ztUrxLtOFnx63UzDrHHlsHDiboWPzKtvaLjf
Vv+3D7FX3sRGt3Ya3mhM/HL4k/9Ox9LuzzT45c7ZOpd4ICQ4+N4X8n1ZHHeK
1MMh2dQlvl9p+Ppsf1oH8dHV328OD9LA+jnRziRmv5d1ecqioUrf6GUg8fEj
y2SOs2loi2Fz7YlP3j0bIeLTEOrqJMakPkVW2cuqxmh44Pmj+wVx5NuWoXNi
GrYV6VA3iM//Vt0tLcWH0ORLHVbEiT5Fq+Yr8+HC8b07vMj5UBjr5Hap8uFq
2lbpxcTXrk/lp2vwwdZgjB6cIPVT76yuv5gPza9jzwcSZ+r9HLe04IPr7a5d
u8n51K2W/1dozQe749xvc4hzdlodqVzFhz7JrzmN5Lw/uhj9xd6OxA9t7jMl
Lh7SqNruwoctvT/mDpB+YRNtH6aygw/mi/RCk4jLFwSadnmQ+Oo98tbENU7P
7/p488GsqIWOIv2n+YnL2eBjfIASm0ti0q96Q+IYSVf4cLZvXmMO6XcStbWa
D67xwXqdzXwjYj3FycnnKXwoW2br+oj0x8NPQyv/u8uHT02zmLmkn4qGvVda
PeXDfr9/VC6OkvlxYLXFl7d8WM2aHvRtiDxf0Ym5nHd8OHI64Nw64t3TnnEk
P/Eh/tW6qCzSvzMzlhQu7eODfFCcnRfp92Y9yqYX2HxQ/eTztfQ7Ro47sb6R
ogDMZZ0uyJJ5cSTbWIqhJADLjJX7nXoxYlJ+A66qAhitdTNLIPPl4/WeB2e0
BcBQtk+SIPPIt/WVdru5AHZFHwr69Bmjsw7ZC8JdBHBSeLlCi8yzolW75Ruu
C+BANzWiQ+alHu/y3ZQbAsh6nVq4vA6jG4+qTA7eFoDzNpUcIPM1QmOR04z7
AihR6jF0J/OYIR68aPePABJDVW8EVWD0ujZMoqZVAFFe72dvLCL163CNei4n
BBspje/pZN67S9RfuKgohMn6l5phGRg1lVFz3ZWEAApWSY5kP3hk5LGMry6E
wz55s0bIPhEipxVkaSwEI9MX0Zo3yTxufTxY6CiEK9dtQoyTMJrv3tT1ME4I
zf53WkfCMdq4JnutX4IQpp9Xr792EqNw3eg8nSQhrH154rcF2W862atPpKUI
od5U3jWU7EN34gvmXMkSAs/1i3/PUbJPld9wCK4TgqW67q59+zEyXniwxFos
hDe2+T8XbCL70HS7hTwJEZS6BWvGO5DzMKQZUyApAobGg3s8so+NFH92WTJb
BNelc2Ne2mNUuGXziJoGcUFqt9sa0h/PWSyeXCmCz1IDbYvMyb7YL3G9PkwE
P1R2RIYpYTTnHE+rPUIEKvONjsaSfbFfY+BJ7xkRPLmVu+9vRYxidzY1i2JF
kK6usemhHOnHzUkS5jdE4M4NWVE1g+S3UD3kTokIulaEpsZSbHT0jNW2MIEI
THqvbrr1jo1uzw+QN4gYA9u7S7Z0xLNR2UKXzezIMZBK9vVmxrFRp+7KhOfn
xoCbJ1HtEMNGauYyUg7xYzAQNeRZEsVGqQ4PJw+ljkH+qUm9MyfYKCVi6Fd+
8RiM7rBQLPNlI2Z3QIsZdwwyq0sNWbZsdOFeYLz14XHoYxYbwPAoSm+91cgM
mQCzl6ECK+1RdPZYMkczdBKWSp1EGrYj6Nd+Q7XdvmKwMvlwNtX5F0oUsyT7
/H/DFlkW79VSFqoYccAKnlMgO3LINUZuGJnn/fdDeXIK0mWTIzvXDKH/A4zC
1Y4=
          "]], 
         LineBox[CompressedData["
1:eJwBcQKO/SFib1JlAgAAACYAAAACAAAAaKwPjfUBAEBCFFHMmTLov2gpYy+T
pQBA39Zq+wlz5r/BVlt7QR4BQOJ8gOhCEeW/M1jqqRShAUBC21Vwo3zjv2yD
Rtc9GwJAV6FZzGfw4b+IZgj6AZMCQGV0MaYSXOC/vR1h/+oUA0BQHS8rsyrd
v7n+hgMqjgNAMwtZgry+2b/Os0PqjREEQFoHRwGD79W/xSBmxoySBEDJc4Rc
jxvSv4S3VaHhCgVA6I6ibIzxzL9cItxeW40FQBYTsala8sS/+7YvGysHBkDB
VBV4l866v3wD6cyVfgZAqYtd6YHZp78WJDlhJQAHQKqKQP0mEJE/d25W9Ap5
B0CUMeWlDFyzPxw2ZMgmewdAIalMA1Wfsz/A/XGcQn0HQENzsAOc4rM/Co2N
RHqBB0BakrraJWm0P56rxJTpiQdAGG79Xih2tT/G6DI1yJoHQNNRtqnkj7c/
FGMPdoW8B0D20nWZGcK7P7kqHUqhvgdAVl34SS0FvD9e8ioevcAHQI/vGAg/
SLw/qIFGxvTEB0CFlZCaXM68PzugfRZkzQdAgoTolX/avT9i3eu2Qt4HQMb8
JtNg8r8/B6X5il7gB0BNjFSXqRrAP6xsB1964gdA0relpiE8wD/2+yIHsuYH
QFNLq2AOf8A/ihpaVyHvB0BACiwB2gTBPy/iZys98QdA6CBW+kkmwT/UqXX/
WPMHQCMveMK4R8E/HjmRp5D3B0BYq1m2korBP8MAn3us+QdAZAt03f2rwT9o
yKxPyPsHQHdHPMpnzcE/DJC6I+T9B0DODmB60O7BP7FXyPf//wdA2CaN6zcQ
wj9Rvhor
          "]]}, Annotation[#, "Charting`Private`Tag$72110#6"]& ], {}}}, {}}, {
    DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
     AxesOrigin -> {0, 0}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, DisplayFunction -> Identity, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {0, 0}}, PlotRangeClipping -> True, ImagePadding -> 
     All, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {
       FormBox[
        TagBox["x", HoldForm], TraditionalForm], None}, AxesOrigin -> {0, 0}, 
     BaseStyle -> {FontFamily -> "Arial", FontSize -> 16}, DisplayFunction :> 
     Identity, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None,
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{0., 2.99999993877551}, {-1.1, 1.1}}, PlotRangeClipping -> 
     True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {Automatic, Automatic}}, 
     Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{
       RowBox[{"u", "(", 
         RowBox[{
           TagBox["x", HoldForm], ",", "1"}], ")"}], 
       RowBox[{"u", "(", 
         RowBox[{
           TagBox["x", HoldForm], ",", "2"}], ")"}], 
       RowBox[{"u", "(", 
         RowBox[{
           TagBox["x", HoldForm], ",", "3"}], ")"}], 
       RowBox[{"u", "(", 
         RowBox[{
           TagBox["x", HoldForm], ",", "4"}], ")"}], 
       RowBox[{"u", "(", 
         RowBox[{
           TagBox["x", HoldForm], ",", "5"}], ")"}], 
       RowBox[{"u", "(", 
         RowBox[{
           TagBox["x", HoldForm], ",", "6"}], ")"}]}, "LineLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Arial", FontSize -> 16, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    Dashing[{Small, Small}], 
                    RGBColor[0.368417, 0.506779, 0.709798]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Arial", FontSize -> 16, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    Dashing[{Small, Small}], 
                    RGBColor[0.368417, 0.506779, 0.709798]], {}}}, 
                    AspectRatio -> Full, ImageSize -> {40, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Arial", FontSize -> 16, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    Dashing[{Small, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Arial", FontSize -> 16, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    Dashing[{Small, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Arial", FontSize -> 16, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.528488, 0.470624, 0.701351]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Arial", FontSize -> 16, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.528488, 0.470624, 0.701351]], {}}}, 
                    AspectRatio -> Full, ImageSize -> {40, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Arial", FontSize -> 16, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.772079, 0.431554, 0.102387]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Arial", FontSize -> 16, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.772079, 0.431554, 0.102387]], {}}}, 
                    AspectRatio -> Full, ImageSize -> {40, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Arial", FontSize -> 16, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.363898, 0.618501, 0.782349]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Arial", FontSize -> 16, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.363898, 0.618501, 0.782349]], {}}}, 
                    AspectRatio -> Full, ImageSize -> {40, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #5}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Arial", FontSize -> 16, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0.75, 0]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Arial", FontSize -> 16, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0.75, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #6}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"FontFamily", "\[Rule]", "\"Arial\""}], ",", 
                   RowBox[{"FontSize", "\[Rule]", "16"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"FontFamily", "\[Rule]", "\"Arial\""}], ",", 
                   RowBox[{"FontSize", "\[Rule]", "16"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.560181, 0.691569, 0.194885]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"FontFamily", "\[Rule]", "\"Arial\""}], ",", 
                   RowBox[{"FontSize", "\[Rule]", "16"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.528488, 0.470624, 0.701351]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"FontFamily", "\[Rule]", "\"Arial\""}], ",", 
                   RowBox[{"FontSize", "\[Rule]", "16"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.772079, 0.431554, 0.102387]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"FontFamily", "\[Rule]", "\"Arial\""}], ",", 
                   RowBox[{"FontSize", "\[Rule]", "16"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.363898, 0.618501, 0.782349]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"FontFamily", "\[Rule]", "\"Arial\""}], ",", 
                   RowBox[{"FontSize", "\[Rule]", "16"}], ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[1, 0.75, 0]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{
               TagBox[#, HoldForm], ",", 
               TagBox[#2, HoldForm], ",", 
               TagBox[#3, HoldForm], ",", 
               TagBox[#4, HoldForm], ",", 
               TagBox[#5, HoldForm], ",", 
               TagBox[#6, HoldForm]}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.8866892675801287`*^9, 3.886689280687395*^9}, 
   3.8866893807072897`*^9, {3.886689429708234*^9, 3.886689448771351*^9}, 
   3.886689526953105*^9, {3.8866895573176193`*^9, 3.8866895772881823`*^9}, 
   3.886689614434251*^9, 3.886689715784568*^9},
 CellLabel->
  "Out[165]=",ExpressionUUID->"18b9b533-f27f-44af-afe3-158c0319a2a0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ColorData", "[", 
  RowBox[{"97", ",", "\"\<ColorList\>\""}], "]"}]], "Input",
 CellChangeTimes->{{3.8866888330800247`*^9, 3.886688834399548*^9}},
 CellLabel->
  "In[107]:=",ExpressionUUID->"1db9e755-7c65-4238-9f0d-465f98290abf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TemplateBox[<|"color" -> RGBColor[0.368417, 0.506779, 0.709798]|>,
    "RGBColorSwatchTemplate"], ",", 
   TemplateBox[<|"color" -> RGBColor[0.880722, 0.611041, 0.142051]|>,
    "RGBColorSwatchTemplate"], ",", 
   TemplateBox[<|"color" -> RGBColor[0.560181, 0.691569, 0.194885]|>,
    "RGBColorSwatchTemplate"], ",", 
   TemplateBox[<|"color" -> RGBColor[0.922526, 0.385626, 0.209179]|>,
    "RGBColorSwatchTemplate"], ",", 
   TemplateBox[<|"color" -> RGBColor[0.528488, 0.470624, 0.701351]|>,
    "RGBColorSwatchTemplate"], ",", 
   TemplateBox[<|"color" -> RGBColor[0.772079, 0.431554, 0.102387]|>,
    "RGBColorSwatchTemplate"], ",", 
   TemplateBox[<|"color" -> RGBColor[0.363898, 0.618501, 0.782349]|>,
    "RGBColorSwatchTemplate"], ",", 
   TemplateBox[<|"color" -> RGBColor[1, 0.75, 0]|>,
    "RGBColorSwatchTemplate"], ",", 
   TemplateBox[<|"color" -> RGBColor[0.647624, 0.37816, 0.614037]|>,
    "RGBColorSwatchTemplate"], ",", 
   TemplateBox[<|"color" -> RGBColor[0.571589, 0.586483, 0.]|>,
    "RGBColorSwatchTemplate"], ",", 
   TemplateBox[<|"color" -> RGBColor[0.915, 0.3325, 0.2125]|>,
    "RGBColorSwatchTemplate"], ",", 
   TemplateBox[<|
    "color" -> RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85]|>,
    "RGBColorSwatchTemplate"], ",", 
   TemplateBox[<|
    "color" -> RGBColor[
      0.9728288904374106, 0.621644452187053, 0.07336199581899142]|>,
    "RGBColorSwatchTemplate"], ",", 
   TemplateBox[<|
    "color" -> RGBColor[0.736782672705901, 0.358, 0.5030266573755369]|>,
    "RGBColorSwatchTemplate"], ",", 
   TemplateBox[<|
    "color" -> RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965]|>,
    "RGBColorSwatchTemplate"]}], "}"}]], "Output",
 CellChangeTimes->{3.886688834910681*^9},
 CellLabel->
  "Out[107]=",ExpressionUUID->"310a0258-d4a1-41c7-8827-0902aeafad4f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"bob3", "=", 
  RowBox[{"GraphicsRow", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Show", "[", 
       RowBox[{"bob1", ",", " ", 
        RowBox[{"ImageSize", "->", "400"}]}], "]"}], ",", 
      RowBox[{"Show", "[", 
       RowBox[{"bob2", ",", " ", 
        RowBox[{"ImageSize", "->", "400"}]}], "]"}]}], "}"}], ",", " ", 
    RowBox[{"ImageSize", "->", "1100"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8866894605829687`*^9, 3.886689506972793*^9}, {
  3.8866895825268*^9, 3.886689625653573*^9}, {3.886689721306036*^9, 
  3.886689727828779*^9}, {3.8866897707780237`*^9, 3.886689866994832*^9}},
 CellLabel->
  "In[179]:=",ExpressionUUID->"db0fd7cc-9e92-4b06-8c9b-5b75154c4b91"],

Cell[BoxData[
 GraphicsBox[{{}, {InsetBox[
     TemplateBox[{
       GraphicsBox[{{{{}, {}, 
           TagBox[{
             Directive[
              Opacity[1.], 
              AbsoluteThickness[1.6], 
              Dashing[{Small, Small}], 
              RGBColor[0.368417, 0.506779, 0.709798]], 
             LineBox[CompressedData["
1:eJwBEQPu/CFib1JlAgAAADAAAAACAAAA+EtunVBvcD49m0Z9VO3qP4ZkJyjP
Jk4/QfRvMEHp6j/N7uRqjSZeP6aWYGUs5eo/8LNDjGwmbj/vqX9V/tzqP4IW
8xxcJn4/Nk0RVZDM6j/Lx0rlUyaOPwz6qQRtq+o/b6B2yU8mnj+OQz7DCmjq
P8GMjLtNJq4/1H/y7uTc6T8FBnIH6Wq/P/2NJFalm+g/SX9hhbVWxz8UWmn2
fFjnP7d5Zd2l0c4/cWMWmw0H5j/ZWmsvcnfTPzObzm9Jg+Q/EUeNZsFA1z+k
gOquVQbjPxDUZbI3W9s/7MgSRUpW4T8jIGyphWLfP/zzNS++ON8/ON1ty0GS
4T/oxttGsuPbP8H6gEzUm+M/nycNnfkq2D9ov8jIvoLlPwMvY/PZmtQ/mWOn
GhVg5z/FtOsSkQrRPy1Y4fb+Zek/Uw528Co4yj/e80/OQEnrPyt9Ao2MycI/
8t8ZMBZV7T8yYdIh+1C1PyBj9zQfXe0/MBlTdesQtT9P5tQ5KGXtPyB0y3Ta
0LQ/rOyPQzp17T+dmcuHtFC0P2b5BVdele0/beUpb1lQsz/aEvJ9ptXtPzCV
osxpT7E/wUXKyzZW7j+YHeQggpmqP/DIp9A/Xu4/T4fpbx0Zqj8eTIXVSGbu
P42FrRm3mKk/elJA31p27j9BeNOd5ZeoPzRftvJ+lu4/llpMSzCWpj+oeKIZ
x9buP+Cl6VCDkqI/kKt6Z1dX7z+Sip91sRSVP1sBRczVXu8/yCsfTfEklD8m
Vw8xVGbvPz+X0AkwNZM/vAKk+lB17z8whGBnqlWRP+hZzY1Kk+8/l5m7Rigt
iz+zr5fyyJrvPxPKKCmZTYk/fgViV0ei7z9cHFuoCG6HPxSx9iBEse8/QJpB
5uOugz8/CCC0Pc/vP7KQ9YAcYXg/Cl7qGLzW7z8mg+rS7aF0P9SztH063u8/
1pE2A77icD+fCX/iuOXvPxN554waR2o/al9JRzft7z8WI3iit8hiPzW1E6y1
9O8/BaOmYKeUVj9eTsHLKfjvPwOPj6rQWE8/zTt9ew==
              "]], 
             LineBox[CompressedData["
1:eJxTTMoPSmViYGCQBGIQfTFCXuo18wd7BigwaJs3P5wTwRfbyHxJjBfBf8h2
zmyqCIJfvimJYZIygh9z97hRoDqC78ShmyqgjeDzxH0/2WeE4C/i7Jnc7Yjg
n0vYqtYaj+Cr8XP4VsxG8Nd8aFzWMR/BN7r0+/+MxQi+/dT3m3auRvAjpK9L
/N6N4HepL3tSewfBf2fvUtMs+xHO31bQsLpvPoJ/RXUye+CkT3C+SvNljdiZ
n+F8y4D7JvNnf4Hz7xa02vX2fIXzN1lG8h6d+A0RnmHHb65o/Q7n6y9/8FTk
D4IPAOSzZc4=
              "]], 
             
             LineBox[{{1.5009566326530612`, 0.}, {1.591833164567481, 0.}, {
              1.650929955439921, 0.}, {1.7149799115840445`, 0.}, {
              1.7778605840202595`, 0.}, {1.83651074825877, 0.}, {
              1.9001140777689638`, 0.}, {1.9594868990814533`, 0.}, {
              1.9990433673469388`, 0.}}], 
             LineBox[CompressedData["
1:eJxTTMoPSmViYGBQA2IQnbGGv/crI4MDAxRkaCbrT16K4B8Mi652lGOE840j
Xq0UWYjg5zS7XbeVZoLzO9I4fjFORvD3yib+fyXCDOfv/NfGrNWH4J/b7Pyq
V5AFzj+qkHasZxKC37I9dOFDLlY4P0bpTlx0L4L/e5u+tDY7G5xfw/zyzNQ6
BF9MxTJRlYEdzi/PC/vCVYngy5ilnFCrRvAP/C2c41SL4HP19rpUNSL481Yf
mfKyE8E/9sLI9MQsBF8kmb+sdQ+Cv1NL1mvhPgQ/7pOW3N4DCP6KRrdjX44g
+NYLasVSziL4SXdfb3O6h+CzL/3ZFfcAwV+Twx5f9QjB//ZbiX3TMwS/Syoq
XPE9gq//KF3b9iOCf2Vl6f+Izwi+nOXE5RO+I/iHGeZXr/mJ4GecWON/4jeC
zzNhl/KTvwj+xvAT3///R/ABEiB+4A==
              "]]}, Annotation[#, "Charting`Private`Tag$71999#1"]& ], 
           TagBox[{
             Directive[
              Opacity[1.], 
              AbsoluteThickness[1.6], 
              RGBColor[0.880722, 0.611041, 0.142051], 
              Dashing[{Small, Small}]], 
             LineBox[CompressedData["
1:eJwVjH0w23cAh3MoueWONg3K1OsudE6r1anbdj7KFPHW6rSdmBtFLUzolONY
nJYZIo6x7hovnZW5qs1LmyonslnDQjAvoV7iXQm/b8W6qa5u9sdzzz3/PDZR
/JAYHRqN5r7P/97xT6w8z09y93aZvJ2hIciLtncYZAfBTnrAbWudYIBa4gnZ
EfiwfuZQ7H6/aPUqSmAnojGv6QZnjSDHZNsinP0V8qZb9t6sECjknOWL7GL0
uxQePbhA0JTGPB+uV4KCTc943jxBWqHgQfHLEuiGOP316xwBvfWTuG1VKT6N
kEoS1QTv6hjOdoor0DO5oN88TcCvSe0LZlch/PP+gblxAre2RXaOaTUWGj1G
LPebFu3gGaZXgzZ6Pos7RtCXVl5d9LIGzLIOjnKEIKyaH7al+gGs0xt51UME
mZTd0BNxHe7vpPlu9hHIioo6AtlNoDcJvF07CLrWJ/sZDU2Q/1soYT8h6PS1
n+1z/BnR374yNW4n4OpE0mqP/AITK48fNY8IQrte21pZNkP5MHVD0ELAcT0Z
Z3qsFZBN+Xs3ELiwxVoDSEAusIe8yglOjXm+js2WgNn7jYu2jMD51pruU5kE
/b79X1eVEhxfcDW+9dFjjL/jo7slInCoGj5D47TDcjXfN6uAwMLEIGvn4w7w
vUKsXQQEB/SvG6zxpKhStzSyrhE89xMYbddL0R65ayeOIfhDWGT6ZkkK3njw
nzbRBPKCkbL8E90QtGeM2kcSFDKpWnFDN3x0TiZbcglYtnY9PZUyvH0v3epR
EAH7rFDPOO83yDhiIjpN4CeIzH14SQ7RskGbdpfCKZHs3N0UOcSdI37MVxQs
qm3owlI5ak3Cjzv/Q+FF13xBtFIOQwVjKXabQsVeZMnhc73g1Sn1ujUUlrKi
7iS/14cJ73gXm2kK2ZlXm51YClRWWOvXdFCQpMfM3BtWotjwsar8BoU693iV
uVaJeqEt68iX+z/d5GERcxArH1zh3k6ikCrM/D394iDUA31vlcVTcL1b9iBw
bBCh8YHapEgK3KW5royEIVi8n0UfDKDwjGEksk0aRpsjJ8vYlsJkWPyJ62kj
CNyYCB57uolDPsJYmYcK52a5DHP6Jg6OxrSc4U6Bk9K8YWSxATvrhIbcKDVu
mvFUQlMN3Ga+UJwtncfe6Kykh7EO2W52wOidRWg8DjulDD5HnLS3tytnGSuM
C6krJav4/mq9ufFnq5g6OhG24bUCpyvzf+/FrMFdz/U7Rc8SZreDlR5+Gtwc
Ll6zCFiEVm3mbBK6Cf9LuWb8mnmU3M+4dvkywTP++p77mBoRQTLFsR0C4tjb
/VPnLP4Dm8338Q==
              "]], 
             LineBox[CompressedData["
1:eJwBQQK+/SFib1JlAgAAACMAAAACAAAA0VgfGusD8D9Iv7RQJqHeP7ZwgKuO
n/E/xkigdEbW2D/UJZMHUZLyP/W5BrazTNU/JIPTKF2Z8z+DNHQU72HRPzlQ
3zSfm/Q/+J4ixBnvyj/dcIU+jYz1P2rYHUn6h8M/sjlZDcWR9j/64iI/4du2
PyTyipyUlfY/O/t1ACaftj+VqrwrZJn2Pz3TRXlpYrY/eBsgSgOh9j+15SOf
7Oi1Pz795oZBsPY/R4pWHOT1tD/LwHQAvs72P7JOt+CaD7M/5EeQ87YL9z8w
AKBrf4SuP1YAwoKGD/c/ryzaKcQKrj/HuPMRVhP3P8TIzjMHka0/qilXMPUa
9z/18YZGiJ2sP3ALHm0zKvc/d7qVKHe2qj/9zqvmr0j3Pw01jeoN6KY/FlbH
2aiF9z/wNhqKn5SeP0Y8pEBlifc/ZjawTKClnT93IoGnIY33P2uqe3Gftpw/
2O46dZqU9z/fX9IVmdiaP5uHrhCMo/c/G6ZfNnsclz8guZVHb8H3Pyt/eXwM
SI8/UJ9yrivF9z9nagKA5mmNP4GFTxXoyPc/+WUC6b6Liz/iUQnjYND3P4KZ
rlNrz4c/pep8flLf9z+Kd61ltVaAP9bQWeUO4/c/e5TH3QrxfD8GtzZMy+b3
P+EkQlypNHk/aIPwGUTu9z/O/PJt4rtxP5hpzYAA8vc/DOLk0vr+az/JT6rn
vPX3P9k7JEMvhmQ/+jWHTnn59z+q6NopxRpaPy+n4OUU/Pc/A4+PqtBYTz8W
+iK3
              "]], 
             LineBox[CompressedData["
1:eJxTTMoPSmViYGCQAWIQfTFCXuo18w97Bih4s+V6gDoPgi87e8v2x/wIvl/j
RLkFwgj+el/vNxLSCP4DY43gq3IIvoAU666JSgh+0bN97VxaCL5JvZHyHwsE
PzWVv2uHDYI/zfvNhxIHBP+7+LJ9b90R/F0bJKPuhyH49o8YJh4qQbK//pPc
hQoE/5H0kzV3axD8ltDjJ360IPinTvQy6E9F8MPWSxXM3org59SY+Jd8Q/Bn
imXwqlX8hPOb5mW2m2b9gvPnnptxrK/gN5xfmzf5g2zRHzj/daKGRGTSXzi/
++8rlntp/xD+e+P+ni/qP5yvv/zBU5E/CD4Aj+h05g==
              "]], 
             LineBox[CompressedData["
1:eJxTTMoPSmViYGBQA2IQnbGGv/crI4MDAxRkaCbrT16K4B8Mi652lGOE840j
Xq0UWYjg5zS7XbeVZoLzO9I4fjFORvD3yib+fyXCDOfv/NfGrNWH4J/b7Pyq
V5AFzj+qkHasZxKC37I9dOFDLlY4P0bpTlx0L4L/e5u+tDY7G5xfw/zyzNQ6
BF9MxTJRlYEdzi/PC/vCVYngy5ilnFCrRvAP/C2c41SL4HP19rpUNSL481Yf
mfKyE8E/9sLI9MQsBF8kmb+sdQ+Cv1NL1mvhPgQ/7pOW3N4DCP6KRrdjX44g
+NYLasVSziL4SXdfb3O6h+CzL/3ZFfcAwV+Twx5f9QjB//ZbiX3TMwS/Syoq
XPE9gq//KF3b9iOCf2Vl6f+Izwi+nOXE5RO+I/iHGeZXr/mJ4GecWON/4jeC
zzNhl/KTvwj+xvAT3///R/ABEiB+4A==
              "]]}, Annotation[#, "Charting`Private`Tag$71999#2"]& ], 
           TagBox[{
             Directive[
              Opacity[1.], 
              AbsoluteThickness[1.6], 
              RGBColor[0.560181, 0.691569, 0.194885], 
              Dashing[{Small, Small}]], 
             LineBox[CompressedData["
1:eJwV1nk4VukbB3DZi9KiQiaFedWPqGStfJlCmIoolSVZStmJ0jIkGVmzRVGI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              "]], 
             
             LineBox[{{1.0009566326530612`, 0.8409537290240268}, {
              1.1014544200216227`, 0.7824219994624438}, {1.1607218070879428`, 
              0.7441611466325019}, {1.2249423594259463`, 
              0.6997572538227189}, {1.2879936280560413`, 
              0.6533540140048164}, {1.346814388488432, 0.6077193444098271}, {
              1.410588314192506, 0.5558720724642859}, {1.4701317316988756`, 
              0.5054196777776541}, {1.4990433673469388`, 
              0.4802648432384435}}], 
             LineBox[CompressedData["
1:eJwBgQJ+/SFib1JlAgAAACcAAAACAAAA0VgfGusD+D9Iv7RQJqHeP5kWaA0m
ePk/H8QjSkJn2T+CnmmHNWr6PwYrZPy449U/nc6Yxo5w+z//HjWuzP7RP31u
k/Adcvw/niMouFgzzD/rYSgYWWL9P/Ove+Vh1cQ/i/3qBN5m/j/KFjtwPoe5
P0hxlMiqav4/sSgsEr9KuT8E5T2Md27+P27C7EY+Drk/fsyQExF2/j+FCIN2
OJW4P3CbNiJEhf4/qauVTRyjtz9WOYI/qqP+Pxb5IdikvrU/InUZenbg/j++
LBJJ0fSxP9/owj1D5P4/N2n+4iq4sT+cXGwBEOj+PyYzEX2De7E/FUS/iKnv
/j9Rmlm/MQKxPwgTZZfc/v4/MPRC3IIPsD/usLC0Qh3/P4+zG+z0U6w/uuxH
7w5a/z+DNm1BrrykPzaOnIrIXf8/D+8XUpNFpD+yL/ElgmH/Px0JeUl3zqM/
qXKaXPVo/z+4aDEGPOCiP5j47Mnbd/8/CjRDbLkDoT92BJKkqJX/P6r/syIT
lZo/8qXmP2KZ/z+q8YMowKaZP25HO9sbnf8/rdVkymu4mD9liuQRj6T/P0mZ
BRa/25Y/VBA3f3Wz/z+1/Hs2VyKTPzMc3FlC0f8/JhJu1LFehz+uvTD1+9T/
P1z8x37rgYU/Kl+FkLXY/z+uvbL+I6WDPyKiLsco4P8/1U0zzSPXfz+eQ4Ni
4uP/P3/EigSPHXw/GuXX/Zvn/z9zMsK1+GN4PxIogTQP7/8/Hj6QVMjwcD+O
ydXPyPL/P6xXDVNdbmo/Cmsqa4L2/z9/VjmOKPtiP4YMfwY8+v8/OgsJhOUP
Vz8vp+DlFPz/PwOPj6rQWE8/Up85BA==
              "]], 
             LineBox[CompressedData["
1:eJxTTMoPSmViYGAwBmIQnbGGv/crI4MDAxRYnXxhOZEFwf8hOZk9jw3B35Zl
e9WLA8Ev2f18kToXgv8hxsbuIS+C/3z+05IQUQT/mqrFIysVBP/JxRxnBzUE
/1PtwiWuGgg+/zWu9AAdBN+j7e7rVBMEf9ezpq8TXBD8+cvPcjxPQfAzNJP1
Jy9F8A+GRVc7yjHC+cYRr1aKLETwc5rdrttKM8H5HWkcvxgnI/h7ZRP/vxJh
hvN3/mtj1upD8M9tdn7VK8gC5x9VSDvWMwnBb9keuvAhFyucH6N0Jy66F8H/
vU1fWpudDc6vYX55Zmodgi+mYpmoysAO55fnhX3hqkTwZcxSTqhVI/gH/hbO
capF8Ll6e12qGhH8eauPTHnZieAfe2FkemIWgi+SzF/WugfB36kl67VwH4If
90lLbu8BBH9Fo9uxL0cQfOsFtWIpZxH8pLuvtzndQ/DZl/7sinuA4K/JYY+v
eoTgf/utxL7pGYLfJRUVrvgewdd/lK5t+xHBv7Ky9H/EZwRfznLi8gnfEfzD
DPOr1/xE8DNOrPE/8RvB55mwS/nJXwR/Y/iJ7///I/gAdLinHg==
              "]]}, 
            Annotation[#, "Charting`Private`Tag$71999#3"]& ], {}}}, {}}, {
        ImageSize -> 400, DisplayFunction -> Identity, 
         Ticks -> {Automatic, Automatic}, AxesOrigin -> {0, 0}, 
         FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
         GridLines -> {None, None}, DisplayFunction -> Identity, 
         PlotRangePadding -> {{
            Scaled[0.02], 
            Scaled[0.02]}, {0, 0}}, PlotRangeClipping -> True, ImagePadding -> 
         All, DisplayFunction -> Identity, AspectRatio -> 
         NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
         AxesLabel -> {
           FormBox[
            TagBox["x", HoldForm], TraditionalForm], None}, 
         AxesOrigin -> {0, 0}, 
         BaseStyle -> {FontFamily -> "Arial", FontSize -> 16}, 
         DisplayFunction :> Identity, 
         Frame -> {{False, False}, {False, False}}, 
         FrameLabel -> {{None, None}, {None, None}}, 
         FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
         GridLines -> {None, None}, GridLinesStyle -> Directive[
           GrayLevel[0.5, 0.4]], 
         Method -> {
          "DefaultBoundaryStyle" -> Automatic, 
           "DefaultGraphicsInteraction" -> {
            "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
             "Effects" -> {
              "Highlight" -> {"ratio" -> 2}, 
               "HighlightPoint" -> {"ratio" -> 2}, 
               "Droplines" -> {
                "freeformCursorMode" -> True, 
                 "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
           "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
           None, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), "CopiedValueFunction" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& )}}, 
         PlotRange -> {{0., 2.99999993877551}, {-1.1, 1.1}}, 
         PlotRangeClipping -> True, PlotRangePadding -> {{
            Scaled[0.02], 
            Scaled[0.02]}, {Automatic, Automatic}}, 
         Ticks -> {Automatic, Automatic}}], 
       FormBox[
        FormBox[
         TemplateBox[{
           RowBox[{"u", "(", 
             RowBox[{
               TagBox["x", HoldForm], ",", "1"}], ")"}], 
           RowBox[{"u", "(", 
             RowBox[{
               TagBox["x", HoldForm], ",", "1.5`"}], ")"}], 
           RowBox[{"u", "(", 
             RowBox[{
               TagBox["x", HoldForm], ",", "2"}], ")"}]}, "LineLegend", 
          DisplayFunction -> (FormBox[
            StyleBox[
             StyleBox[
              PaneBox[
               TagBox[
                GridBox[{{
                   TagBox[
                    GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Arial", FontSize -> 16, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    Dashing[{Small, Small}], 
                    RGBColor[0.368417, 0.506779, 0.709798]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Arial", FontSize -> 16, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    Dashing[{Small, Small}], 
                    RGBColor[0.368417, 0.506779, 0.709798]], {}}}, 
                    AspectRatio -> Full, ImageSize -> {40, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Arial", FontSize -> 16, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    Dashing[{Small, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Arial", FontSize -> 16, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    Dashing[{Small, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Arial", FontSize -> 16, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    Dashing[{Small, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Arial", FontSize -> 16, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    Dashing[{Small, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                 False, GridBoxItemSize -> {
                  "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                 GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
                "Grid"], Alignment -> Left, AppearanceElements -> None, 
               ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
               "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
             FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
             False], TraditionalForm]& ), 
          InterpretationFunction :> (RowBox[{"LineLegend", "[", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"FontFamily", "\[Rule]", "\"Arial\""}], ",", 
                    RowBox[{"FontSize", "\[Rule]", "16"}], ",", 
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}], ",", 
                    
                    TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"FontFamily", "\[Rule]", "\"Arial\""}], ",", 
                    RowBox[{"FontSize", "\[Rule]", "16"}], ",", 
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    
                    TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                    RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}]}], "]"}], 
                   ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"FontFamily", "\[Rule]", "\"Arial\""}], ",", 
                    RowBox[{"FontSize", "\[Rule]", "16"}], ",", 
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    
                    TemplateBox[<|
                    "color" -> RGBColor[0.560181, 0.691569, 0.194885]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                    RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}]}], "]"}]}], 
                 "}"}], ",", 
               RowBox[{"{", 
                 RowBox[{
                   TagBox[#, HoldForm], ",", 
                   TagBox[#2, HoldForm], ",", 
                   TagBox[#3, HoldForm]}], "}"}], ",", 
               RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
               RowBox[{"LabelStyle", "\[Rule]", 
                 RowBox[{"{", "}"}]}], ",", 
               RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
          Editable -> True], TraditionalForm], TraditionalForm]},
      "Legended",
      DisplayFunction->(FormBox[
        GridBox[{{
           TagBox[
            ItemBox[
             PaneBox[
              TagBox[#, "SkipImageSizeLevel"], 
              Alignment -> {Center, Baseline}, BaselinePosition -> Baseline], 
             DefaultBaseStyle -> "Labeled"], "SkipImageSizeLevel"], 
           ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
         GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
         AutoDelete -> False, GridBoxItemSize -> Automatic, 
         BaselinePosition -> {1, 1}], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction->(FormBox[
        RowBox[{"Legended", "(", 
          RowBox[{#, ",", 
            RowBox[{"Placed", "[", 
              RowBox[{#2, ",", "After"}], "]"}]}], ")"}], 
        TraditionalForm]& )], {271.81666666666666, -117.075}, {
     Center, Center}, {509.99999999999994, 223.00000000000003},
     BaseStyle->{Graphics3DBoxOptions -> {SphericalRegion -> False}}], 
    InsetBox[
     TemplateBox[{
       GraphicsBox[{{{{}, {}, 
           TagBox[{
             Directive[
              Opacity[1.], 
              AbsoluteThickness[1.6], 
              Dashing[{Small, Small}], 
              RGBColor[0.368417, 0.506779, 0.709798]], 
             LineBox[CompressedData["
1:eJwBEQPu/CFib1JlAgAAADAAAAACAAAA+EtunVBvcD49m0Z9VO3qP4ZkJyjP
Jk4/QfRvMEHp6j/N7uRqjSZeP6aWYGUs5eo/8LNDjGwmbj/vqX9V/tzqP4IW
8xxcJn4/Nk0RVZDM6j/Lx0rlUyaOPwz6qQRtq+o/b6B2yU8mnj+OQz7DCmjq
P8GMjLtNJq4/1H/y7uTc6T8FBnIH6Wq/P/2NJFalm+g/SX9hhbVWxz8UWmn2
fFjnP7d5Zd2l0c4/cWMWmw0H5j/ZWmsvcnfTPzObzm9Jg+Q/EUeNZsFA1z+k
gOquVQbjPxDUZbI3W9s/7MgSRUpW4T8jIGyphWLfP/zzNS++ON8/ON1ty0GS
4T/oxttGsuPbP8H6gEzUm+M/nycNnfkq2D9ov8jIvoLlPwMvY/PZmtQ/mWOn
GhVg5z/FtOsSkQrRPy1Y4fb+Zek/Uw528Co4yj/e80/OQEnrPyt9Ao2MycI/
8t8ZMBZV7T8yYdIh+1C1PyBj9zQfXe0/MBlTdesQtT9P5tQ5KGXtPyB0y3Ta
0LQ/rOyPQzp17T+dmcuHtFC0P2b5BVdele0/beUpb1lQsz/aEvJ9ptXtPzCV
osxpT7E/wUXKyzZW7j+YHeQggpmqP/DIp9A/Xu4/T4fpbx0Zqj8eTIXVSGbu
P42FrRm3mKk/elJA31p27j9BeNOd5ZeoPzRftvJ+lu4/llpMSzCWpj+oeKIZ
x9buP+Cl6VCDkqI/kKt6Z1dX7z+Sip91sRSVP1sBRczVXu8/yCsfTfEklD8m
Vw8xVGbvPz+X0AkwNZM/vAKk+lB17z8whGBnqlWRP+hZzY1Kk+8/l5m7Rigt
iz+zr5fyyJrvPxPKKCmZTYk/fgViV0ei7z9cHFuoCG6HPxSx9iBEse8/QJpB
5uOugz8/CCC0Pc/vP7KQ9YAcYXg/Cl7qGLzW7z8mg+rS7aF0P9SztH063u8/
1pE2A77icD+fCX/iuOXvPxN554waR2o/al9JRzft7z8WI3iit8hiPzW1E6y1
9O8/BaOmYKeUVj9eTsHLKfjvPwOPj6rQWE8/zTt9ew==
              "]], 
             LineBox[CompressedData["
1:eJxTTMoPSmViYGBQBGIQfTFCXuo18wd7BigwaJs3P5wTwRfbyHxJjBfBf8h2
zmyqCIJfvimJYZIygh9z97hRoDqC78ShmyqgjeDzxH0/2WeE4C/i7Jnc7Yjg
n0vYqtYaj+Cr8XP4VsxG8Nd8aFzWMR/BN7r0+/+MxQi+/dT3m3auRvAjpK9L
/N6N4HepL3tSewfBf2fvUtMs+xHO31bQsLpvPoJ/RXUye+CkT3C+SvNljdiZ
n+F8y4D7JvNnf4Hz7xa02vX2fIXzN1lG8h6d+A0RnmHHb65o/Y5w7yOGiYdK
fsD5M8UyeNUqfsL5TfMy202zfsH5c8/NONZX8BvOr82b/EG26A+c/zpRQyIy
6S+c3/33Fcu9tH9w/q437u/5ov7D+frLHzwV+YPgAwATiYcU
              "]], 
             LineBox[CompressedData["
1:eJxTTMoPSmViYGBQA2IQnbGGv/crI4MDAxRkaCbrT16K4B8Mi652lGOE840j
Xq0UWYjg5zS7XbeVZoLzO9I4fjFORvD3yib+fyXCDOfv/NfGrNWH4J/b7Pyq
V5AFzj+qkHasZxKC37I9dOFDLlY4P0bpTlx0L4L/e5u+tDY7G5xfw/zyzNQ6
BF9MxTJRlYEdzi/PC/vCVYngy5ilnFCrRvAP/C2c41SL4HP19rpUNSL481Yf
mfKyE8E/9sLI9MQsBF8kmb+sdQ+Cv1NL1mvhPgQ/7pOW3N4DCP6KRrdjX44g
+NYLasVSziL4SXdfb3O6h+CzL/3ZFfcAwV+Twx5f9QjB//ZbiX3TMwS/Syoq
XPE9gq//KF3b9iOCf2Vl6f+Izwi+nOXE5RO+I/iHGeZXr/mJ4GecWON/4jeC
zzNhl/KTvwj+xvAT3///R/ABEiB+4A==
              "]]}, Annotation[#, "Charting`Private`Tag$72110#1"]& ], 
           TagBox[{
             Directive[
              Opacity[1.], 
              AbsoluteThickness[1.6], 
              RGBColor[0.560181, 0.691569, 0.194885], 
              Dashing[{Small, Small}]], 
             LineBox[CompressedData["
1:eJwV1nk4VukbB3DZi9KiQiaFedWPqGStfJlCmIoolSVZStmJ0jIkGVmzRVGI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              "]], 
             LineBox[CompressedData["
1:eJwVi31Qy3EAh6OkIb0xLxVn0f0unVAi0udUou6cl7pqFJqiF2ZCIRqbiWiL
ROv1aFFJWonlkOuiotJO81aYano9vSe1fl/543PPPc/dZwnn6K6QqTo6OnaT
+0+l/+KF3bp9oHjH383r7MIT3vkH4qx+XLkV0SxldKJxWdL0nTcGoJRHM5Y3
tGOp8AMVKB1EnYrhHRb8C047fjhkpQ0hPGHPQ4+ONnzjiVwSrg3j0P6Cj0cj
W1HsxDZ8fX0EWXX89Y9rfoLpW/UlV/QH4i52a4itGmjRuV5xYhTZXztH2k2+
QcoMNbQ+9ReLK628XA99gSAzLG5N+Bj0lwdrFa0qZNSnvBHzxkEWrSmspZU4
x03qs4zUItOKUvjb16I7iJrP5kxg8FGMJkhViasTXXrfD9J4y9zAc4krw9Zj
N6vzw2nIKVvTcq8y6Gk2Xovm0uBW9Hi4zC5DbG2imUkUDZGBMGpdsgK8NEeW
u4hG3oPkbRbZT+HrJEB+Ng3m3yWfZS9LwTq54EyUmsZLW1NP5ZAcPzoqNrq1
0VgbRrfYKORIDzg8xbiDhrW9yTlhjBxz3csv5/XS2JnKLl81VQ4Ds5DbzTSN
lUOuzQKjIvwuKnrsakkgKTHvGfIuwLOeLb2zdxMIHY9sKnwug6M4Pb46kMCo
d96upM0yFNv1LxMEEVgyTntG12cjLzI1YDiUQBG6St9ZfRcpoz01TdEEMxzc
Dpfp3kGU3g1ZbjJBPilhmSWnYiDnFzjSSe8XUq/uScHdsqHJPIPgoSr4bYQi
BSHxbSYSGYGndBqzvOkWfIzX8k+WEJRqYxz9WEmwt2hmuyoJrE25jfK9cSh8
sXJ4vJEgQFsV231BBJt9osTSz2SyF9NWOUKw7q6ootQEqm32dVaf+Mh0E3Ja
Wgn4lfF6EsuzWKj5NJHWTnB8dUXp6IFTMKUuOBj1EixySfSp7uNBXKN6Xz1A
UOBn6B3IDceMCJsIwcjk39dJTI1zcGkWX995jGD9TMZFjZEf7O6rNXO0BLoS
SX6D/3b8A2eFfXg=
              "]], 
             LineBox[CompressedData["
1:eJxTTMoPSmViYGAwBmIQnbGGv/crI4MDAxRYnXxhOZEFwf8hOZk9jw3B35Zl
e9WLA8Ev2f18kToXgv8hxsbuIS+C/3z+05IQUQT/mqrFIysVBP/JxRxnBzUE
/1PtwiWuGgg+/zWu9AAdBN+j7e7rVBMEf9ezpq8TXBD8+cvPcjxPQfAzNJP1
Jy9F8A+GRVc7yjHC+cYRr1aKLETwc5rdrttKM8H5HWkcvxgnI/h7ZRP/vxJh
hvN3/mtj1upD8M9tdn7VK8gC5x9VSDvWMwnBb9keuvAhFyucH6N0Jy66F8H/
vU1fWpudDc6vYX55Zmodgi+mYpmoysAO55fnhX3hqkTwZcxSTqhVI/gH/hbO
capF8Ll6e12qGhH8eauPTHnZieAfe2FkemIWgi+SzF/WugfB36kl67VwH4If
90lLbu8BBH9Fo9uxL0cQfOsFtWIpZxH8pLuvtzndQ/DZl/7sinuA4K/JYY+v
eoTgf/utxL7pGYLfJRUVrvgewdd/lK5t+xHBv7Ky9H/EZwRfznLi8gnfEfzD
DPOr1/xE8DNOrPE/8RvB55mwS/nJXwR/Y/iJ7///I/gAdLinHg==
              "]]}, Annotation[#, "Charting`Private`Tag$72110#2"]& ], 
           TagBox[{
             Directive[
              Opacity[1.], 
              AbsoluteThickness[1.6], 
              RGBColor[0.528488, 0.470624, 0.701351]], 
             LineBox[CompressedData["
1:eJwBkQFu/iFib1JlAgAAABgAAAACAAAA+EtunVBvcD7Lg+DvOBDCP4ZkJyjP
Jk4/RF1SfREuwj/N7uRqjSZeP24OjgjpS8I/8LNDjGwmbj90ocMRlYfCP4IW
8xxcJn4/ElzPwOD+wj/Lx0rlUyaOP69C2B5F7cM/b6B2yU8mnj+F1k9JNsnF
P8GMjLtNJq4/0NUAA159yT8FBnIH6Wq/P96XVA9VuNA/SX9hhbVWxz+K4MKw
4V7UP7d5Zd2l0c4/RW2SGSPh1z/ZWmsvcnfTP987V5PUl9s/EUeNZsFA1z/X
sejdjfXePxDUZbI3W9s/i4SXVgI+4T8jIGyphWLfP/fSV4pg5+I/ON1ty0GS
4T+4l0EZ6WLkP8H6gEzUm+M/SkibDBjq5T9ov8jIvoLlP6NmhwnMQuc/mWOn
GhVg5z+7ztDCT4DoPy1Y4fb+Zek/glGHybPA6T/e80/OQEnrP1Fhc8br0+o/
8t8ZMBZV7T9P7LixO+PrP5CremdXV+8/jykyPzTR7D9eTsHLKfjvP/09Wiuz
Fe0/RrfENA==
              "]], 
             LineBox[CompressedData["
1:eJwV1WlcTdsfBvCozHRdaS5EhSQqDXI9rnsppMHYcJGiCRW3CA3SQIMGGmgQ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              "]], 
             LineBox[CompressedData["
1:eJwBcQKO/SFib1JlAgAAACYAAAACAAAAaKwPjfUBAEApcHPLF+nqP2gpYy+T
pQBAWS1RpFxx6T/BVlt7QR4BQGLUuCR1Qeg/M1jqqRShAUBGLh3Jsd/mP2yD
Rtc9GwJA2I4EgcN/5T+IZgj6AZMCQDgDKQS4E+Q/vR1h/+oUA0C5XYNkA3Xi
P7n+hgMqjgNA7dVdyMjg4D/Os0PqjREEQJ6fV7hgM94/xSBmxoySBEBsSxqO
zpbaP4S3VaHhCgVA84SfWOwf1z9cItxeW40FQHyWgD5JR9M/+7YvGysHBkD8
XwpDwTvPP3wD6cyVfgZAdXt4b03yxz8WJDlhJQAHQA1ZNxsM5r8/d25W9Ap5
B0BuzlF9gduwPxw2ZMgmewdAFQSu5CuYsD/A/XGcQn0HQLD44STVVLA/Co2N
RHqBB0C3MRCFSJyvP56rxJTpiQdACdKk62qBrT/G6DI1yJoHQPk8jalPS6k/
FGMPdoW8B0AoG7R12t2gP7kqHUqhvgdA+UE+nvdWoD9e8ioevcAHQL3ST0gn
oJ8/qIFGxvTEB0DrfC3bkISdPzugfRZkzQdAYIej+ktNmT9i3eu2Qt4HQLDW
3Idy3pA/B6X5il7gB0CH3eucIqGPP6xsB1964gdAChGK912FjT/2+yIHsuYH
QMsSDavOTYk/ihpaVyHvB0CV3kYlnN6APy/iZys98QdAbMbib5iFfT/UqXX/
WPMHQBpeIIj2TXk/HjmRp5D3B0BrB2G9rd5wP8MAn3us+QdAupLU4A5OaT9o
yKxPyPsHQNrf0ITA3mA/DJC6I+T9B0AZG3v54d5QP7FXyPf//wdA/f//nVBv
cD4maRbU
              "]]}, Annotation[#, "Charting`Private`Tag$72110#3"]& ], 
           TagBox[{
             Directive[
              Opacity[1.], 
              AbsoluteThickness[1.6], 
              RGBColor[0.772079, 0.431554, 0.102387]], 
             LineBox[CompressedData["
1:eJwBkQFu/iFib1JlAgAAABgAAAACAAAA+EtunVBvcD5X81/IuTfov4ZkJyjP
Jk4/7Ft528sy6L/N7uRqjSZeP2CC4ZbcLei/8LNDjGwmbj89dbYH+iPov4IW
8xxcJn4/6RIi2SQQ6L/Lx0rlUyaOP1d+t3g66Oe/b6B2yU8mnj9IiHWcZ5fn
v8GMjLtNJq4/3YxvQNnx5r8FBnIH6Wq/P3BW7U2YeeW/SX9hhbVWxz98p3TS
BQbkv7d5Zd2l0c4/BUtC+Q2I4r/ZWmsvcnfTP+/cn7tw1+C/EUeNZsFA1z+h
8a1dEmjevxDUZbI3W9s/UugxmWC82r8jIGyphWLfP873ZJVvBte/ON1ty0GS
4T890TMYN3vTv8H6gEzUm+M/Sz3W90Ygz79ov8jIvoLlPzXMU/8dsse/mWOn
GhVg5z/P5K2WiVTAvy1Y4fb+Zek/9F09WqiNsL/e80/OQEnrP8eEefXnaHe/
8t8ZMBZV7T/o648g6MutP5CremdXV+8/8oTpM8/mvj9eTsHLKfjvP0oGUmEv
8cE/KOnQLA==
              "]], 
             
             LineBox[{{1.0009566326530612`, 0.14206700249124818`}, {
              1.1014544200216227`, 0.24066125666515453`}, {
              1.1607218070879428`, 0.29773050191503087`}, {
              1.2249423594259463`, 0.3583827655120312}, {1.2879936280560413`, 
              0.4164947109495878}, {1.346814388488432, 0.4692197725388286}, {
              1.410588314192506, 0.5245453128609785}, {1.4701317316988756`, 
              0.5742799966720779}, {1.5285058654973367`, 
              0.6210632054177819}, {1.591833164567481, 0.6694185487442559}, {
              1.650929955439921, 0.7121265368979559}, {1.7149799115840445`, 
              0.7556019290719852}, {1.7778605840202595`, 
              0.7952702614539496}, {1.83651074825877, 0.8294394295086389}, {
              1.9001140777689638`, 0.8632669527492418}, {1.9594868990814533`, 
              0.8916965215492568}, {1.9990433673469388`, 
              0.9088989111641578}}], 
             LineBox[CompressedData["
1:eJwV1nk8VOsfB3BznhmDLFlLIaFu2VJIiOdL0iKU7BVZUte1JPVLtihaRBIi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              "]]}, Annotation[#, "Charting`Private`Tag$72110#4"]& ], 
           TagBox[{
             Directive[
              Opacity[1.], 
              AbsoluteThickness[1.6], 
              RGBColor[0.363898, 0.618501, 0.782349]], 
             LineBox[CompressedData["
1:eJwV1nk4VdsbB3BRCnWLinAzdyQNaJJuvVKmpAxRqYxHucaoSxl+htSVoaSU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              "]], 
             
             LineBox[{{1.0009566326530612`, -0.7561768522797438}, {
              1.1014544200216227`, -0.6867096216499552}, {
              1.1607218070879428`, -0.6424457662021927}, {
              1.2249423594259463`, -0.5919410204668745}, {
              1.2879936280560413`, -0.5399803124273613}, {
              1.346814388488432, -0.4895668721936883}, {
              1.410588314192506, -0.4330006550656414}, {
              1.4701317316988756`, -0.3785929510915287}, {
              1.5285058654973367`, -0.3239498235943657}, {
              1.591833164567481, -0.26342817410164404`}, {
              1.650929955439921, -0.20599204957315473`}, {
              1.7149799115840445`, -0.14293618916294068`}, {
              1.7778605840202595`, -0.08045969568004617}, {
              1.83651074825877, -0.021894848432536827`}, {1.9001140777689638`,
               0.04169464127132016}, {1.9594868990814533`, 
              0.10090751766808999`}, {1.9990433673469388`, 
              0.14017288448308057`}}], 
             LineBox[CompressedData["
1:eJwBcQKO/SFib1JlAgAAACYAAAACAAAAaKwPjfUBAEBlNMVkQC/CP2gpYy+T
pQBAE0vKd/I8zD/BVlt7QR4BQIhScsJQxdE/M1jqqRShAUD5Wj8PzKjVP2yD
Rtc9GwJAKJjblwI22T+IZgj6AZMCQLQA3GIim9w/vR1h/+oUA0AUuY1svBbg
P7n+hgMqjgNAfVKWIIGy4T/Os0PqjREEQBQ0m9vBXuM/xSBmxoySBEBjBw3S
Xe/kP4S3VaHhCgVAuuc3GfBR5j9cItxeW40FQGW+NzwUvOc/+7YvGysHBkBD
qD7R8vfoP3wD6cyVfgZAnyXQ3qsX6j8WJDlhJQAHQB82u4cgNus/d25W9Ap5
B0Aa14zDTyjsPxw2ZMgmewdA5aMYuFAs7D/A/XGcQn0HQJNVirdPMOw/Co2N
RHqBB0AePAPWRzjsP56rxJTpiQdAG4WNiSBI7D/G6DI1yJoHQNARio1zZ+w/
FGMPdoW8B0DCrYIknqTsP7kqHUqhvgdAD7+67l+o7D9e8ioevcAHQN0eOrsf
rOw/qIFGxvTEB0BsLwRambPsPzugfRZkzQdAvRuDp3TC7D9i3eu2Qt4HQEjf
jEjL3+w/B6X5il7gB0AsOEUYbePsP6xsB1964gdAnY0q5gzn7D/2+yIHsuYH
QCp4entG7uw/ihpaVyHvB0BAIyuFofzsPy/iZys98QdADj5GPzMA7T/UqXX/
WPMHQBSLjvXCA+0/HjmRp5D3B0DWfqlV3ArtP8MAn3us+QdAweD9/mUO7T9o
yKxPyPsHQEzrgqPtEe0/DJC6I+T9B0DK1flCcxXtP7FXyPf//wdAffsj3fYY
7T814xXf
              "]]}, Annotation[#, "Charting`Private`Tag$72110#5"]& ], 
           TagBox[{
             Directive[
              Opacity[1.], 
              AbsoluteThickness[1.6], 
              RGBColor[1, 0.75, 0]], 
             LineBox[CompressedData["
1:eJwBQQK+/SFib1JlAgAAACMAAAACAAAA+EtunVBvcD4ul8/J8eHRv4ZkJyjP
Jk4/MqEQu2rw0b/N7uRqjSZeP88mh63i/tG/8LNDjGwmbj/2tN6SzxvSv4IW
8xxcJn4/L2vBSJ1V0r/Lx0rlUyaOP2/S0K0HydK/b6B2yU8mnj/L6vTDEq/T
v8GMjLtNJq4/opgWidV31b8FBnIH6Wq/PxqDFEhPRdm/SX9hhbVWxz9HGzbZ
jrrcv7d5Zd2l0c4/9ijBz4wC4L/ZWmsvcnfTP9Kp3N+ou+G/EUeNZsFA1z9Z
hBsL6kbjvxDUZbI3W9s/CyZJqLjf5L8jIGyphWLfP8qVz2a4W+a/ON1ty0GS
4T8wnkbHxannv8H6gEzUm+M/duVZQmD86L9ov8jIvoLlP0QwldgcIeq/mWOn
GhVg5z/HR2gZKinrvy1Y4fb+Zek/xCWVk/As7L/e80/OQEnrPz+fKupbBe2/
8t8ZMBZV7T/tFag7vNLtvyBj9zQfXe0/l+jRAqXV7b9P5tQ5KGXtPxW/auiL
2O2/rOyPQzp17T/cOC4OVN7tv2b5BVdele0/SU7kvs3p7b/aEvJ9ptXtP+BJ
sIxmAO6/wUXKyzZW7j+dsCKdLCzuv5CremdXV+8/6gLLEAF+7r9bAUXM1V7v
P2AfPylGgO6/JlcPMVRm7z89CX+ViYLuv7wCpPpQde8/m0LjaAuH7r/oWc2N
SpPvP/1dyff6j+6/PwggtD3P7z/L8rmaiaHuv15Owcsp+O8/9L3E9Eet7r/s
dTMQ
              "]], 
             LineBox[CompressedData["
1:eJwV1nk41OsXAHAVIaFCRIiQNWVr0Z0TLSSVKEqJFFGJ/BSllJAkU11SKVG2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              "]], 
             LineBox[CompressedData["
1:eJwBcQKO/SFib1JlAgAAACYAAAACAAAAaKwPjfUBAEBCFFHMmTLov2gpYy+T
pQBA39Zq+wlz5r/BVlt7QR4BQOJ8gOhCEeW/M1jqqRShAUBC21Vwo3zjv2yD
Rtc9GwJAV6FZzGfw4b+IZgj6AZMCQGV0MaYSXOC/vR1h/+oUA0BQHS8rsyrd
v7n+hgMqjgNAMwtZgry+2b/Os0PqjREEQFoHRwGD79W/xSBmxoySBEDJc4Rc
jxvSv4S3VaHhCgVA6I6ibIzxzL9cItxeW40FQBYTsala8sS/+7YvGysHBkDB
VBV4l866v3wD6cyVfgZAqYtd6YHZp78WJDlhJQAHQKqKQP0mEJE/d25W9Ap5
B0CUMeWlDFyzPxw2ZMgmewdAIalMA1Wfsz/A/XGcQn0HQENzsAOc4rM/Co2N
RHqBB0BakrraJWm0P56rxJTpiQdAGG79Xih2tT/G6DI1yJoHQNNRtqnkj7c/
FGMPdoW8B0D20nWZGcK7P7kqHUqhvgdAVl34SS0FvD9e8ioevcAHQI/vGAg/
SLw/qIFGxvTEB0CFlZCaXM68PzugfRZkzQdAgoTolX/avT9i3eu2Qt4HQMb8
JtNg8r8/B6X5il7gB0BNjFSXqRrAP6xsB1964gdA0relpiE8wD/2+yIHsuYH
QFNLq2AOf8A/ihpaVyHvB0BACiwB2gTBPy/iZys98QdA6CBW+kkmwT/UqXX/
WPMHQCMveMK4R8E/HjmRp5D3B0BYq1m2korBP8MAn3us+QdAZAt03f2rwT9o
yKxPyPsHQHdHPMpnzcE/DJC6I+T9B0DODmB60O7BP7FXyPf//wdA2CaN6zcQ
wj9Rvhor
              "]]}, 
            Annotation[#, "Charting`Private`Tag$72110#6"]& ], {}}}, {}}, {
        ImageSize -> 400, DisplayFunction -> Identity, 
         Ticks -> {Automatic, Automatic}, AxesOrigin -> {0, 0}, 
         FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
         GridLines -> {None, None}, DisplayFunction -> Identity, 
         PlotRangePadding -> {{
            Scaled[0.02], 
            Scaled[0.02]}, {0, 0}}, PlotRangeClipping -> True, ImagePadding -> 
         All, DisplayFunction -> Identity, AspectRatio -> 
         NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
         AxesLabel -> {
           FormBox[
            TagBox["x", HoldForm], TraditionalForm], None}, 
         AxesOrigin -> {0, 0}, 
         BaseStyle -> {FontFamily -> "Arial", FontSize -> 16}, 
         DisplayFunction :> Identity, 
         Frame -> {{False, False}, {False, False}}, 
         FrameLabel -> {{None, None}, {None, None}}, 
         FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
         GridLines -> {None, None}, GridLinesStyle -> Directive[
           GrayLevel[0.5, 0.4]], 
         Method -> {
          "DefaultBoundaryStyle" -> Automatic, 
           "DefaultGraphicsInteraction" -> {
            "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
             "Effects" -> {
              "Highlight" -> {"ratio" -> 2}, 
               "HighlightPoint" -> {"ratio" -> 2}, 
               "Droplines" -> {
                "freeformCursorMode" -> True, 
                 "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
           "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
           None, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), "CopiedValueFunction" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& )}}, 
         PlotRange -> {{0., 2.99999993877551}, {-1.1, 1.1}}, 
         PlotRangeClipping -> True, PlotRangePadding -> {{
            Scaled[0.02], 
            Scaled[0.02]}, {Automatic, Automatic}}, 
         Ticks -> {Automatic, Automatic}}], 
       FormBox[
        FormBox[
         TemplateBox[{
           RowBox[{"u", "(", 
             RowBox[{
               TagBox["x", HoldForm], ",", "1"}], ")"}], 
           RowBox[{"u", "(", 
             RowBox[{
               TagBox["x", HoldForm], ",", "2"}], ")"}], 
           RowBox[{"u", "(", 
             RowBox[{
               TagBox["x", HoldForm], ",", "3"}], ")"}], 
           RowBox[{"u", "(", 
             RowBox[{
               TagBox["x", HoldForm], ",", "4"}], ")"}], 
           RowBox[{"u", "(", 
             RowBox[{
               TagBox["x", HoldForm], ",", "5"}], ")"}], 
           RowBox[{"u", "(", 
             RowBox[{
               TagBox["x", HoldForm], ",", "6"}], ")"}]}, "LineLegend", 
          DisplayFunction -> (FormBox[
            StyleBox[
             StyleBox[
              PaneBox[
               TagBox[
                GridBox[{{
                   TagBox[
                    GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Arial", FontSize -> 16, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    Dashing[{Small, Small}], 
                    RGBColor[0.368417, 0.506779, 0.709798]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Arial", FontSize -> 16, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    Dashing[{Small, Small}], 
                    RGBColor[0.368417, 0.506779, 0.709798]], {}}}, 
                    AspectRatio -> Full, ImageSize -> {40, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Arial", FontSize -> 16, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    Dashing[{Small, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Arial", FontSize -> 16, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    Dashing[{Small, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Arial", FontSize -> 16, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.528488, 0.470624, 0.701351]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Arial", FontSize -> 16, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.528488, 0.470624, 0.701351]], {}}}, 
                    AspectRatio -> Full, ImageSize -> {40, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Arial", FontSize -> 16, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.772079, 0.431554, 0.102387]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Arial", FontSize -> 16, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.772079, 0.431554, 0.102387]], {}}}, 
                    AspectRatio -> Full, ImageSize -> {40, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Arial", FontSize -> 16, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.363898, 0.618501, 0.782349]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Arial", FontSize -> 16, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.363898, 0.618501, 0.782349]], {}}}, 
                    AspectRatio -> Full, ImageSize -> {40, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #5}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Arial", FontSize -> 16, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0.75, 0]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Arial", FontSize -> 16, 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0.75, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #6}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                 False, GridBoxItemSize -> {
                  "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                 GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
                "Grid"], Alignment -> Left, AppearanceElements -> None, 
               ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
               "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
             FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
             False], TraditionalForm]& ), 
          InterpretationFunction :> (RowBox[{"LineLegend", "[", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"FontFamily", "\[Rule]", "\"Arial\""}], ",", 
                    RowBox[{"FontSize", "\[Rule]", "16"}], ",", 
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}], ",", 
                    
                    TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"FontFamily", "\[Rule]", "\"Arial\""}], ",", 
                    RowBox[{"FontSize", "\[Rule]", "16"}], ",", 
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    
                    TemplateBox[<|
                    "color" -> RGBColor[0.560181, 0.691569, 0.194885]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                    RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}]}], "]"}], 
                   ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"FontFamily", "\[Rule]", "\"Arial\""}], ",", 
                    RowBox[{"FontSize", "\[Rule]", "16"}], ",", 
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    
                    TemplateBox[<|
                    "color" -> RGBColor[0.528488, 0.470624, 0.701351]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"FontFamily", "\[Rule]", "\"Arial\""}], ",", 
                    RowBox[{"FontSize", "\[Rule]", "16"}], ",", 
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    
                    TemplateBox[<|
                    "color" -> RGBColor[0.772079, 0.431554, 0.102387]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"FontFamily", "\[Rule]", "\"Arial\""}], ",", 
                    RowBox[{"FontSize", "\[Rule]", "16"}], ",", 
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    
                    TemplateBox[<|
                    "color" -> RGBColor[0.363898, 0.618501, 0.782349]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], ",", 
                   RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"FontFamily", "\[Rule]", "\"Arial\""}], ",", 
                    RowBox[{"FontSize", "\[Rule]", "16"}], ",", 
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    
                    TemplateBox[<|"color" -> RGBColor[1, 0.75, 0]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}]}], "}"}], ",", 
               RowBox[{"{", 
                 RowBox[{
                   TagBox[#, HoldForm], ",", 
                   TagBox[#2, HoldForm], ",", 
                   TagBox[#3, HoldForm], ",", 
                   TagBox[#4, HoldForm], ",", 
                   TagBox[#5, HoldForm], ",", 
                   TagBox[#6, HoldForm]}], "}"}], ",", 
               RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
               RowBox[{"LabelStyle", "\[Rule]", 
                 RowBox[{"{", "}"}]}], ",", 
               RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
          Editable -> True], TraditionalForm], TraditionalForm]},
      "Legended",
      DisplayFunction->(FormBox[
        GridBox[{{
           TagBox[
            ItemBox[
             PaneBox[
              TagBox[#, "SkipImageSizeLevel"], 
              Alignment -> {Center, Baseline}, BaselinePosition -> Baseline], 
             DefaultBaseStyle -> "Labeled"], "SkipImageSizeLevel"], 
           ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
         GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
         AutoDelete -> False, GridBoxItemSize -> Automatic, 
         BaselinePosition -> {1, 1}], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction->(FormBox[
        RowBox[{"Legended", "(", 
          RowBox[{#, ",", 
            RowBox[{"Placed", "[", 
              RowBox[{#2, ",", "After"}], "]"}]}], ")"}], 
        TraditionalForm]& )], {809.95, -117.075}, {Center, Center}, {499., 223.00000000000003},
     
     BaseStyle->{Graphics3DBoxOptions -> {SphericalRegion -> False}}]}, {}},
  ImageSize->1100,
  PlotRange->{{0, 1076.2666666666667`}, {-234.15, 0}},
  PlotRangePadding->{6, 5}]], "Output",
 CellChangeTimes->{{3.886689475674899*^9, 3.8866895301702557`*^9}, {
  3.886689562487335*^9, 3.886689626674469*^9}, {3.886689719365592*^9, 
  3.8866897224784603`*^9}, {3.886689776946307*^9, 3.8866898678000507`*^9}},
 CellLabel->
  "Out[179]=",ExpressionUUID->"f43c2f0f-e43b-414a-832c-1bc0e10ad38f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<wavelaplace.pdf\>\"", ",", "bob3"}], "]"}]], "Input",
 CellChangeTimes->{{3.886689978133527*^9, 3.886689995721819*^9}},
 CellLabel->
  "In[180]:=",ExpressionUUID->"0929e89d-8cb2-409f-bb5a-ae4f268a6a9c"],

Cell[BoxData["\<\"wavelaplace.pdf\"\>"], "Output",
 CellChangeTimes->{3.8866899976094627`*^9},
 CellLabel->
  "Out[180]=",ExpressionUUID->"06f75a85-7e99-4034-bfb9-27fc2de006b1"]
}, Open  ]]
},
WindowSize->{1239, 980},
WindowMargins->{{4, Automatic}, {Automatic, 4}},
FrontEndVersion->"13.2 for Mac OS X ARM (64-bit) (January 30, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"e102a329-6a6b-479c-80b6-e3ff69e21edb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 924, 23, 136, "Input",ExpressionUUID->"0ed91ae8-dfc9-493a-8fe2-210505c4d464"],
Cell[CellGroupData[{
Cell[1507, 47, 537, 15, 30, "Input",ExpressionUUID->"9d320d37-763f-47cc-a874-f9a34e93bf4d"],
Cell[2047, 64, 689, 21, 47, "Output",ExpressionUUID->"a11b8ee3-fece-4bae-b37c-11275d0142d0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2773, 90, 573, 15, 43, "Input",ExpressionUUID->"6e8a59b5-b37b-42fd-a137-7187a7aafe78"],
Cell[3349, 107, 437, 11, 48, "Output",ExpressionUUID->"58540862-fd79-41eb-b199-c99bb9c1a1ee"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3823, 123, 475, 13, 46, "Input",ExpressionUUID->"b4a3e24e-1f50-43ad-961e-525b4bacbd28"],
Cell[4301, 138, 414, 11, 48, "Output",ExpressionUUID->"bdef8c76-7c12-45e4-b550-8b3fbdeb9dcc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4752, 154, 4905, 114, 115, "Input",ExpressionUUID->"e04ff412-b88c-4c12-9fc2-391801b392d5"],
Cell[9660, 270, 23331, 462, 215, "Output",ExpressionUUID->"0153b41a-24dd-444d-b20b-627025da3a97"],
Cell[32994, 734, 48575, 915, 215, "Output",ExpressionUUID->"18b9b533-f27f-44af-afe3-158c0319a2a0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[81606, 1654, 253, 5, 30, "Input",ExpressionUUID->"1db9e755-7c65-4238-9f0d-465f98290abf"],
Cell[81862, 1661, 1861, 40, 34, "Output",ExpressionUUID->"310a0258-d4a1-41c7-8827-0902aeafad4f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[83760, 1706, 724, 17, 30, "Input",ExpressionUUID->"db0fd7cc-9e92-4b06-8c9b-5b75154c4b91"],
Cell[84487, 1725, 74069, 1403, 264, "Output",ExpressionUUID->"f43c2f0f-e43b-414a-832c-1bc0e10ad38f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[158593, 3133, 256, 5, 30, "Input",ExpressionUUID->"0929e89d-8cb2-409f-bb5a-ae4f268a6a9c"],
Cell[158852, 3140, 177, 3, 34, "Output",ExpressionUUID->"06f75a85-7e99-4034-bfb9-27fc2de006b1"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> chapter17_intro_to_the_mathematics_of_deep_neural_networks/Mathematica_notebooks/linear_NN.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     12629,        394]
NotebookOptionsPosition[     10234,        345]
NotebookOutlinePosition[     10631,        361]
CellTagsIndexPosition[     10588,        358]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Always", " ", "put", " ", "these", " ", "at", " ", "the", " ", "start", 
    " ", "of", " ", "a", " ", 
    RowBox[{"notebook", "!"}]}], "  ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Clear", "[", "Derivative", "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"SetOptions", "[", 
     RowBox[{"Plot", ",", 
      RowBox[{"BaseStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"FontFamily", "\[Rule]", "\"\<Arial\>\""}], ",", 
         RowBox[{"FontSize", "\[Rule]", "16"}]}], "}"}]}]}], "]"}], 
    ";"}]}]}]], "Input",
 CellLabel->"In[95]:=",ExpressionUUID->"58c9987b-2283-43e3-ac4b-1f371c24010a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"r", "[", 
   RowBox[{"a_", ",", "b_"}], "]"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"a", "-", "a", "+", "b"}], ")"}], "^", "2"}], " ", "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "-", 
      RowBox[{"2", "a"}], "+", "b"}], ")"}], "^", "2"}]}]}]], "Input",
 CellChangeTimes->{{3.888580488667501*^9, 3.888580522139181*^9}},
 CellLabel->"In[98]:=",ExpressionUUID->"0db60adb-fb53-4e19-8bfc-341ede81158e"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["b", "2"], "+", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"2", "-", 
     RowBox[{"2", " ", "a"}], "+", "b"}], ")"}], "2"]}]], "Output",
 CellChangeTimes->{3.888580523560959*^9},
 CellLabel->"Out[98]=",ExpressionUUID->"0d822ed3-f224-4189-bfd9-c9173329708f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"r1", "[", 
   RowBox[{"a_", ",", "b_"}], "]"}], "=", 
  RowBox[{"D", "[", 
   RowBox[{
    RowBox[{"r", "[", 
     RowBox[{"a", ",", "b"}], "]"}], ",", "a"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.888580533523567*^9, 3.888580553053056*^9}},
 CellLabel->"In[99]:=",ExpressionUUID->"640bcd88-ad11-4063-bcc7-5fb8d1eb22d3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "4"}], " ", 
  RowBox[{"(", 
   RowBox[{"2", "-", 
    RowBox[{"2", " ", "a"}], "+", "b"}], ")"}]}]], "Output",
 CellChangeTimes->{3.888580554793882*^9},
 CellLabel->"Out[99]=",ExpressionUUID->"52d260bc-5517-45d3-a203-8494872679bf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"r2", "[", 
   RowBox[{"a_", ",", "b_"}], "]"}], "=", 
  RowBox[{"D", "[", 
   RowBox[{
    RowBox[{"r", "[", 
     RowBox[{"a", ",", "b"}], "]"}], ",", "b"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.888580555941886*^9, 3.888580574768524*^9}},
 CellLabel->
  "In[100]:=",ExpressionUUID->"b027f042-0058-407a-9761-484e53cd75d4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", "b"}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{"2", "-", 
     RowBox[{"2", " ", "a"}], "+", "b"}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.888580577602091*^9},
 CellLabel->
  "Out[100]=",ExpressionUUID->"9e995ce2-a844-46b3-8535-dbcfa88a43ab"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], " ", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"2", " ", "a"}], "+", "b"}], ")"}]}], "==", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"2", " ", "b"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", "a"}], "+", "b"}], ")"}]}]}], "==", "0"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"a", ",", "b"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.888580582958794*^9, 3.888580642241503*^9}},
 CellLabel->
  "In[101]:=",ExpressionUUID->"f11f83b3-ddc8-4152-9eb8-4450744cd1b2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a", "\[Rule]", "1"}], ",", 
    RowBox[{"b", "\[Rule]", "0"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.888580643051792*^9},
 CellLabel->
  "Out[101]=",ExpressionUUID->"0cf95c08-3d9c-4c85-8bf0-5e59765ac7ed"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8886106400870333`*^9, 
  3.88861065067703*^9}},ExpressionUUID->"487eaf0c-45fb-4c5e-b0b8-\
2ddf6a0c1b41"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Subdivide", "[", 
  RowBox[{"1", ",", "7", ",", "6"}], "]"}]], "Input",
 CellChangeTimes->{{3.8886111583632927`*^9, 3.888611199798728*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"0311c0cb-1ae3-497f-9f44-fa4bc430890a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.888611200783078*^9},
 CellLabel->
  "Out[102]=",ExpressionUUID->"95201a06-b100-4d5c-a5a0-722b9f781659"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"f", "[", 
    RowBox[{"w1_", ",", "w2_", ",", "c_"}], "]"}], "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Expand", "[", 
     RowBox[{
      RowBox[{"c", "^", "2"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "w1", " ", "-", "c"}], ")"}], "^", "2"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "w2", " ", "-", "c"}], ")"}], "^", "2"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "w1"}], "-", "w2", " ", "-", "c"}], ")"}], "^", "2"}]}],
      "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.888771432749254*^9, 3.888771452860649*^9}, {
  3.88877149609086*^9, 3.888771520537516*^9}, {3.888771562487357*^9, 
  3.888771635844407*^9}},
 CellLabel->
  "In[107]:=",ExpressionUUID->"7f746c7d-b90a-467a-b12d-6c756a5f456f"],

Cell[BoxData[
 RowBox[{"2", " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["c", "2"]}], "+", 
    SuperscriptBox["w1", "2"], "+", 
    RowBox[{"w1", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w2"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w2"}], ")"}], " ", "w2"}], "+", 
    RowBox[{"2", " ", "c", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w1", "+", "w2"}], ")"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{{3.888771446530899*^9, 3.888771453088901*^9}, {
   3.8887714970491247`*^9, 3.888771524198295*^9}, 3.888771636101453*^9},
 CellLabel->
  "Out[107]=",ExpressionUUID->"03de46c8-b727-43be-85dd-b77a96430bea"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"a1", "[", 
   RowBox[{"w1_", ",", "w2_", ",", "c_"}], "]"}], "=", 
  RowBox[{"D", "[", 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"w1", ",", "w2", ",", "c"}], "]"}], ",", "w1"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a2", "[", 
   RowBox[{"w1_", ",", "w2_", ",", "c_"}], "]"}], "=", 
  RowBox[{"D", "[", 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"w1", ",", "w2", ",", "c"}], "]"}], ",", "w2"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a3", "[", 
   RowBox[{"w1_", ",", "w2_", ",", "c_"}], "]"}], "=", 
  RowBox[{"D", "[", 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"w1", ",", "w2", ",", "c"}], "]"}], ",", "c"}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.8887716418305883`*^9, 3.888771723479121*^9}},
 CellLabel->
  "In[112]:=",ExpressionUUID->"c162d7ee-8e93-46a9-bd36-7e9dce5ef9a5"],

Cell[BoxData[
 RowBox[{"2", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    RowBox[{"2", " ", "c"}], "+", 
    RowBox[{"2", " ", "w1"}], "+", "w2"}], ")"}]}]], "Output",
 CellChangeTimes->{{3.888771647673711*^9, 3.8887716718833714`*^9}, 
   3.888771724175602*^9},
 CellLabel->
  "Out[112]=",ExpressionUUID->"a4ed744e-1376-4af1-80bb-1f6b1891964d"],

Cell[BoxData[
 RowBox[{"2", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    RowBox[{"2", " ", "c"}], "+", "w1", "+", 
    RowBox[{"2", " ", "w2"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.888771647673711*^9, 3.8887716718833714`*^9}, 
   3.888771724178114*^9},
 CellLabel->
  "Out[113]=",ExpressionUUID->"3811ef99-3e7d-414b-9395-055a8eb8c440"],

Cell[BoxData[
 RowBox[{"2", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"4", " ", "c"}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "w1", "+", "w2"}], ")"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{{3.888771647673711*^9, 3.8887716718833714`*^9}, 
   3.888771724180168*^9},
 CellLabel->
  "Out[114]=",ExpressionUUID->"de65cca9-78d9-448f-8b86-e05dc9d31f4a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"a1", "[", 
       RowBox[{"w1", ",", "w2", ",", "c"}], "]"}], "==", "0"}], ",", " ", 
     RowBox[{
      RowBox[{"a2", "[", 
       RowBox[{"w1", ",", "w2", ",", "c"}], "]"}], "==", "0"}], ",", 
     RowBox[{
      RowBox[{"a3", "[", 
       RowBox[{"w1", ",", "w2", ",", "c"}], "]"}], "==", "0"}]}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"w1", ",", "w2", ",", "c"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.888771649035923*^9, 3.8887716764802427`*^9}, {
  3.888771728118496*^9, 3.8887717904495907`*^9}, {3.888771853509831*^9, 
  3.888771859935066*^9}},
 CellLabel->
  "In[116]:=",ExpressionUUID->"f89ae755-f87c-4f73-bc98-74e635204257"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"w1", "\[Rule]", "0"}], ",", 
    RowBox[{"w2", "\[Rule]", "0"}], ",", 
    RowBox[{"c", "\[Rule]", 
     FractionBox["1", "2"]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.888771790812421*^9, 3.888771862227915*^9},
 CellLabel->
  "Out[116]=",ExpressionUUID->"96144e4f-f225-4ab9-84cf-96bffcdcd748"]
}, Open  ]]
},
WindowSize->{808, 911},
WindowMargins->{{111, Automatic}, {Automatic, 12}},
FrontEndVersion->"13.2 for Mac OS X ARM (64-bit) (January 30, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"f57969d0-c227-454a-b81c-065a9e9042a4"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 811, 22, 94, "Input",ExpressionUUID->"58c9987b-2283-43e3-ac4b-1f371c24010a"],
Cell[CellGroupData[{
Cell[1394, 46, 468, 13, 30, "Input",ExpressionUUID->"0db60adb-fb53-4e19-8bfc-341ede81158e"],
Cell[1865, 61, 304, 8, 34, "Output",ExpressionUUID->"0d822ed3-f224-4189-bfd9-c9173329708f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2206, 74, 357, 9, 30, "Input",ExpressionUUID->"640bcd88-ad11-4063-bcc7-5fb8d1eb22d3"],
Cell[2566, 85, 271, 7, 34, "Output",ExpressionUUID->"52d260bc-5517-45d3-a203-8494872679bf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2874, 97, 361, 10, 30, "Input",ExpressionUUID->"b027f042-0058-407a-9761-484e53cd75d4"],
Cell[3238, 109, 306, 9, 34, "Output",ExpressionUUID->"9e995ce2-a844-46b3-8535-dbcfa88a43ab"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3581, 123, 717, 23, 30, "Input",ExpressionUUID->"f11f83b3-ddc8-4152-9eb8-4450744cd1b2"],
Cell[4301, 148, 284, 8, 34, "Output",ExpressionUUID->"0cf95c08-3d9c-4c85-8bf0-5e59765ac7ed"]
}, Open  ]],
Cell[4600, 159, 153, 3, 30, "Input",ExpressionUUID->"487eaf0c-45fb-4c5e-b0b8-2ddf6a0c1b41"],
Cell[CellGroupData[{
Cell[4778, 166, 246, 5, 30, "Input",ExpressionUUID->"0311c0cb-1ae3-497f-9f44-fa4bc430890a"],
Cell[5027, 173, 251, 6, 34, "Output",ExpressionUUID->"95201a06-b100-4d5c-a5a0-722b9f781659"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5315, 184, 880, 24, 52, "Input",ExpressionUUID->"7f746c7d-b90a-467a-b12d-6c756a5f456f"],
Cell[6198, 210, 772, 23, 37, "Output",ExpressionUUID->"03de46c8-b727-43be-85dd-b77a96430bea"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7007, 238, 880, 27, 73, "Input",ExpressionUUID->"c162d7ee-8e93-46a9-bd36-7e9dce5ef9a5"],
Cell[7890, 267, 366, 10, 34, "Output",ExpressionUUID->"a4ed744e-1376-4af1-80bb-1f6b1891964d"],
Cell[8259, 279, 366, 10, 34, "Output",ExpressionUUID->"3811ef99-3e7d-414b-9395-055a8eb8c440"],
Cell[8628, 291, 416, 13, 34, "Output",ExpressionUUID->"de65cca9-78d9-448f-8b86-e05dc9d31f4a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9081, 309, 761, 21, 30, "Input",ExpressionUUID->"f89ae755-f87c-4f73-bc98-74e635204257"],
Cell[9845, 332, 373, 10, 97, "Output",ExpressionUUID->"96144e4f-f225-4ab9-84cf-96bffcdcd748"]
}, Open  ]]
}
]
*)


